Bosonic quantum communication beyond the thermal threshold

The thermal threshold has long been the highest level of thermal-loss noise below which bosonic quantum communication was known to be possible. Here, we show that this threshold can be surpassed. Simple single-mode non-Gaussian states yield positive quantum capacity beyond it at every nonzero bath temperature, even when all multimode Gaussian states yield zero rates. Even a two-mode Gaussian state suffices at low bath temperature, establishing a phenomenon of Gaussian superadditivity. In the weak-loss regime, we also determine the asymptotic expansion of the full quantum capacity up to and including the term linear in the loss.

==> anc/Supplementary_data/README.txt <==
SUPPLEMENTARY DATA
Bosonic Quantum Communication beyond the Thermal Threshold

These programs reproduce the figures and numerical results described in
Section VII of the Supplemental Material (SM). The input states are saved in
data/, so reproducing the figures does not require repeating their optimisation.
Run the commands below from this folder, keeping numerics/ and data/ together.

INSTALLATION
------------
Use Python 3.12 (tested with 3.12.14); the dependencies require Python 3.11 or later.

    python -m pip install -r requirements.txt

After installation, the programs need no network access. They write reports to
checks/ and figures to figures/. These output folders are created when needed
and are not inputs to any calculation.

FIGURES
-------
    python numerics/fig1_attenuator.py
    python numerics/fig2_capacity_bounds.py
    python numerics/figS3_attenuator.py
    python numerics/figS4_amplifier.py
    python numerics/figS5_additive_noise.py

These commands recompute the coherent information of the saved inputs before
drawing the figures. They produce Fig. 1(a), Fig. 2 and Figs. S3--S5. Use
--figure-dir PATH to choose a different output directory.
The input preparations and channel diagrams are drawn in LaTeX and use no
numerical data. Figure 1(a)'s analytic boundary is computed from Theorem 2;
the numerical boundaries join the sampled Fock-comb points.

PROVED LOWER BOUNDS
-------------------
    python numerics/result_theorem3.py
    python numerics/result_eta07841.py
    python numerics/result_certificate_amplifier_additive.py

The first two commands reproduce Theorem 3 at (eta,nu)=(0.8,1), with output
cutoff M=14, and the lower bound at (0.7841,1) in SM Section III.D, with M=50.
The third reproduces the amplifier and additive-noise lower bounds in
SM Sections IV and V. All three use the interval method in SM Section III.C
and report bounds on both entropies and their difference.

OTHER REPORTED RATES
--------------------
    python numerics/result_eta07818.py
    python numerics/result_eta080_rate.py
    python numerics/result_phase_flip.py

The first command evaluates the saved input at (eta,nu)=(0.7818,1), at cutoffs
M=85, 115 and 145, using two implementations. The second reproduces the
improved numerical rate at (0.8,1). The third changes the sign of one Fock
amplitude to reproduce the comparison under "Mechanism and applications"
in the main text. These are numerical evaluations, without interval error
bounds; they are kept separate from the proved lower bounds above.

GAUSSIAN THRESHOLD
------------------
    python numerics/result_gaussian_regularization.py

This verifies the scalar sign inequalities and the enclosure of the critical
bath occupation nu_c used in SM Section II. It uses exact-integer interval
arithmetic and reads no saved numerical results.

CAPACITY UPPER BOUNDS
---------------------
Figure 2 chooses the squeezing numerically, then checks the admissibility of
each chosen extension and evaluates its bound with outward rounding. A valid
extension gives an upper bound whether or not its parameters minimise the
expression. Add --report-dir PATH to fig2_capacity_bounds.py to save the
checked samples and the numerical comparison.

For completeness, the earlier bounds evaluated in this figure are specified
here. All logarithms below are base 2, e is Euler's number, and

    g(x) = (x+1) log2(x+1) - x log2(x),     g(0) = 0,
    F(t,m) = log2[t/(1-t)] + g(m) - g[tm/(1-t)].

F is the FKG bound in terms of transmissivity t and output excess noise m
[1, Eq. (32)]. At nu=1, set d=1-eta and N=d/eta. The program evaluates:

    FKG:             F(eta,d),
    KFG, branch 1:   min_{0 <= m <= d} F(2 eta - 1 + m,m),
    KFG, branch 2:   inf_{eta <= t < 1} F(t,Nt),
    KFG, additive:   -log2(eN) + 2g(N^2/[2(sqrt(1+N^2)+1)]),
    PLOB:            -2 - log2[eta(1-eta)].

The two KFG composition branches include the direct FKG value at their
endpoints [2, Sec. VI.1]. At m=0 the first branch is log2[(2 eta-1)/(2d)];
as t tends to 1 the second approaches g(N)-log2(N)-1/ln(2). Both limits are
included in the numerical comparison. The additive comparison uses [1, Eq. (21)] and
[2, Eq. (123)]; PLOB is [3, Eq. (23)]. Only the smallest compared upper bound
is drawn. The entangled-auxiliary refinement mentioned after Eq. (35) of [1]
is not included. The minimisations select admissible parameters numerically;
they do not establish global optimality within these families.

[1] M. Fanizza, F. Kianvash and V. Giovannetti, "Estimating quantum and private
    capacities of Gaussian channels via degradable extensions" (2021).
    https://arxiv.org/abs/2103.09569
[2] F. Kianvash, M. Fanizza and V. Giovannetti, "Low-ground/High-ground
    capacity regions analysis for bosonic Gaussian channels" (2024).
    https://arxiv.org/abs/2306.16350
[3] S. Pirandola et al., "Fundamental limits of repeaterless quantum
    communications" (2017). https://doi.org/10.1038/ncomms15043

THERMAL-INFRARED EXAMPLE
------------------------
    python numerics/certify_weak_loss_example.py

This evaluates the main text's example: wavelength 9 micrometres, bath
temperature 300 K and eta=0.99. It uses the Planck occupation before rounding
and the explicit squeezing choice from the weak-loss proof. The output gives
the thermal lower bound, our upper bound, FKG and PLOB, and the absolute-error
bound for the linearised capacity formula. These are calculations for the
stated thermal-bath model, not measurements of a communication link.

SAVED INPUTS AND CONVENTIONS
----------------------------
fig1_witnesses_v2.json, amplifier_witnesses_v2.json, additive_witnesses_v2.json
    Input states, channel parameters and cutoffs for Figs. 1(a), S4 and S5.
fig2_rankK_witnesses_v2.json
    Higher-rank inputs for Fig. 2's inset. A null state means that no positive
    input is stored at that point, not that the channel has zero capacity.
fig2_input_families_v2.json, fig2_data_v2.csv, fig2_anchors_v2.csv
    The two-state input families, transmissivity scan and highlighted points
    used in Fig. 2 and the logarithmic plot in Fig. S3.
nu1_low_eta_witness_v2.json, rankK_eta080_v2.json
    Inputs at eta=0.7818 and eta=0.8, respectively, with nu=1.
rank_search_v2.json, additive_search_pool_v2.json
    Starting states and settings used by the optional search modes. Use
    --help for --search and --refine-pool. Repeating a local optimisation
    need not reproduce the same local optimum.

Rank-K inputs have rho = sum_r p_r |psi_r><psi_r|, with
|psi_r> = sum_j c[r,j] |m*j + residue[r]>. "modulus" is m, "teeth" is the
number of terms, "coefficients_real" contains amplitudes, and "probabilities"
contains mixing weights. Older two-state records use a, b, offset and p_even.
In nu1_low_eta_witness_v2.json, p_odd is the weight of the second codeword.
M retains output photon numbers 0,...,M plus an erasure flag; it is not an
input cutoff. Rates are in qubits per channel use.

gaussian_channel.py and interval_certificate.py are shared modules.
result_analytic_threshold.py provides the analytic boundary used by Fig. 1(a).


==> anc/Supplementary_data/data/additive_search_pool_v2.json <==
[
  {
    "channel": "additive",
    "parameter": 0.34,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.4998638397006418,
    "a": [
      -0.2210260031746451,
      0.28914055668771527,
      -0.24997397859935752,
      -0.3648109146304691,
      0.17640954854776955,
      0.2223614281149946,
      -0.317066615828578,
      -0.1291373537511338,
      -0.38653940327726294,
      0.1283994823589072,
      0.00239124488835078,
      0.06442945038323544,
      -0.1976235069445046,
      0.03482917042414394,
      0.38871980747797913,
      -0.026597256238493794,
      0.07712084660968727,
      0.06626144541640723,
      0.0840292093083892,
      0.057516858930690556,
      -0.13638103244229857,
      0.06582779031597691,
      -0.15322296390885598,
      -0.09737622872344764,
      -0.09418909675450236,
      0.09756785429628909,
      0.07061002057058724,
      -0.04890671184807712,
      0.09662384947564578,
      -0.018955603618553852
    ],
    "b": [
      -0.2818663036779091,
      -0.3347360560213907,
      0.0561099885800007,
      -0.3811125611459307,
      -0.05275537567437714,
      -0.41217254459661484,
      0.07806777120142092,
      0.12230622487001569,
      -0.24631888985203654,
      0.11412500581244392,
      0.3933197488414665,
      -0.009834836570824084,
      0.24568385169471108,
      -0.033945143812966386,
      -0.053270203542549875,
      -0.0896172345938558,
      0.05374539337612848,
      -0.026498444768531738,
      0.3313947607948236,
      0.03941995211834849,
      -0.08382722852291605,
      0.03449732915131669,
      0.06346605916257524,
      0.005395535067798562,
      0.13607315528657604,
      -0.06866417391916327,
      0.04494601623228515,
      0.07312097632747425,
      0.08748745460433544,
      0.004005047897410024
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.08370789696490988,
    "Ic_check": 0.08370790103279724,
    "energy": 32.64588986204981,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3425,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.49901534345544296,
    "a": [
      -0.21463839536404397,
      0.28744291481189155,
      -0.2069982828712439,
      -0.38766338196757405,
      0.049588147465692706,
      0.34032068304774965,
      -0.1244851412884844,
      0.00010482161340251759,
      -0.43398140415942393,
      -0.10316781999504743,
      -0.13211527642505788,
      0.18523400619630678,
      -0.0799182773400631,
      -0.29763830593312807,
      0.16358411138693837,
      0.04034552688788504,
      0.14376108040927865,
      0.20171047050556407,
      0.011136548388120076,
      0.16267515800648835,
      -0.16350535501097196,
      -0.12517617562553934,
      0.036800932037267024,
      0.009294829771722263,
      -0.027226145900300636,
      -0.10510340179615632,
      0.13933295476280314,
      0.035789848415779243,
      0.052712346008903385,
      0.0569467979538726
    ],
    "b": [
      -0.27223411740608094,
      -0.3325835398921782,
      0.059540280892137594,
      -0.3511430407736516,
      0.006511059295171973,
      -0.41019374913990586,
      -0.16608494806940746,
      0.18648752985441205,
      -0.1797867113596519,
      -0.20543243876944628,
      0.2986457239476005,
      0.05318710191746984,
      0.2527576063139621,
      0.12528674710946175,
      0.11708990651759003,
      -0.2327080800857796,
      0.13724407783624493,
      0.16534437579760067,
      0.03506652145242004,
      -0.11543412169930832,
      0.1305120054754561,
      -0.01470566152168284,
      0.15211410444851448,
      0.13404239310680494,
      0.020133075166648785,
      -0.0008163801799560688,
      -0.005693999885691502,
      -0.08908702405059465,
      0.11667870699591283,
      0.051991090165258304
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.07760772739992206,
    "Ic_check": 0.07760774148661387,
    "energy": 34.057481829414456,
    "tail0": 1.1102230246251565e-16,
    "tail1": 5.551115123125783e-16,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.345,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.4989412108390229,
    "a": [
      -0.21395576159232924,
      0.28741692770177274,
      -0.20714499797940134,
      -0.3876035978183716,
      0.049962322341494385,
      0.33883851520521396,
      -0.1241485946874701,
      0.0017915149599089285,
      -0.4335810345851235,
      -0.1040564157568957,
      -0.13252213340384217,
      0.18392980674251155,
      -0.07625935494731549,
      -0.29946977343957526,
      0.16191175958578424,
      0.04054504709117561,
      0.14261897410788096,
      0.20301185724001425,
      0.011469894497015784,
      0.16461569205336288,
      -0.1622883455287954,
      -0.12763810609394402,
      0.03697460414119917,
      0.009427506073156993,
      -0.026647781155563786,
      -0.10707461871922017,
      0.1396812358962879,
      0.03594734787883582,
      0.052991343832023675,
      0.05933303639848759
    ],
    "b": [
      -0.2718548992089359,
      -0.33306031662168817,
      0.059487500064317536,
      -0.35013081815341773,
      0.007568165891435882,
      -0.4096484491361308,
      -0.16657630626183603,
      0.18564596728714636,
      -0.1769669229144607,
      -0.20755648060875662,
      0.29804386265210625,
      0.05346621281478291,
      0.25188054685226635,
      0.12609676482068943,
      0.11837303838071388,
      -0.23288767717771977,
      0.13550499921807224,
      0.16579325225287952,
      0.036768086118810696,
      -0.11644986027952903,
      0.1310661957715562,
      -0.015100385914114547,
      0.15218115050414308,
      0.13514089706587898,
      0.02081686557951577,
      -0.0008894180958844509,
      -0.005257572700105567,
      -0.0909804639120342,
      0.11879178386066756,
      0.05324134534596368
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.06929888866074752,
    "Ic_check": 0.06929890482951873,
    "energy": 34.18901777161792,
    "tail0": 0.0,
    "tail1": 4.440892098500626e-16,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3475,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.4988565361492126,
    "a": [
      -0.21317631544005497,
      0.28734689614913933,
      -0.20728791518141948,
      -0.3875179623428851,
      0.05033212579752134,
      0.3372047963765705,
      -0.12373001054810084,
      0.0037602818955370845,
      -0.4330752392394093,
      -0.10511722034394952,
      -0.13310238737751803,
      0.18241440245355667,
      -0.07189429106067362,
      -0.3016111762273502,
      0.15984421993729467,
      0.04088558854700465,
      0.14114397136541468,
      0.20461384828297574,
      0.0118251856650219,
      0.16678084898311019,
      -0.16076878639658007,
      -0.13051289657005974,
      0.03726080104248478,
      0.00948121583616539,
      -0.025940004516737274,
      -0.10930663028962556,
      0.13997400094660215,
      0.036192712802419084,
      0.05309345417019747,
      0.06233443237255346
    ],
    "b": [
      -0.2714018433376178,
      -0.33355179413773106,
      0.0594258851953808,
      -0.34897486193613425,
      0.008756829262716865,
      -0.409012280562825,
      -0.16720551012090198,
      0.18471506362063533,
      -0.1737137716730134,
      -0.21005749306643817,
      0.2972616244776546,
      0.053819592930800915,
      0.2508826112885412,
      0.12699294931547664,
      0.11998192222817032,
      -0.23308554599633832,
      0.13339414966766022,
      0.1663044088002852,
      0.03874675496700313,
      -0.11761581909898905,
      0.1316556314962984,
      -0.015469919890885883,
      0.15214704192721423,
      0.1364147012235225,
      0.021638934306675486,
      -0.0010534763363678596,
      -0.004714974195809423,
      -0.09314355515045622,
      0.12125784707652283,
      0.05460654676619896
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.061044972042522794,
    "Ic_check": 0.06104499076054104,
    "energy": 34.341130261085915,
    "tail0": 9.992007221626409e-16,
    "tail1": 1.6653345369377348e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.35,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.4987603827276131,
    "a": [
      -0.21227828421025233,
      0.28721457370806497,
      -0.20742851956568698,
      -0.3873959218877222,
      0.05069175966994711,
      0.33539202579642646,
      -0.12320193857926907,
      0.006106799577572185,
      -0.4324222226676981,
      -0.10640739179983665,
      -0.1339311826856138,
      0.1805921537757862,
      -0.06653335171192533,
      -0.30418211118421784,
      0.15720385171997717,
      0.0414442338830622,
      0.13918337158142507,
      0.20663072580286218,
      0.012178153422753059,
      0.16923157226411317,
      -0.15873383840475813,
      -0.13401107730024664,
      0.037649234067158505,
      0.009452509332948493,
      -0.024992293862246606,
      -0.1119256273760015,
      0.14013184015912883,
      0.03663062472673205,
      0.05289088213155076,
      0.06615947523630746
    ],
    "b": [
      -0.270855555658455,
      -0.33405260959328326,
      0.059353467494514554,
      -0.34764060873060065,
      0.010112252045787536,
      -0.40825759625851077,
      -0.16803472522625595,
      0.18366886192309453,
      -0.16987154800853022,
      -0.2130910658335096,
      0.2962247700583752,
      0.05427696022514177,
      0.24970653630283832,
      0.12799511343237407,
      0.12208142105908786,
      -0.2332928140008896,
      0.1307174156926647,
      0.16691178907374526,
      0.041166801723674984,
      -0.11901223154133854,
      0.13226532922583628,
      -0.015783635335693002,
      0.15192000016222215,
      0.1379354537200694,
      0.022661305260393276,
      -0.0013634948086835403,
      -0.0039963528913244005,
      -0.0956635501934774,
      0.12412930804423655,
      0.056149845659041166
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.05284661030208948,
    "Ic_check": 0.05284663221854835,
    "energy": 34.51935884375264,
    "tail0": 1.1102230246251565e-15,
    "tail1": 1.887379141862766e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3525,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.49865242364552076,
    "a": [
      -0.2112311417503196,
      0.2869908705372346,
      -0.2075822215716823,
      -0.387217966300836,
      0.05104210571736086,
      0.3333628418582723,
      -0.12252436246305806,
      0.00899324155430108,
      -0.43154905834666085,
      -0.108020642895841,
      -0.1351616459856422,
      0.1782788122376286,
      -0.05960646608384672,
      -0.30741554829276446,
      0.15362954289398262,
      0.042387358513353075,
      0.13644526694205966,
      0.20927157906653668,
      0.012464997687424576,
      0.17207476308209635,
      -0.15571725218585183,
      -0.13853336452668813,
      0.03806911313008586,
      0.009364604441077215,
      -0.023579941039009716,
      -0.11516671923981138,
      0.13998222075759076,
      0.037472157813335794,
      0.052171056287331784,
      0.07110274537977207
    ],
    "b": [
      -0.2701934561993228,
      -0.33455299940737027,
      0.05926588852977288,
      -0.3460842642874717,
      0.01168999718393758,
      -0.40734101232296505,
      -0.16917393789626625,
      0.18246711052766837,
      -0.1651574859065351,
      -0.21694721624076146,
      0.2948028515689433,
      0.054907470635460934,
      0.24823474016169156,
      0.12912253446603456,
      0.12500379966423425,
      -0.23348339690833758,
      0.12708131510667756,
      0.16768033860669151,
      0.04435674245507539,
      -0.12079778535594328,
      0.13284114402286104,
      -0.01598013292251398,
      0.1513252017625225,
      0.1398209537995303,
      0.023994031927846302,
      -0.0018980992779701043,
      -0.0029805344090165957,
      -0.09867131402692352,
      0.1274419853081912,
      0.05798600018614261
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.044704610543020884,
    "Ic_check": 0.04470463659454271,
    "energy": 34.731355637003624,
    "tail0": 9.992007221626409e-16,
    "tail1": 1.887379141862766e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.355,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.49853621812463833,
    "a": [
      -0.2099922779629155,
      0.28663017206155567,
      -0.20778000519045875,
      -0.38695217152237493,
      0.05138286259790963,
      0.3310720986119231,
      -0.12162865561747796,
      0.012698038128947653,
      -0.4303250661184025,
      -0.11011352930475996,
      -0.13706298428489874,
      0.175116615320207,
      -0.05009228665570665,
      -0.3116905457239275,
      0.148441993483374,
      0.044017663410703574,
      0.13240995433776445,
      0.21288874265585736,
      0.012559935932521363,
      0.17544354624331823,
      -0.15080457918778922,
      -0.14478723431516954,
      0.038332973113027226,
      0.009270214508257175,
      -0.021278228076386213,
      -0.11942330139001764,
      0.13919243831813155,
      0.03911421031667607,
      0.05056019290304542,
      0.07759005634144363
    ],
    "b": [
      -0.2693839504333532,
      -0.3350356722823787,
      0.059156345777681356,
      -0.34424399353976126,
      0.01358207845609223,
      -0.40619307335708893,
      -0.1708231311639963,
      0.1810369282451804,
      -0.15907361016875285,
      -0.22214219797188203,
      0.2927501907008592,
      0.05583765162961304,
      0.24625313469426052,
      0.13038495520065135,
      0.12936738903521866,
      -0.2335767815055747,
      0.12175877306116288,
      0.16870448408152502,
      0.04894743995784724,
      -0.12326286559109262,
      0.1332621326505643,
      -0.015934084902454106,
      0.15003294386607038,
      0.14225458365416885,
      0.025829707140723326,
      -0.0027983781099822913,
      -0.001452436555850237,
      -0.102357681056032,
      0.1311968658028029,
      0.06032468433235337
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.03662006784377425,
    "Ic_check": 0.03662009944054212,
    "energy": 34.98824291028053,
    "tail0": 6.661338147750939e-16,
    "tail1": 1.7763568394002505e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3575,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.4984245425743118,
    "a": [
      -0.20849596918807636,
      0.28605394128581646,
      -0.20808711707656016,
      -0.38653866808541804,
      0.05171214293660322,
      0.3284636211592124,
      -0.12039221174233071,
      0.017737442688939023,
      -0.4284920765379816,
      -0.11296695967798466,
      -0.1401392497067307,
      0.1703468077801332,
      -0.03603672363137203,
      -0.3176123396856482,
      0.14025181759380304,
      0.0469184522777004,
      0.12609538188234776,
      0.2181015473017783,
      0.012242592234350846,
      0.17944268046423242,
      -0.14212360654863798,
      -0.15402662465502714,
      0.037975684141048016,
      0.009249234970211195,
      -0.017277270427271254,
      -0.12533917779299988,
      0.13709843485793555,
      0.04230962475578908,
      0.04739198613044507,
      0.08623910307487774
    ],
    "b": [
      -0.26838471450055723,
      -0.3354665825458457,
      0.05900935890223714,
      -0.34203119393968673,
      0.015952915298700066,
      -0.4046862245813098,
      -0.17337064298861513,
      0.17923157622918875,
      -0.15066907919137576,
      -0.22964750526547037,
      0.28955394944286894,
      0.05732031368895898,
      0.243360116478741,
      0.13173625013763382,
      0.1363848086839627,
      -0.23332946800339163,
      0.11333537420564903,
      0.17007488358435655,
      0.056208317752848146,
      -0.12694340101899942,
      0.1332442281851845,
      -0.01537766691404783,
      0.14741814608136541,
      0.14551431611157897,
      0.028526568071145477,
      -0.004334092655801138,
      0.0009705843201789202,
      -0.10697470449423782,
      0.1353331550168429,
      0.06352765400042111
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.028594580986614382,
    "Ic_check": 0.028594620342752286,
    "energy": 35.307338584605944,
    "tail0": 3.3306690738754696e-15,
    "tail1": 4.440892098500626e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.36,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.498351965761671,
    "a": [
      -0.2066243874663889,
      0.28512262868442595,
      -0.2085910857904797,
      -0.38584550619549346,
      0.05194559987243737,
      0.3255100738973259,
      -0.1185768495003878,
      0.025015165888356297,
      -0.4255260449214071,
      -0.11705343040824656,
      -0.14520236566963893,
      0.16240315063035085,
      -0.01414194623647604,
      -0.32575696729607445,
      0.12641934531518356,
      0.05204490291100295,
      0.11587280461424183,
      0.22578705457226597,
      0.011284029777208054,
      0.18377481625222375,
      -0.12629491493262454,
      -0.16803862008081205,
      0.035950068528960585,
      0.009317961368027598,
      -0.01022309417722312,
      -0.13370080070020268,
      0.13250852106035166,
      0.048277527051053495,
      0.04164501172789789,
      0.09780154944278333
    ],
    "b": [
      -0.26712227803218724,
      -0.33575845340321564,
      0.05879626670073991,
      -0.33932051517200723,
      0.019096860483006524,
      -0.40253622873900985,
      -0.1775898372412048,
      0.17673610746961063,
      -0.1382257823863561,
      -0.24111346188108376,
      0.28411255557688475,
      0.05980214474366957,
      0.2389187761504314,
      0.1329052947572402,
      0.14819417266802604,
      -0.2320181068147759,
      0.09936095957856515,
      0.17161384852274547,
      0.06850659257200829,
      -0.1326334268733446,
      0.13218500014070994,
      -0.013760048151302872,
      0.1424362594072274,
      0.14987974761961326,
      0.032707570124761505,
      -0.007065276782580447,
      0.00490752877125831,
      -0.11276547604372998,
      0.13976140491850905,
      0.0681790570883208
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.020630702213729535,
    "Ic_check": 0.020630752857147883,
    "energy": 35.71858460410432,
    "tail0": 2.6645352591003757e-15,
    "tail1": 3.774758283725532e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3625,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.49837269901965964,
    "a": [
      -0.20415325957831243,
      0.28361790665995695,
      -0.2092067729574887,
      -0.38462250167689,
      0.05150899723116158,
      0.32236455777620737,
      -0.11565135090271778,
      0.03588629992110932,
      -0.42042480137951077,
      -0.12308869700982301,
      -0.15309805373689375,
      0.14866042109526856,
      0.019194831661365198,
      -0.3353145973347964,
      0.10315730845754134,
      0.0600463466828844,
      0.10006556669075956,
      0.23631213025961037,
      0.010022348341905315,
      0.18699870790177156,
      -0.0992063724978959,
      -0.18781542851178354,
      0.030228618775133432,
      0.009185318919424828,
      0.001326207784525639,
      -0.14466370027034092,
      0.12401630848246523,
      0.05796187217432484,
      0.03265215838309086,
      0.11256924256272777
    ],
    "b": [
      -0.26541820040635977,
      -0.33567846031015514,
      0.058486460558699896,
      -0.3359314230534392,
      0.023510338853647023,
      -0.39902766815408075,
      -0.1849796333802791,
      0.17286649585720307,
      -0.11920518369687028,
      -0.25853261441198755,
      0.27420507349370365,
      0.06371643515287725,
      0.23235862439902785,
      0.13314689520494707,
      0.16747312435858494,
      -0.22784504135420489,
      0.0768942212306104,
      0.17198642931896807,
      0.08926116607887054,
      -0.14066629856578705,
      0.129034484889671,
      -0.010305288925940233,
      0.13398427735929436,
      0.15515185468266238,
      0.039144980270909846,
      -0.01184157774364318,
      0.0108986273477128,
      -0.11973033221794316,
      0.14481930456588968,
      0.07499407609884808
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.012732860021006154,
    "Ic_check": 0.012732927195828303,
    "energy": 36.27721139464275,
    "tail0": 5.88418203051333e-15,
    "tail1": 6.5503158452884236e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.365,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.49851492657787816,
    "a": [
      -0.20069579893508527,
      0.2812601621074283,
      -0.20912364600889824,
      -0.3826415183920204,
      0.04817844183148535,
      0.3196640384376852,
      -0.11016240664371298,
      0.05291919542307039,
      -0.41093097977236753,
      -0.13251613532757747,
      -0.16493502470737856,
      0.12486951768799986,
      0.06694944791186434,
      -0.3423656530852753,
      0.06546451950021294,
      0.0698377688895357,
      0.07725505235352614,
      0.2486904333295751,
      0.010181312030150654,
      0.18624914467203524,
      -0.056890811546391536,
      -0.21209494715387286,
      0.017190890005085724,
      0.007771587529927641,
      0.018484831809772135,
      -0.1573732527004519,
      0.11065783231508072,
      0.0706753162773058,
      0.02100821436519033,
      0.1302694301538558
    ],
    "b": [
      -0.2628193202487008,
      -0.33474870879449653,
      0.058129779714676866,
      -0.3315276107261258,
      0.03018513803521392,
      -0.39229843076565274,
      -0.19880707856049656,
      0.1658971742647216,
      -0.08952882536582886,
      -0.2839935099136568,
      0.2549882517943757,
      0.06874501292109657,
      0.22352315187733868,
      0.13112889393679478,
      0.19726094551891182,
      -0.2167925599126965,
      0.043088423095329904,
      0.16711505221065345,
      0.12291145629498311,
      -0.1494073121709359,
      0.12205375338776217,
      -0.004269847519609919,
      0.12123085596453433,
      0.16023915059169594,
      0.04833212717631851,
      -0.019269045828042966,
      0.018524926335457208,
      -0.12749150047823438,
      0.15265956392199062,
      0.08444697396923312
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.004909150084887237,
    "Ic_check": 0.0049092411122027,
    "energy": 37.086996344242806,
    "tail0": 9.325873406851315e-15,
    "tail1": 9.2148511043888e-15,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3675,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.3310311176552869,
    "a": [
      0.5418867007251649,
      -0.5551045858755494,
      0.539502724572043,
      -0.3117553314609069,
      0.03294199067362997,
      0.08379024190023059,
      -0.03472626675987004,
      -0.021313379544409605,
      0.013923752109226412,
      0.0017611903506189455
    ],
    "b": [
      0.5272081588934545,
      -0.6061584294509679,
      0.5313964126845919,
      -0.2517502884187811,
      -0.017290779237656543,
      0.08684072144081234,
      -0.016534148898432518,
      -0.0258119874249781,
      0.008820332057085179,
      0.002333128691606549
    ],
    "cutoff": 82,
    "cutoff_check": 112,
    "Ic": 0.0034112528639242967,
    "Ic_check": 0.003411252863920744,
    "energy": 5.427956621322361,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.36787944117144233,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.3623989262038862,
    "a": [
      -0.44880342839996173,
      0.4753797118633573,
      -0.4727603011487316,
      0.22227143016908835,
      0.11068119651148722,
      -0.16734379578005298,
      -0.029427947006055274,
      0.09681918424387544,
      0.14006319124264593,
      0.1840765493494245,
      0.248215161589708,
      0.19399726118914232,
      -0.007641537491379612,
      -0.001588146130585928,
      0.21795819297725297,
      0.06384319928208262,
      -0.1300289717030776,
      0.11825773834588962,
      0.08284339401202981,
      -0.028110721741926893,
      0.014662815236849475,
      0.0221081013319953,
      0.047731019291891996,
      -0.006352316780545369,
      0.024456477890623236,
      -0.01257241446997926,
      0.03623150714337273,
      -0.017622657934032893,
      0.0193508189358042,
      -0.02182462642272026
    ],
    "b": [
      -0.4667239679070465,
      0.5568958427541645,
      -0.4893613862535641,
      0.14942193860378516,
      0.18153815811199142,
      -0.14401076802038007,
      -0.08031591308088767,
      0.057313836916903164,
      0.0970506767399761,
      0.009713596878617088,
      -0.10425414645339444,
      -0.026999109488984808,
      0.16364988180527115,
      0.02042890277515085,
      -0.2039386067203833,
      0.08105696889960282,
      0.15531968744107394,
      -0.14959608653065437,
      -0.0006812911396989117,
      0.04525281245901829,
      0.018232454838522694,
      -0.027702917099437487,
      -0.0042451951376291245,
      0.00305169400201906,
      0.017416799775576985,
      -0.009633883035201823,
      0.003535083075323339,
      -0.011234116938267653,
      0.01052780248952507,
      -0.0028799801382785365
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.00357202561751091,
    "Ic_check": 0.0035720262499658872,
    "energy": 14.736655993910322,
    "tail0": 7.771561172376096e-16,
    "tail1": 1.1102230246251565e-16,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.37,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.36334916713438875,
    "a": [
      -0.41783525232693064,
      0.4564185153639134,
      -0.48640626480945426,
      0.2880007431848057,
      0.027222131472798134,
      -0.13294346924038994,
      -0.015013358292383164,
      0.07790214954442777,
      0.10814432250575214,
      0.1681993261399786,
      0.26014022656762065,
      0.1772631181388097,
      -0.047471420945005206,
      0.06496695520840566,
      0.2577341549693937,
      -0.05341673634830967,
      -0.07973499932169412,
      0.20622782392695727,
      -0.014836879923055999,
      -0.021956648457099326,
      0.04989476464002143,
      0.019465852112189222,
      0.02742391679114595,
      -0.011045560710601953,
      0.02633854154563642,
      -0.013850306339324166,
      0.02245780112787763,
      -0.03599629077461409,
      0.008754077734137389,
      -0.04382687870693737
    ],
    "b": [
      -0.44609570793530867,
      0.5535248199022589,
      -0.5306775431188525,
      0.24055922228242113,
      0.09711388774596355,
      -0.1265318367475172,
      -0.058537566872864814,
      0.05987621210619742,
      0.09361471126876142,
      0.009553301521865308,
      -0.08294554774362697,
      0.02801328033343753,
      0.15700122964547691,
      -0.0652351170110884,
      -0.1317885790775074,
      0.1755517037382461,
      0.018046411161351937,
      -0.13750835354460053,
      0.094291901113949,
      0.001750668271394684,
      -0.005196151833501041,
      -0.014306118132143794,
      0.014677065078130623,
      0.000347884308702743,
      0.00682140933471541,
      -0.010484376276178318,
      0.007328788295542235,
      -0.009394291271200953,
      0.008559507917759451,
      -0.010479569047867704
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.0028560712569269953,
    "Ic_check": 0.002856073193354902,
    "energy": 14.663111102375115,
    "tail0": 8.881784197001252e-16,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3725,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.3536596351867618,
    "a": [
      -0.36207276089846707,
      0.4172593048490675,
      -0.4909921538874999,
      0.3790944640317665,
      -0.09917717345166752,
      -0.10511747801843449,
      0.05792139960365912,
      0.12516390422731613,
      0.1670118159880076,
      0.24337919853628034,
      0.22084582815039006,
      0.012633694762219387,
      -0.011369829727477052,
      0.23374979230112072,
      0.08069875518884383,
      -0.15719735949891295,
      0.12336965831309538,
      0.14093938220391003,
      -0.07416481523176252,
      0.007998716850668794,
      0.05902789279927288,
      0.04125006316818439,
      0.007976772436751827,
      0.009639917566467343,
      0.025043381295189387,
      0.02642857069652021,
      0.018891750793195872,
      0.016883798899371232,
      0.004637945562573642,
      0.008664578497285911
    ],
    "b": [
      -0.38138790640134035,
      0.5019756138056385,
      -0.5437758079854602,
      0.35838968697329365,
      -0.0323794678943699,
      -0.13028799299027938,
      0.013030122107075178,
      0.09524776922035062,
      0.043132923972220266,
      -0.07822629065841086,
      -0.04836535053107105,
      0.14528207863624876,
      0.04700495820050585,
      -0.1996863312974571,
      0.06165304652180483,
      0.18328176176626224,
      -0.15138834177008764,
      -0.051678646920260224,
      0.11321895027175644,
      -0.005107153824217742,
      -0.032305444292087974,
      -0.011686174052936734,
      0.021849190330589113,
      0.00887534171656829,
      -0.0031987492740497363,
      -0.004865971871673623,
      0.0013603862972280533,
      0.0007240077881246492,
      0.0065407859123905645,
      -0.0032692217877031294
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.002184193757440056,
    "Ic_check": 0.0021841940692661765,
    "energy": 16.143690805984576,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.375,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.3597875211956287,
    "a": [
      -0.3063187545732101,
      0.3768676239214784,
      -0.4708514889352881,
      0.38244477626746876,
      -0.1117917008632543,
      -0.09753117221796488,
      0.056494665579486764,
      0.12535716649277762,
      0.178399562932684,
      0.267506150119633,
      0.2327281045995079,
      0.009970933601411804,
      0.04284658800724047,
      0.280269303164588,
      0.006067567789942711,
      -0.11654448859383794,
      0.2513116912804121,
      0.024186594816902048,
      -0.05240688359363759,
      0.09158838547515372,
      0.041294454753169015,
      0.05010829146072848,
      -0.004774785542900643,
      0.06875729734063667,
      0.008229590626683941,
      0.07988503127555917,
      -0.013279153930156433,
      0.08601191345501039,
      -0.011167230297726906,
      0.07491646829225335
    ],
    "b": [
      -0.3362344218153356,
      0.4722474543398477,
      -0.542079478122794,
      0.37560914641166643,
      -0.0477225499482034,
      -0.12637277636877958,
      0.01738299657154297,
      0.09727678070825396,
      0.030936589878278624,
      -0.09424244386257224,
      -0.01811402459733539,
      0.17347335158675387,
      -0.03142036042663918,
      -0.2004521769187689,
      0.19668760270641716,
      0.07627563178477775,
      -0.23202222985370052,
      0.13077954984728354,
      0.03147121702696834,
      -0.03566524966277636,
      -0.020437470900439347,
      0.02603564720565664,
      0.006453204081225358,
      0.0026161555519636816,
      -0.013214803556659774,
      0.012488599638950458,
      -0.003250544824185069,
      0.013665224674615206,
      -0.010950864592524394,
      0.007737093787275833
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.0016609346083029664,
    "Ic_check": 0.0016609375612368638,
    "energy": 19.913489323337195,
    "tail0": 6.439293542825908e-15,
    "tail1": 7.771561172376096e-16,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3775,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.36815379599378945,
    "a": [
      -0.25711356105886596,
      0.3346092107328741,
      -0.4485044588528837,
      0.40786217626616444,
      -0.17452438867578843,
      -0.05915350793049482,
      0.08604553150414197,
      0.13072558240722348,
      0.19162155179712057,
      0.28045515442537217,
      0.1851767782237623,
      -0.05067866408458412,
      0.09681931368374395,
      0.29451588295576525,
      -0.1040017980463117,
      -0.07470603436693168,
      0.3037899093077626,
      -0.04243648077687753,
      -0.05473469258474791,
      0.11274546212113873,
      0.05621304157506093,
      0.028489564484073863,
      0.003017758594262562,
      0.07081444343798854,
      0.0319211118063097,
      0.06390386228558653,
      0.007368692393847494,
      0.06810842634527249,
      0.012078417287575338,
      0.049933957356802464
    ],
    "b": [
      -0.2969582638515881,
      0.4420936912208851,
      -0.5476562638146596,
      0.435638719422481,
      -0.12552460208911706,
      -0.10525143068022137,
      0.05434367776217907,
      0.09920879164947818,
      0.008809006062253107,
      -0.08403163575310438,
      0.038262863994700164,
      0.16113634901213952,
      -0.10002495126004876,
      -0.12970552601210436,
      0.23919975641800684,
      -0.020573184124221062,
      -0.19046514482631816,
      0.1625961849418472,
      0.013447107837619945,
      -0.04722683024142873,
      -0.013093831895925457,
      0.04100346997156639,
      0.004389493170146929,
      -0.0014535659498430178,
      -0.011708969229343537,
      0.020780023034130644,
      -0.0011995717384340404,
      0.01421004883096473,
      -0.01111923097173443,
      0.009933787741611107
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.0011305031887802741,
    "Ic_check": 0.0011305068215472502,
    "energy": 20.860988593271706,
    "tail0": 2.55351295663786e-15,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.38,
    "nu": 0.0,
    "modulus": 4,
    "teeth": 30,
    "offset": 1,
    "p_even": 0.3499941444845809,
    "a": [
      -0.2325394855407841,
      0.32909551685332894,
      -0.46399630899415434,
      0.43606456324817755,
      -0.198937068399155,
      -0.0466857162765266,
      0.09124866862774719,
      0.13459406275064695,
      0.19342098508629518,
      0.25643822235789554,
      0.1396871432397431,
      -0.043473219391510894,
      0.150894282276806,
      0.24167510601059652,
      -0.1417723616030139,
      0.028949308233145312,
      0.28458803304891644,
      -0.08019748123165245,
      -0.03400434064787544,
      0.18561975196276026,
      0.04087557315929325,
      -0.013001049549831523,
      0.05733327385481143,
      0.07960999260674703,
      0.02971952187871818,
      0.003229599582124477,
      0.0370542180397477,
      0.02273200180849039,
      -0.00013442171551725126,
      0.003172861331949886
    ],
    "b": [
      -0.25929681683891453,
      0.4153375084153121,
      -0.5380886665958705,
      0.44215691803043816,
      -0.14252262131024235,
      -0.08979712908932333,
      0.05435267301057854,
      0.08413748186132157,
      -0.009583433830595288,
      -0.09363394404787502,
      0.04644271345187106,
      0.1541743272613894,
      -0.13877575300505526,
      -0.10136364674609082,
      0.2612649164296328,
      -0.07835004133038179,
      -0.18370421950756835,
      0.19992755844039195,
      0.0171908789414963,
      -0.12692581013426205,
      0.04711160019911397,
      0.054020919268264356,
      -0.02109271618686966,
      -0.031481235976085445,
      0.02222734986694411,
      0.022166390976521066,
      -0.0188204266614242,
      -0.001345341587314129,
      0.007132007476278297,
      -0.0010209250561078543
    ],
    "cutoff": 162,
    "cutoff_check": 192,
    "Ic": 0.0006972651264156582,
    "Ic_check": 0.0006972652776600086,
    "energy": 22.479855038985622,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3825,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.43029091013839005,
    "a": [
      0.2435728594030473,
      -0.4186812875644758,
      0.5790713323215898,
      -0.5571806674690158,
      0.3152922003039591,
      -0.017381967212301026,
      -0.12055475073946494,
      0.07003378059742948,
      0.01239732459568956,
      -0.01735399444569729
    ],
    "b": [
      0.29110755814980743,
      -0.4872422176044501,
      0.602630240328987,
      -0.500700652259582,
      0.21151450910730735,
      0.053545488932327974,
      -0.11981647207358805,
      0.03775909297790082,
      0.02262084022716077,
      -0.009387001472555103
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 0.00042692117284115483,
    "Ic_check": 0.0004269211728380462,
    "energy": 6.97674868597867,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.385,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.42453732511604997,
    "a": [
      0.2089535739174754,
      -0.3771332101592431,
      0.5556860988351368,
      -0.5802942333855818,
      0.3730782908774986,
      -0.05444846242336182,
      -0.13265500756824256,
      0.092211162250533,
      0.008474847416713348,
      -0.016012161107108007
    ],
    "b": [
      0.25277003960585864,
      -0.4465893141887246,
      0.5913419562566419,
      -0.5386166772203439,
      0.2690723319318439,
      0.03318678978401401,
      -0.14128967303868278,
      0.05371254062957825,
      0.021372746768768408,
      -0.008134584234508562
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 0.00027237550793612897,
    "Ic_check": 0.00027237550793302034,
    "energy": 7.584369768826319,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3875,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.43277347191528054,
    "a": [
      0.16874631673689902,
      -0.324646375648274,
      0.5220335605697417,
      -0.6027893014029048,
      0.4343829936822739,
      -0.09204976629586162,
      -0.1415331057764014,
      0.11352079194345004,
      -0.003400263375647275,
      -0.01278805765324237
    ],
    "b": [
      0.20743307451647044,
      -0.3941377692235851,
      0.5726714426326269,
      -0.5785356162029679,
      0.3289432369364333,
      0.01223555098809602,
      -0.15861675439746747,
      0.07247182035682495,
      0.012684638367519908,
      -0.006722844612542262
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 0.00016271162761638536,
    "Ic_check": 0.00016271162761727354,
    "energy": 8.286333915998307,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.39,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.43316148655874137,
    "a": [
      0.13109825753602228,
      -0.266933234017589,
      0.46637586925617813,
      -0.598987734195595,
      0.5063270534211132,
      -0.18642168937284273,
      -0.11440840149304381,
      0.16575025861286347,
      -0.05977550128916576,
      0.0033861327756315148
    ],
    "b": [
      0.16340157122342344,
      -0.3318822495713687,
      0.5276213290014039,
      -0.5998076355168477,
      0.4178704749464905,
      -0.06818002723217646,
      -0.16234171236397887,
      0.1357131655201154,
      -0.031039082915599297,
      0.0002510323846679932
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 9.166941968308251e-05,
    "Ic_check": 9.166941968041797e-05,
    "energy": 9.269061610486066,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3925,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.4446064552983079,
    "a": [
      0.11160372586395237,
      -0.23567461243316076,
      0.4276117346549572,
      -0.5808990269197128,
      0.5398714199988482,
      -0.2498763540212544,
      -0.09383595557091969,
      0.20307123168287622,
      -0.08798837080636994,
      0.0047119862136043925
    ],
    "b": [
      0.14080961815239343,
      -0.2962121674410033,
      0.4913159148642179,
      -0.5965108184437753,
      0.4673932029008039,
      -0.1252967796075017,
      -0.1650960750803976,
      0.17754252206616128,
      -0.04775462225511278,
      -0.0005141820467378996
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 4.7073447208667574e-05,
    "Ic_check": 4.707344721133211e-05,
    "energy": 9.963806531257713,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.395,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.4391385457071309,
    "a": [
      0.08283486073259314,
      -0.1897009539389989,
      0.3769116722130677,
      -0.5627183513533418,
      0.5760519517451638,
      -0.3061281651734963,
      -0.07419210195054715,
      0.22880044479312733,
      -0.12151056810460609,
      0.016381331123882254
    ],
    "b": [
      0.10716364929974695,
      -0.24540784305995195,
      0.44644631090576276,
      -0.5960360017567916,
      0.5164765317965878,
      -0.1743700543236911,
      -0.16268856300852386,
      0.2107404252341379,
      -0.07524917515252176,
      0.004823013329704364
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 2.0518003102321103e-05,
    "Ic_check": 2.0518003102321103e-05,
    "energy": 10.768378249788118,
    "tail0": 0.0,
    "tail1": 0.0,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.3975,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.38779586361264096,
    "a": [
      0.04156521458451172,
      -0.09251299211772526,
      0.1882414692431015,
      -0.3177413026182493,
      0.447865447496859,
      -0.5244290032282949,
      0.49428458084717,
      -0.3392774014918835,
      0.13400858284700326,
      -0.018037524831072575
    ],
    "b": [
      0.05296074448615942,
      -0.11970380408909657,
      0.2287979120949698,
      -0.36351107781961167,
      0.4823761741846458,
      -0.5283531516138462,
      0.4554734816787547,
      -0.2692761657411829,
      0.08084427647717149,
      -0.005656971293963654
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 7.599910178957003e-06,
    "Ic_check": 7.599910176292468e-06,
    "energy": 14.938061218503687,
    "tail0": 2.220446049250313e-16,
    "tail1": 2.220446049250313e-16,
    "accepted": true
  },
  {
    "channel": "additive",
    "parameter": 0.4,
    "nu": 0.0,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.39361451554648225,
    "a": [
      0.03491424763210277,
      -0.08266278743606591,
      0.17864951387542183,
      -0.3160276925006484,
      0.4563729191297426,
      -0.532973277420325,
      0.48863179010536095,
      -0.3293730804598906,
      0.1411265054970277,
      -0.025643886292842914
    ],
    "b": [
      0.045378764152661275,
      -0.10920154312406037,
      0.22100130468798224,
      -0.36546471616021914,
      0.4926039019022548,
      -0.5331683153571755,
      0.44552166750127103,
      -0.26415801164897373,
      0.09120829493401476,
      -0.009733151857650422
    ],
    "cutoff": 73,
    "cutoff_check": 103,
    "Ic": 3.987839929830983e-06,
    "Ic_check": 3.987839925390091e-06,
    "energy": 14.945465710138262,
    "tail0": 3.3306690738754696e-16,
    "tail1": 4.440892098500626e-16,
    "accepted": true
  }
]


==> anc/Supplementary_data/data/additive_witnesses_v2.json <==
[
  {
    "channel": "additive",
    "parameter": 0.34,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.10517146907698649,
    "Ic_check": 0.10517448682140529,
    "Ic_check_extra": 0.10517448713956767,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.10517448682141109,
    "implementation_difference": 5.800915303666443e-15,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.3425,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.09501020217061207,
    "Ic_check": 0.09501338149733218,
    "Ic_check_extra": 0.09501338185335673,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "accepted": true,
    "Ic_independent": 0.09501338149730938,
    "implementation_difference": -2.2801205368239152e-14
  },
  {
    "channel": "additive",
    "parameter": 0.345,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.08492123427888831,
    "Ic_check": 0.08492458138174985,
    "Ic_check_extra": 0.08492458177955786,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.08492458138172276,
    "implementation_difference": -2.708944180085382e-14,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.3475,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.07490367278174848,
    "Ic_check": 0.07490719398175738,
    "Ic_check_extra": 0.0749071944256201,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.07490719398176605,
    "implementation_difference": 8.673617379884035e-15,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.35,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.06495664016757807,
    "Ic_check": 0.06496034191201971,
    "Ic_check_extra": 0.06496034240652282,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.06496034191202554,
    "implementation_difference": 5.828670879282072e-15,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.3525,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.05507927382115163,
    "Ic_check": 0.05508316268260138,
    "Ic_check_extra": 0.0550831632327311,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.05508316268258896,
    "implementation_difference": -1.2420620087993939e-14,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.355,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.04527072580874769,
    "Ic_check": 0.04527480848400245,
    "Ic_check_extra": 0.04527480909516246,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.0452748084840079,
    "implementation_difference": 5.4539706084710815e-15,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.3575,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.30526853152939376,
        0.04486350609920599,
        -0.2909733864322622,
        -0.43885357843043066,
        -0.13897036766035276,
        0.17965430160584855,
        -0.29414717041746574,
        0.17760268129682355,
        0.030783541041798708,
        0.08641754431929655,
        -0.40792671508510314,
        -0.07958414785325982,
        -0.07026591680033262,
        0.22244070830535556,
        0.19107935968422143,
        -0.15020372914149174,
        -0.10316845857594963,
        -0.24178901998959734,
        0.048190725208828576,
        -0.14773377407629404,
        0.018718110479918674,
        -0.0078036758620328465,
        0.08864726594953642,
        -0.013969295169618009,
        -0.2356313091751036,
        0.06247220759464603,
        0.018514760879698115,
        -0.00769906117233559,
        0.0004980344173441854,
        0.04121133357654828
      ],
      [
        -0.3233374364480916,
        -0.09936216184569358,
        0.3660905346695144,
        -0.30878208606188834,
        0.062179047055523566,
        -0.387645452509862,
        -0.27969356589890093,
        -0.14728999849214938,
        -0.14557563824756045,
        -0.11596344352812582,
        0.11017543728786665,
        0.2715152301975004,
        -0.24341862326616723,
        0.09954750009109345,
        0.0721712294219781,
        0.14778067920490973,
        -0.23137578492933272,
        -0.07741896492562665,
        -0.003100110973521246,
        0.1803735344231253,
        0.16504410631897407,
        0.11069764416559821,
        -0.07139960706139444,
        0.14828788808443358,
        0.02078490646128143,
        0.12320269196930297,
        -0.050295995256360776,
        -0.0413324756749612,
        0.07283413199792106,
        -0.0404607761460165
      ],
      [
        -0.14755402277433652,
        0.46622656909336924,
        -0.06104556548344161,
        0.016833902682257575,
        0.44728403890438034,
        -0.05544053663093818,
        -0.06446522682267371,
        -0.048750482421502685,
        -0.4293000755918426,
        0.12205482149508255,
        -0.1374944440557632,
        -0.3292927538468697,
        -0.1146288630583246,
        0.022239166815457147,
        -0.23907085368691655,
        0.12744330299514775,
        0.010493576134824567,
        0.009697264361956875,
        0.01691531490369258,
        -0.01627567843934679,
        0.2874377418434823,
        -0.025189549890487564,
        -0.0154462613626655,
        -0.06155374393682899,
        -0.13710869331601835,
        -0.13977068037868962,
        0.04306469312774301,
        -0.016816448330691455,
        0.01631952486068902,
        -0.06957222677282852
      ],
      [
        -0.454476014934174,
        -0.16522139111517375,
        -0.08857574832206107,
        0.3452965815369401,
        0.13415941628811384,
        -0.089092055926753,
        -0.4003654182285862,
        0.2985746217250425,
        0.21839976861869173,
        0.017370095989249195,
        0.10666412596305785,
        -0.15205146789062524,
        0.04864107171899785,
        -0.25328321411159904,
        -0.20404622315292134,
        0.06007370611225725,
        -0.20696180868269357,
        -0.15767085122903293,
        0.17519655232182785,
        -0.07134157641790163,
        -0.09828562310491483,
        0.04652952213791374,
        0.007202804749664062,
        -0.01711722462389929,
        0.017802119406607524,
        0.011255823399859541,
        0.018798887929188237,
        -0.01031515072876874,
        -0.03564539933704565,
        -0.22720659215305095
      ]
    ],
    "probabilities": [
      0.2448966287574515,
      0.24675909955220557,
      0.2450144451309605,
      0.26332982655938236
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.035530162661018494,
    "Ic_check": 0.0355344459699829,
    "Ic_check_extra": 0.035534446648012086,
    "positivity_tolerance": 1e-09,
    "energy": 34.10802784084148,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.035534445969982544,
    "implementation_difference": -3.5388358909926865e-16,
    "pool_source_parameter": 0.3425
  },
  {
    "channel": "additive",
    "parameter": 0.36,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.3122914232319374,
        0.06721795710587096,
        -0.2241623670369485,
        -0.4805739329800017,
        -0.1298333638670672,
        0.2429464662084545,
        -0.25628289313366953,
        0.06178127218587721,
        0.028909044136621005,
        0.07565046095852601,
        -0.36950161781986585,
        0.07287694230574801,
        0.38059898277114057,
        0.08317603158317743,
        0.24556137326075647,
        -0.11934567234759459,
        -0.06403142782744103,
        -0.05625193350370419,
        -0.05340677933586992,
        0.14429809152844897,
        0.061826222694611147,
        -0.08123366066007681,
        0.01887784541842369,
        -0.1158927610811328,
        0.1548763682552203,
        -0.03183986893500603,
        0.026211701906330338,
        0.013545748818995626,
        -0.03353795895084549,
        0.1204829787522484
      ],
      [
        -0.29128885772253454,
        -0.19305329916098174,
        0.35806941614300897,
        -0.277824867281139,
        0.10020901366050707,
        -0.3303035360429671,
        -0.30710273900947144,
        -0.25766243167103076,
        -0.03067634360209215,
        -0.11996678909080098,
        0.17997368439380274,
        -0.07875627996376387,
        0.15658306117719226,
        -0.25702309628346887,
        0.046195897120069954,
        0.1710509032472105,
        0.23489584035351996,
        -0.1653855174048996,
        0.12489341498249408,
        0.28725543552769456,
        0.08401609063192013,
        0.06552329758238988,
        -0.05864376715172384,
        0.05705199995166504,
        0.007920646698310973,
        0.03631052603835872,
        -0.03779657657385589,
        0.04159046215681998,
        -0.03900727703689783,
        0.10949525698724549
      ],
      [
        -0.24534026436448647,
        0.42054295372730244,
        -0.0016327786094866876,
        0.046277723736005416,
        0.4586467851236839,
        0.05897427504452785,
        -0.21084797912253006,
        0.09703244945933547,
        -0.34146808069566414,
        0.029926229836455497,
        -0.03891489026992601,
        -0.2764621247390743,
        -0.1637617641259953,
        0.154099922417694,
        -0.1420697999335979,
        -0.2672031997343744,
        0.024447671495922696,
        -0.18029539828172156,
        0.15646852792485363,
        0.008057912025869144,
        0.1238978345098746,
        -0.06117055948080832,
        0.014253408937912396,
        0.11247745139634259,
        0.12036622555595744,
        -0.013263952766885702,
        -0.009429161327816347,
        0.04058178409448433,
        -0.047437389786122164,
        -0.21740363861296386
      ],
      [
        -0.4107056871187047,
        -0.26277424865474064,
        -0.09030206440791216,
        0.32403173622587067,
        0.062112644501714984,
        0.119814763725912,
        -0.4000760947824382,
        0.10922305917078168,
        0.43548965912132265,
        0.09032768132991248,
        0.1838168811561717,
        -0.06716077632061095,
        0.009461498284898418,
        0.010341847107881282,
        -0.22322014827686942,
        -0.025012363335979254,
        -0.1099474970052339,
        -0.009040498656093032,
        0.16032247325230978,
        0.1008324385974569,
        -0.09708902940079207,
        0.13059028629157707,
        -0.08382064836073906,
        -0.2783568633309857,
        -0.03275244636614089,
        -0.016071814011222856,
        0.007597145161854332,
        0.018251315617570176,
        -0.03957109196217784,
        -0.09919466554293753
      ]
    ],
    "probabilities": [
      0.23771074608645792,
      0.24874419201289472,
      0.25439256149430295,
      0.25915250040634474
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.02586420957930269,
    "Ic_check": 0.02587048251477686,
    "Ic_check_extra": 0.02587048362249078,
    "positivity_tolerance": 1e-09,
    "energy": 34.63716084595137,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.025870482514764842,
    "implementation_difference": -1.201816424156732e-14,
    "pool_source_parameter": 0.3525
  },
  {
    "channel": "additive",
    "parameter": 0.3625,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.3122914232319374,
        0.06721795710587096,
        -0.2241623670369485,
        -0.4805739329800017,
        -0.1298333638670672,
        0.2429464662084545,
        -0.25628289313366953,
        0.06178127218587721,
        0.028909044136621005,
        0.07565046095852601,
        -0.36950161781986585,
        0.07287694230574801,
        0.38059898277114057,
        0.08317603158317743,
        0.24556137326075647,
        -0.11934567234759459,
        -0.06403142782744103,
        -0.05625193350370419,
        -0.05340677933586992,
        0.14429809152844897,
        0.061826222694611147,
        -0.08123366066007681,
        0.01887784541842369,
        -0.1158927610811328,
        0.1548763682552203,
        -0.03183986893500603,
        0.026211701906330338,
        0.013545748818995626,
        -0.03353795895084549,
        0.1204829787522484
      ],
      [
        -0.29128885772253454,
        -0.19305329916098174,
        0.35806941614300897,
        -0.277824867281139,
        0.10020901366050707,
        -0.3303035360429671,
        -0.30710273900947144,
        -0.25766243167103076,
        -0.03067634360209215,
        -0.11996678909080098,
        0.17997368439380274,
        -0.07875627996376387,
        0.15658306117719226,
        -0.25702309628346887,
        0.046195897120069954,
        0.1710509032472105,
        0.23489584035351996,
        -0.1653855174048996,
        0.12489341498249408,
        0.28725543552769456,
        0.08401609063192013,
        0.06552329758238988,
        -0.05864376715172384,
        0.05705199995166504,
        0.007920646698310973,
        0.03631052603835872,
        -0.03779657657385589,
        0.04159046215681998,
        -0.03900727703689783,
        0.10949525698724549
      ],
      [
        -0.24534026436448647,
        0.42054295372730244,
        -0.0016327786094866876,
        0.046277723736005416,
        0.4586467851236839,
        0.05897427504452785,
        -0.21084797912253006,
        0.09703244945933547,
        -0.34146808069566414,
        0.029926229836455497,
        -0.03891489026992601,
        -0.2764621247390743,
        -0.1637617641259953,
        0.154099922417694,
        -0.1420697999335979,
        -0.2672031997343744,
        0.024447671495922696,
        -0.18029539828172156,
        0.15646852792485363,
        0.008057912025869144,
        0.1238978345098746,
        -0.06117055948080832,
        0.014253408937912396,
        0.11247745139634259,
        0.12036622555595744,
        -0.013263952766885702,
        -0.009429161327816347,
        0.04058178409448433,
        -0.047437389786122164,
        -0.21740363861296386
      ],
      [
        -0.4107056871187047,
        -0.26277424865474064,
        -0.09030206440791216,
        0.32403173622587067,
        0.062112644501714984,
        0.119814763725912,
        -0.4000760947824382,
        0.10922305917078168,
        0.43548965912132265,
        0.09032768132991248,
        0.1838168811561717,
        -0.06716077632061095,
        0.009461498284898418,
        0.010341847107881282,
        -0.22322014827686942,
        -0.025012363335979254,
        -0.1099474970052339,
        -0.009040498656093032,
        0.16032247325230978,
        0.1008324385974569,
        -0.09708902940079207,
        0.13059028629157707,
        -0.08382064836073906,
        -0.2783568633309857,
        -0.03275244636614089,
        -0.016071814011222856,
        0.007597145161854332,
        0.018251315617570176,
        -0.03957109196217784,
        -0.09919466554293753
      ]
    ],
    "probabilities": [
      0.23771074608645792,
      0.24874419201289472,
      0.25439256149430295,
      0.25915250040634474
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.016288406420739143,
    "Ic_check": 0.016294990240507623,
    "Ic_check_extra": 0.01629499146706248,
    "positivity_tolerance": 1e-09,
    "energy": 34.63716084595137,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.01629499024051066,
    "implementation_difference": 3.0357660829594124e-15,
    "pool_source_parameter": 0.3525
  },
  {
    "channel": "additive",
    "parameter": 0.365,
    "nu": 0.0,
    "rank": 4,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2,
      3
    ],
    "coefficients_real": [
      [
        -0.2851922937379159,
        0.05694218614438939,
        -0.2810633713790005,
        -0.31535787509029095,
        -0.2886961530007735,
        0.016653411717465937,
        0.12093109132681343,
        -0.4132090173644707,
        0.03745298191885134,
        -0.23998526642182,
        -0.19872937028694326,
        -0.2271981287833153,
        0.08074760442181976,
        0.010273705627729831,
        0.000849372365371809,
        -0.23069455438549052,
        0.17017938647224162,
        -0.10873245239292004,
        -0.1572814453053294,
        -0.23778841199304873,
        0.20309697502984367,
        -0.06555460911878087,
        0.06815147222046378,
        0.28011110362241565,
        0.07540660636751573,
        -0.032554762363653116,
        -0.004884701577645989,
        0.003997237733625633,
        -0.015459601383687694,
        -0.017043466527102584
      ],
      [
        -0.3121003832123179,
        -0.04885396538147213,
        0.3469018075569379,
        -0.3614897385961882,
        -0.20708362472287736,
        0.16562740128621536,
        0.014295864563136076,
        0.09914169570377265,
        0.36635150576078285,
        -0.24185934829123987,
        -0.15717103671382068,
        -0.1848055593540044,
        -0.0965022601146549,
        0.09059712421897743,
        0.08625674162246874,
        0.26709489639169637,
        -0.1910841877491792,
        0.08939770823199178,
        0.24465516733263354,
        -0.02593615196828235,
        0.10935836781290621,
        -0.12203152124528967,
        0.101300669864686,
        0.27138516840779703,
        0.05015705402527582,
        -0.040671689983581706,
        -0.011175719387529426,
        0.0062954955230575945,
        -0.01615963062229923,
        -0.02415757294607309
      ],
      [
        -0.07513556059636438,
        -0.510618997464858,
        -0.13753140626864735,
        0.22076141099649146,
        -0.10137704482407217,
        0.4167156596398229,
        -0.20843877176444578,
        -0.2567039261219195,
        -0.22594158778673729,
        0.1331751669950528,
        0.12434644634053976,
        -0.08971733070498193,
        -0.3558356996813974,
        0.23167002054090505,
        0.021728685387214855,
        -0.021741527514788722,
        -0.0050124790104501635,
        -0.2556182274905905,
        -0.15344945880747105,
        -0.04853641733943121,
        0.05527441734723461,
        0.003251384453021817,
        -0.0370510949220601,
        -0.029550370715175894,
        0.020626113960077304,
        -0.01119493848918411,
        0.011485297772667253,
        -0.007241499787096627,
        0.010795294834978245,
        0.04166977728452933
      ],
      [
        -0.42916307332073567,
        0.06913801573756025,
        -0.1434007590583787,
        0.16827791568104813,
        -0.3856347278033593,
        -0.2625631619134467,
        -0.17264310754971604,
        0.12906104844950436,
        -0.059260325307136784,
        -0.15076163520304683,
        0.33479051792215764,
        -0.1378324159554912,
        0.1640686395832448,
        0.3070256746145933,
        0.1349440703925241,
        0.05289489371161093,
        -0.050302052243555974,
        -0.11135424000603425,
        -0.06855748158721522,
        0.03629830852073804,
        -0.031951963302163634,
        0.04692371199923187,
        -0.08209976640910252,
        0.053067394438670715,
        -0.1257397396039727,
        0.11733266958410934,
        -0.10663363247609062,
        0.07123217484888006,
        -0.07671694656510826,
        -0.3359950916818629
      ]
    ],
    "probabilities": [
      0.2531158613749733,
      0.260211137046979,
      0.1988121582752156,
      0.287860843302832
    ],
    "coefficient_domain": "real",
    "cutoff": 154,
    "cutoff_check": 174,
    "cutoff_check_extra": 194,
    "Ic": 0.006925752812356301,
    "Ic_check": 0.0069286680676752255,
    "Ic_check_extra": 0.006928668445653763,
    "positivity_tolerance": 1e-09,
    "energy": 37.68248070027582,
    "max_input_fock_level": 119,
    "accepted": true,
    "Ic_independent": 0.006928668067713411,
    "implementation_difference": 3.8185600514939466e-14,
    "pool_source_parameter": 0.3625
  },
  {
    "channel": "additive",
    "parameter": 0.3675,
    "nu": 0.0,
    "rank": 3,
    "modulus": 5,
    "teeth": 8,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.5691117363446592,
        -0.5287481893443909,
        0.521088632694295,
        -0.3343748532790316,
        0.0863795319804847,
        0.05287081617730279,
        -0.05276850359068149,
        0.012490655370717741
      ],
      [
        0.5289624224509347,
        -0.5789710614818906,
        0.5324711063775228,
        -0.3038318586034029,
        0.0494383261921059,
        0.06620958037179536,
        -0.0475425178276667,
        0.007990027596315962
      ],
      [
        0.5403845559050438,
        -0.6067119563094757,
        0.5164829756866821,
        -0.2571801047793613,
        0.012941706534870841,
        0.07249294505831447,
        -0.03933732248556196,
        0.0043270717984429325
      ]
    ],
    "probabilities": [
      0.2828738390507749,
      0.061988283171702276,
      0.6551378777775229
    ],
    "coefficient_domain": "real",
    "cutoff": 72,
    "cutoff_check": 92,
    "cutoff_check_extra": 112,
    "Ic": 0.004046036257501218,
    "Ic_check": 0.004046036258786856,
    "Ic_check_extra": 0.004046036258786856,
    "positivity_tolerance": 1e-09,
    "energy": 7.199471626449818,
    "accepted": true,
    "Ic_independent": 0.0040460362587899645,
    "implementation_difference": 3.1086244689504383e-15
  },
  {
    "channel": "additive",
    "parameter": 0.36787944117144233,
    "nu": 0.0,
    "rank": 3,
    "modulus": 5,
    "teeth": 8,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.5598853266088566,
        -0.5258245814465043,
        0.5256104983044871,
        -0.3452744120462459,
        0.09669142674874301,
        0.04817099410241362,
        -0.05216605810369302,
        0.012850710304498218
      ],
      [
        0.5201063599810861,
        -0.5757173586446596,
        0.5375866384820339,
        -0.3152180907039661,
        0.05927229042378646,
        0.06219331057028961,
        -0.047185564978389195,
        0.008328796243789786
      ],
      [
        0.5316787823657168,
        -0.6039769511249113,
        0.5228147206168241,
        -0.2689719964650615,
        0.022043130308249868,
        0.06928644095949943,
        -0.039250166906817686,
        0.004611054009934782
      ]
    ],
    "probabilities": [
      0.28082607968399187,
      0.06354515937472172,
      0.6556287609412866
    ],
    "coefficient_domain": "real",
    "cutoff": 72,
    "cutoff_check": 92,
    "cutoff_check_extra": 112,
    "Ic": 0.0038308329512126704,
    "Ic_check": 0.0038308329526342,
    "Ic_check_extra": 0.0038308329526306473,
    "positivity_tolerance": 1e-09,
    "energy": 7.348283072455532,
    "accepted": true,
    "Ic_independent": 0.0038308329526359763,
    "implementation_difference": 1.7763568394002505e-15
  },
  {
    "channel": "additive",
    "parameter": 0.37,
    "nu": 0.0,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.37272072095957315,
        0.40361875546996806,
        -0.450199747800144,
        0.3163589125800508,
        -0.04386793117053247,
        -0.11979296919651568,
        0.038602152781367007,
        0.13572507921201735,
        0.20481305479636375,
        0.30278578986674665,
        0.252782134238321,
        0.016925760067175877,
        0.06763344445387154,
        0.2640979305161263,
        -0.02799637257933616,
        -0.07082193793287805,
        0.22859264512877733,
        -0.03353898074354811,
        -0.014572826390746117,
        0.07572653212352282,
        0.009959054403174551,
        0.03919822410759466,
        -0.014499890402017233,
        0.05439423749289176,
        -0.014890800308777671,
        0.061304972471227,
        -0.035952200869970086,
        0.07132285145561577,
        -0.03204771307138928,
        0.07596157684741102
      ],
      [
        -0.40802895009347007,
        0.5080306578051407,
        -0.5198405044074629,
        0.30264247990869647,
        0.021518418356015628,
        -0.14140329977144048,
        -0.00496111316778216,
        0.1061948101831603,
        0.04171882121814409,
        -0.10190475901447386,
        -0.016957058252451685,
        0.17662631679959648,
        -0.04932719273204109,
        -0.17729250457558812,
        0.20499889446853875,
        0.02259593218959765,
        -0.19137243607343188,
        0.15114181631024914,
        -0.02186595562394141,
        -0.01423245453472484,
        -0.01182497962915289,
        0.020992599936212043,
        -0.002095349707442876,
        0.004553728944595994,
        -0.013226692985729094,
        0.014343544967210412,
        -0.008822809063702631,
        0.01533944992054195,
        -0.015516576379056124,
        0.011496997701526939
      ]
    ],
    "probabilities": [
      0.375972810877204,
      0.6240271891227962
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 0.003091946667670875,
    "Ic_check": 0.003092128569484487,
    "Ic_check_extra": 0.003092128608408018,
    "positivity_tolerance": 1e-09,
    "energy": 18.27029006651244,
    "accepted": true,
    "Ic_independent": 0.0030921285694898225,
    "implementation_difference": 5.3355757312356644e-15
  },
  {
    "channel": "additive",
    "parameter": 0.3725,
    "nu": 0.0,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.33437222553277257,
        0.38448146887499707,
        -0.45544654131284484,
        0.349708888508221,
        -0.083562521029448,
        -0.10582356573857489,
        0.05176552790791618,
        0.13340306551676406,
        0.19971620935076095,
        0.2984782521935806,
        0.24254725796183899,
        0.004824902462270154,
        0.07840864501900809,
        0.28085829974553617,
        -0.04067576974130242,
        -0.06451089898354283,
        0.25248554279823,
        -0.03398123650574367,
        -0.012492671144488585,
        0.08772478138215299,
        0.021003512139413462,
        0.041842125217613775,
        -0.005532112680504208,
        0.058301354241046384,
        -0.003009749553216661,
        0.06178885899122669,
        -0.023017228749348626,
        0.07044762877344457,
        -0.01798098348085936,
        0.07273505990938918
      ],
      [
        -0.372100507547507,
        0.4910265894486637,
        -0.5351085921542905,
        0.34797852898457055,
        -0.02106842578318882,
        -0.13475617254153474,
        0.011653474636710726,
        0.10591784350946806,
        0.035418729129310926,
        -0.09616541543009877,
        -0.0024298304471968026,
        0.1769737178491745,
        -0.061436913464944336,
        -0.16703888153510857,
        0.2178021495542064,
        0.009861357389896462,
        -0.1884915225226403,
        0.15579111427449518,
        -0.017616574889447588,
        -0.01862524963386421,
        -0.009939098248142387,
        0.023432047518107436,
        -0.0008246453445702997,
        0.004085271222358658,
        -0.011581368278026305,
        0.01435481688869622,
        -0.006514556594878687,
        0.014547965375101507,
        -0.012913599617745596,
        0.011115035996915126
      ]
    ],
    "probabilities": [
      0.37498820298121416,
      0.625011797018786
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 0.002331539826689877,
    "Ic_check": 0.002331713903268806,
    "Ic_check_extra": 0.0023317139425911293,
    "positivity_tolerance": 1e-09,
    "energy": 19.003574274972646,
    "accepted": true,
    "Ic_independent": 0.002331713903274955,
    "implementation_difference": 6.148727360599793e-15
  },
  {
    "channel": "additive",
    "parameter": 0.375,
    "nu": 0.0,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.2813659738661597,
        0.33853892594145363,
        -0.42893465834385464,
        0.3665476873669029,
        -0.13208138640529157,
        -0.07894945631422326,
        0.07408601433901585,
        0.13356643779672944,
        0.20915327383335022,
        0.3181641069262773,
        0.20982155174571315,
        -0.04308993092328569,
        0.1382295298722447,
        0.29308626741152644,
        -0.13846044438215566,
        -0.009640220195810819,
        0.29631008087623667,
        -0.10397707867983737,
        -0.00277593670016889,
        0.10940069186060476,
        0.025118921156797702,
        0.024330690019026942,
        0.0010728535541576875,
        0.05989710742345848,
        0.013036115131031705,
        0.05230179327574728,
        -0.0076664174525455635,
        0.06198307143972848,
        0.002121950513146238,
        0.059491351280710966
      ],
      [
        -0.33079375583931514,
        0.4607715212676304,
        -0.5402281153344223,
        0.400403229160374,
        -0.08310301091601793,
        -0.12417631991326596,
        0.044516757119781564,
        0.11416800578481197,
        0.022775647946574242,
        -0.08207006303877346,
        0.05421409574702889,
        0.16618492687758163,
        -0.12114498489726871,
        -0.0919593913284169,
        0.24981776573947592,
        -0.08051196147621036,
        -0.1405404341084117,
        0.18457117389404187,
        -0.03993671694758215,
        -0.02559858277991591,
        -0.0007373628300423091,
        0.035628189418513194,
        -0.004665329441937894,
        0.003533554117641581,
        -0.012016136014167006,
        0.022729525639797316,
        -0.00634210757992579,
        0.018585647409198706,
        -0.015545308077432662,
        0.01608072009048248
      ]
    ],
    "probabilities": [
      0.3789118457987801,
      0.6210881542012199
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 0.0016915620855710856,
    "Ic_check": 0.001691833272487564,
    "Ic_check_extra": 0.0016918333392359486,
    "positivity_tolerance": 1e-09,
    "energy": 21.05136176726776,
    "accepted": true,
    "Ic_independent": 0.0016918332724975191,
    "implementation_difference": 9.955144347761902e-15
  },
  {
    "channel": "additive",
    "parameter": 0.3775,
    "nu": 0.0,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.2707627730421467,
        0.3563465332686259,
        -0.4647635689088513,
        0.3946067134729142,
        -0.13738584586733563,
        -0.08069260962006534,
        0.07411067790060166,
        0.14643754358292965,
        0.22312603241901446,
        0.2968245481466,
        0.1700673546016529,
        -0.008784935662835315,
        0.1954590992020209,
        0.22415448745506264,
        -0.13407918064657245,
        0.10587119673257654,
        0.23003550945345203,
        -0.10404433690285103,
        0.057845313689096914,
        0.1176170267531285,
        0.025094515292453944,
        0.02266549968696225,
        0.04042483777487896,
        0.058981154929386076,
        0.02909180599223088,
        0.03356049929878103,
        0.019146797196969965,
        0.035018154585398205,
        0.011014405088334532,
        0.01650255549965839
      ],
      [
        -0.3011174394550563,
        0.44860252986207716,
        -0.5363029400694806,
        0.3916235202993901,
        -0.0774295404178421,
        -0.11438383504777876,
        0.03451420330945327,
        0.09425758715460386,
        -0.004394047877005218,
        -0.11305816682690839,
        0.04856586045437839,
        0.16577426019277747,
        -0.16749057246146698,
        -0.07998353230025705,
        0.2746821471530587,
        -0.14107749890649762,
        -0.12487403960368448,
        0.20453060312052926,
        -0.05931738580084888,
        -0.05092642055368813,
        0.024343472193247482,
        0.030530148919641,
        -0.012479939462403158,
        -0.010143927719196883,
        0.0012459505986913114,
        0.011842512227128893,
        -0.00181344457795308,
        9.355398671238543e-05,
        -0.003810700146425888,
        0.0036612039115714577
      ]
    ],
    "probabilities": [
      0.3649409067245652,
      0.6350590932754352
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 0.0011518875412290797,
    "Ic_check": 0.0011519194267126664,
    "Ic_check_extra": 0.001151919434217774,
    "positivity_tolerance": 1e-09,
    "energy": 21.289977658781826,
    "accepted": true,
    "Ic_independent": 0.0011519194267146057,
    "implementation_difference": 1.9392040057075732e-15
  },
  {
    "channel": "additive",
    "parameter": 0.38,
    "nu": 0.0,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.22664602924160362,
        0.3240449934696552,
        -0.45521844059470934,
        0.41596049325900813,
        -0.17128197046259833,
        -0.060398890612018814,
        0.0767694503363912,
        0.13155667165850726,
        0.19874820094234025,
        0.2723874307477671,
        0.1575003796533252,
        -0.029060950415870895,
        0.17767832886197327,
        0.2409865716731672,
        -0.1560843636244866,
        0.08289070900195288,
        0.28161786658381116,
        -0.14055453623146114,
        0.024255267016148333,
        0.1929085195792383,
        -0.021382269172899624,
        0.000787002698303249,
        0.057696356982229836,
        0.06325671511949202,
        0.0036931877981867195,
        -0.008965451078962867,
        0.04572131938505412,
        0.006350777162039805,
        -0.007238288735036063,
        0.006142442458807434
      ],
      [
        -0.25616414035710455,
        0.41323780944270916,
        -0.5308756081293168,
        0.42005892223717467,
        -0.1138302756425608,
        -0.09795322029338964,
        0.04011890041646848,
        0.08715823767813621,
        0.002758520875466962,
        -0.0971044203692654,
        0.03705256408017421,
        0.16294570905632952,
        -0.14178823876001737,
        -0.099334264868393,
        0.276870570252476,
        -0.11433986025836354,
        -0.16948952669025177,
        0.24315644977204148,
        -0.04365105968960829,
        -0.11875823681547579,
        0.0862716294954389,
        0.025624908177973114,
        -0.025564803859038202,
        -0.03155888087786305,
        0.03567590257902905,
        0.01743151535080242,
        -0.03383514449535413,
        0.010152321621774589,
        0.007837947221206698,
        -0.004359228398218267
      ]
    ],
    "probabilities": [
      0.353170411108676,
      0.646829588891324
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 0.0007114158171015461,
    "Ic_check": 0.0007114328254953506,
    "Ic_check_extra": 0.0007114328306094819,
    "positivity_tolerance": 1e-09,
    "energy": 24.341058226368695,
    "accepted": true,
    "Ic_independent": 0.0007114328255024664,
    "implementation_difference": 7.115835698456863e-15
  },
  {
    "channel": "additive",
    "parameter": 0.3825,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.2389828059129534,
        -0.41091520741517357,
        0.5722215886689277,
        -0.5604266557717019,
        0.3316600755031998,
        -0.03250586793091623,
        -0.12123723381504935,
        0.08128278251564372,
        0.0014655673412199816,
        -0.012561255418894444
      ],
      [
        0.28537759925031353,
        -0.4787710592298381,
        0.5978388360188915,
        -0.5087183952854721,
        0.22990907749653017,
        0.04288514053086288,
        -0.12542128932855745,
        0.04977377752312584,
        0.013360966037252633,
        -0.006961018815649557
      ]
    ],
    "probabilities": [
      0.435144879013173,
      0.5648551209868273
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 0.00042802865843150073,
    "Ic_check": 0.0004280286586793025,
    "Ic_check_extra": 0.00042802865867797024,
    "positivity_tolerance": 1e-09,
    "energy": 7.110588951816418,
    "accepted": true,
    "Ic_independent": 0.0004280286586796356,
    "implementation_difference": 3.3306690738754696e-16
  },
  {
    "channel": "additive",
    "parameter": 0.385,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.20351040955960834,
        -0.370543709081784,
        0.5491085899747103,
        -0.5803186757880264,
        0.38815820459187345,
        -0.08298473275271462,
        -0.11499001562525779,
        0.10847931757314565,
        -0.019790209845814862,
        -0.007449007048702803
      ],
      [
        0.24722973322541514,
        -0.4393984285691353,
        0.5857435879535219,
        -0.5426803101812936,
        0.2898603487340915,
        0.004411079075466095,
        -0.13393095712379777,
        0.07878685683509606,
        -0.0018178856431065947,
        -0.004728203888704388
      ]
    ],
    "probabilities": [
      0.44560646061928677,
      0.5543935393807135
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 0.00027429502892761803,
    "Ic_check": 0.00027429502905507164,
    "Ic_check_extra": 0.00027429502905818026,
    "positivity_tolerance": 1e-09,
    "energy": 7.709985143423445,
    "accepted": true,
    "Ic_independent": 0.0002742950290612889,
    "implementation_difference": 6.217248937900877e-15
  },
  {
    "channel": "additive",
    "parameter": 0.3875,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.17428886639455332,
        -0.331223562253107,
        0.5170521818560279,
        -0.5843171037906546,
        0.4407440034282802,
        -0.15461540408005842,
        -0.08287746765286567,
        0.1424236635753965,
        -0.07516596705725467,
        0.013439099062687235
      ],
      [
        0.2140837359423616,
        -0.3986751600301657,
        0.5617438927012836,
        -0.5624724330845869,
        0.3541817317818525,
        -0.06067618824049287,
        -0.12413575077356614,
        0.1276991310829676,
        -0.04926567829590895,
        0.00496720321618213
      ]
    ],
    "probabilities": [
      0.4457429367529035,
      0.5542570632470963
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 0.00016730087144756212,
    "Ic_check": 0.0001673008718388047,
    "Ic_check_extra": 0.0001673008718388047,
    "positivity_tolerance": 1e-09,
    "energy": 8.425156794038884,
    "accepted": true,
    "Ic_independent": 0.00016730087184113618,
    "implementation_difference": 2.3314683517128287e-15
  },
  {
    "channel": "additive",
    "parameter": 0.39,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.14003569186939763,
        -0.27837303912653233,
        0.46575249204326646,
        -0.5791396306053288,
        0.49956214364953727,
        -0.23089652021577137,
        -0.05686977408235012,
        0.17559030174601062,
        -0.11416094626191817,
        0.02441260267987464
      ],
      [
        0.17386191944730636,
        -0.34148176372061734,
        0.5199830104066995,
        -0.5789380722625987,
        0.4264569914387222,
        -0.12624138155421671,
        -0.12086487077545503,
        0.1696602841204679,
        -0.07951985475937663,
        0.009582647106391208
      ]
    ],
    "probabilities": [
      0.4407416088919705,
      0.5592583911080298
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 9.679070396551026e-05,
    "Ic_check": 9.67907052729089e-05,
    "Ic_check_extra": 9.679070527779388e-05,
    "positivity_tolerance": 1e-09,
    "energy": 9.409675990239275,
    "accepted": true,
    "Ic_independent": 9.679070527512934e-05,
    "implementation_difference": 2.220446049250313e-15
  },
  {
    "channel": "additive",
    "parameter": 0.3925,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.11352057558340053,
        -0.2371140069526379,
        0.42559452101543516,
        -0.5727044529657563,
        0.5355117094921978,
        -0.27266479666336346,
        -0.051121529840846454,
        0.19884090076375935,
        -0.1327355354538166,
        0.02966851051470729
      ],
      [
        0.14275290846576724,
        -0.29701711972420247,
        0.487179429208728,
        -0.5875131576379661,
        0.469762396459486,
        -0.15882134213535215,
        -0.12812675313503014,
        0.1942911097133331,
        -0.09313012509109649,
        0.012136014434195434
      ]
    ],
    "probabilities": [
      0.43895936350671333,
      0.5610406364932868
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 5.017704894960673e-05,
    "Ic_check": 5.017705107945858e-05,
    "Ic_check_extra": 5.01770510785704e-05,
    "positivity_tolerance": 1e-09,
    "energy": 10.107040322291887,
    "accepted": true,
    "Ic_independent": 5.017705107601689e-05,
    "implementation_difference": -3.4416913763379853e-15
  },
  {
    "channel": "additive",
    "parameter": 0.395,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.08828544285488421,
        -0.19860285053510654,
        0.3843026585102518,
        -0.5572619126879101,
        0.5628565421777076,
        -0.3154880453867264,
        -0.041026448678396096,
        0.22606632118511372,
        -0.15591875759911591,
        0.03306375323288682
      ],
      [
        0.11363330684489822,
        -0.25493424731657355,
        0.4507077275251046,
        -0.5858894007749695,
        0.5072889731459127,
        -0.19504219657058539,
        -0.13314345354512755,
        0.2249418888070754,
        -0.10871245949918375,
        0.012812626523685026
      ]
    ],
    "probabilities": [
      0.44036068185441707,
      0.5596393181455829
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 2.226183629439049e-05,
    "Ic_check": 2.2261839264459127e-05,
    "Ic_check_extra": 2.2261839264459127e-05,
    "positivity_tolerance": 1e-09,
    "energy": 10.822345202890661,
    "accepted": true,
    "Ic_independent": 2.2261839265458327e-05,
    "implementation_difference": 9.992007221626409e-16
  },
  {
    "channel": "additive",
    "parameter": 0.3975,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.04063938537348737,
        -0.09111586757205913,
        0.18890204165505284,
        -0.32456919981275784,
        0.45902594209868686,
        -0.5277890671820394,
        0.48040310375112477,
        -0.3276852763258686,
        0.1444755353419381,
        -0.026704204560824618
      ],
      [
        0.05178918293252486,
        -0.11853595113397003,
        0.2311618002112074,
        -0.3724882569446741,
        0.4926602103826874,
        -0.52602764311411,
        0.43863165289918443,
        -0.26512825312303284,
        0.09419052400741057,
        -0.010104099412975614
      ]
    ],
    "probabilities": [
      0.3935496782141783,
      0.6064503217858218
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 8.384567078412175e-06,
    "Ic_check": 8.384569353037108e-06,
    "Ic_check_extra": 8.38456935214893e-06,
    "positivity_tolerance": 1e-09,
    "energy": 14.827141751090952,
    "accepted": true,
    "Ic_independent": 8.384569353037108e-06,
    "implementation_difference": 0.0
  },
  {
    "channel": "additive",
    "parameter": 0.4,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.033282411213377626,
        -0.08038379902422861,
        0.1780490257305604,
        -0.32232776440542793,
        0.4714407583467024,
        -0.5464827075756135,
        0.4825161182470396,
        -0.30043311815722046,
        0.11217057346941624,
        -0.016439098881833848
      ],
      [
        0.04352587202631629,
        -0.10703146868110502,
        0.22208661819402348,
        -0.3749422586172325,
        0.5089883706411954,
        -0.5419437817189189,
        0.430745410675534,
        -0.2318586275284827,
        0.06812529574416756,
        -0.005682253868511642
      ]
    ],
    "probabilities": [
      0.41988064740036274,
      0.5801193525996375
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 4.230270151950322e-06,
    "Ic_check": 4.230271340777136e-06,
    "Ic_check_extra": 4.230271339444869e-06,
    "positivity_tolerance": 1e-09,
    "energy": 14.689189635097476,
    "accepted": true,
    "Ic_independent": 4.230271336891356e-06,
    "implementation_difference": -3.885780586188048e-15
  },
  {
    "channel": "additive",
    "parameter": 0.4025,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.026702367407670523,
        -0.06911262995745157,
        0.16137725642627757,
        -0.3038276104378747,
        0.45849298103811403,
        -0.546588657427492,
        0.49704758271154853,
        -0.32161629642805,
        0.12752657650618435,
        -0.020621561207806588
      ],
      [
        0.03578803278734603,
        -0.09382337804374502,
        0.20418024385850747,
        -0.3573296901273059,
        0.49970866618749477,
        -0.5471366037988231,
        0.4487361041434015,
        -0.25242212166010775,
        0.0796134592436602,
        -0.007468277964238923
      ]
    ],
    "probabilities": [
      0.40164527389555565,
      0.5983547261044444
    ],
    "coefficient_domain": "real",
    "cutoff": 63,
    "cutoff_check": 83,
    "cutoff_check_extra": 103,
    "Ic": 1.4034095570103489e-06,
    "Ic_check": 1.4034114204086734e-06,
    "Ic_check_extra": 1.4034114208527626e-06,
    "positivity_tolerance": 1e-09,
    "energy": 15.027829248109608,
    "accepted": true,
    "Ic_independent": 1.4034114245164986e-06,
    "implementation_difference": 4.107825191113079e-15
  },
  {
    "channel": "additive",
    "parameter": 0.405,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.006826790725732232,
        0.017457600310378244,
        -0.0439298881687087,
        0.09783922564586794,
        -0.19216509389198327,
        0.32797404470246067,
        -0.47151922411965536,
        0.5418316926271062,
        -0.449816860273931,
        0.193368595396624,
        0.08406525635088616,
        -0.1877958170406973,
        0.07001309721645825,
        0.10107651241484482,
        -0.1241694569152179,
        -0.0013014954123926905,
        0.09771156431013492,
        -0.07321818441549902,
        0.014686081661193732,
        0.003800606761355413,
        -6.467782345138032e-05,
        -0.0005613754349351428,
        -0.0008587642524540405,
        -0.0006886297511141649,
        -0.00017558606894084656,
        0.0003489866444700203,
        0.0006067428832186066,
        0.0005061176944153525,
        0.00010104698451186923,
        -0.0003492545158345136
      ],
      [
        -0.00902310334260942,
        0.024055948921006758,
        -0.058159344702378914,
        0.12430192730140498,
        -0.23353658377390693,
        0.3780633047446301,
        -0.5080930105912239,
        0.532105526641209,
        -0.37840036333418653,
        0.09282075590348413,
        0.14506915851323307,
        -0.16849364456202656,
        0.006900353088647791,
        0.13070856478630752,
        -0.09161492780961576,
        -0.04554014416460613,
        0.10107642269032664,
        -0.05157153710209989,
        0.0037662358136198873,
        0.0032111761020586806,
        0.0008829989583945863,
        0.00017893343707770374,
        -0.00046955708021661086,
        -0.0007847324587023564,
        -0.0006393944019459699,
        -0.00018941690368004573,
        0.0002779410145748234,
        0.0005227234934786316,
        0.00037193427226872534,
        -0.00018596846960064245
      ]
    ],
    "probabilities": [
      0.35948695495489286,
      0.6405130450451072
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.9576034171464585e-07,
    "Ic_check": 1.9576818610644864e-07,
    "Ic_check_extra": 1.957681843300918e-07,
    "positivity_tolerance": 1e-09,
    "energy": 21.530922368318745,
    "accepted": true,
    "Ic_independent": 1.957681892589179e-07,
    "implementation_difference": 3.1524692501107054e-15
  },
  {
    "channel": "additive",
    "parameter": 0.4075,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005615120425447284,
        0.015461160316343883,
        -0.041360839443723006,
        0.09596375981006273,
        -0.1922908306219879,
        0.32965380160293095,
        -0.47238516564689936,
        0.5407920202185593,
        -0.44899359235522046,
        0.19425889644227148,
        0.08358162016892115,
        -0.18871650923434088,
        0.06989855558421905,
        0.10173188214943371,
        -0.12350518785768272,
        -0.0011526652043812602,
        0.09735278194106228,
        -0.0737822383364528,
        0.014208479084329014,
        0.0036035482891534232,
        5.2184163323711205e-05,
        -0.00019800092051000138,
        -0.00036547537110102066,
        -0.0002117382036573469,
        0.00012261266379773374,
        0.000331778013888825,
        0.00022911263362852694,
        -0.0001264284975261325,
        -0.00044610350970706214,
        0.0001878665654398867
      ],
      [
        -0.007613217817990737,
        0.02178549921874011,
        -0.05564542683018411,
        0.12299855094702533,
        -0.2343559609728369,
        0.37975941051324036,
        -0.5082705479093468,
        0.5308092718364912,
        -0.37817199742344737,
        0.09390690457570446,
        0.14517994906726234,
        -0.169336554191396,
        0.006298749210306032,
        0.13091766919431413,
        -0.0909404195544009,
        -0.04499822329034189,
        0.10117374661136085,
        -0.05187709856335478,
        0.0032487149615402712,
        0.002724849488171293,
        0.0005922895238714745,
        0.0001588588380959852,
        -0.0002147795593302575,
        -0.0003178403032576925,
        -9.950852273678608e-05,
        0.00022215086467856264,
        0.0003540376178655582,
        0.00012566928326992742,
        -0.00042700618673865916,
        8.04555048781131e-05
      ]
    ],
    "probabilities": [
      0.35993516387328794,
      0.6400648361267123
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 9.760611519027407e-08,
    "Ic_check": 9.761046904088744e-08,
    "Ic_check_extra": 9.761046859679823e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.532462501529185,
    "accepted": true,
    "Ic_independent": 9.761047766780246e-08,
    "implementation_difference": 8.626915027197088e-15
  },
  {
    "channel": "additive",
    "parameter": 0.41,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.0038008790157651063,
        0.011651853878431219,
        -0.0345099241340455,
        0.08697425039442698,
        -0.1847472204182892,
        0.32764677504395434,
        -0.47588451150231853,
        0.5445103853369037,
        -0.44874533997367727,
        0.19255391480447373,
        0.08295128725019457,
        -0.18783312926297088,
        0.07098695877992586,
        0.10164293439247508,
        -0.12448325425132963,
        -0.0015569827619087726,
        0.09762104545961649,
        -0.07364374905202038,
        0.014363314423152793,
        0.0035483985462036126,
        3.183491136326633e-05,
        -2.6959236129569346e-06,
        -7.498748519200485e-05,
        -0.00012859336666606178,
        -0.0001393030221275053,
        -0.00011077077854466085,
        -3.2653675459234735e-05,
        4.3102603445143425e-05,
        7.575177745810502e-05,
        -1.1512647470046552e-05
      ],
      [
        -0.005337898342663525,
        0.017010130255193774,
        -0.04784632053772133,
        0.1139851616249343,
        -0.22831114511337075,
        0.3799011800693417,
        -0.512561553922957,
        0.5333656782864882,
        -0.3768787346631974,
        0.09280062690998538,
        0.14398955017295706,
        -0.16916570933786948,
        0.007450163177908922,
        0.13150117227434666,
        -0.09154320091791107,
        -0.045610652983620464,
        0.10116824038154804,
        -0.05185572077012613,
        0.003384665601773008,
        0.002677430860246546,
        0.00047795795985059955,
        0.00023564729873609558,
        0.00011002855973334896,
        5.886841706876889e-06,
        -6.981194074886822e-05,
        -0.00011278806383737392,
        -8.746232736056552e-05,
        -1.7948340084936983e-05,
        6.0718223492327364e-05,
        -2.0789768216896853e-07
      ]
    ],
    "probabilities": [
      0.35733837538114127,
      0.6426616246188589
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 3.0748677382064216e-08,
    "Ic_check": 3.074878307529616e-08,
    "Ic_check_extra": 3.074877730213643e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.584140459089983,
    "accepted": true,
    "Ic_independent": 3.0748779717414134e-08,
    "implementation_difference": -3.3578820256267086e-15
  },
  {
    "channel": "additive",
    "parameter": 0.4105,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.003695346270343039,
        0.011488983100446491,
        -0.03432737866283086,
        0.08690496207116229,
        -0.18486916362308917,
        0.32780282689452733,
        -0.47583772474830316,
        0.5443488330170329,
        -0.4487774258845478,
        0.1927031914515159,
        0.0830153072431461,
        -0.1879463315838707,
        0.07086447590909942,
        0.10165885317377656,
        -0.12434557546239061,
        -0.001440618776385435,
        0.09760490190974787,
        -0.07376989455969689,
        0.014233137420849976,
        0.003517541907551062,
        9.794497497009069e-05,
        8.972768896749779e-05,
        -1.80455483095291e-05,
        -0.00012124803957433874,
        -0.00016075718888156613,
        -0.00013452918028322385,
        -4.473484295018491e-05,
        4.246353248221166e-05,
        7.766702935441609e-05,
        -2.0227720196483672e-05
      ],
      [
        -0.005217930802487868,
        0.01683041648944084,
        -0.04768480592393576,
        0.11398043799670339,
        -0.2284737127666824,
        0.38000676378276554,
        -0.5124449667807942,
        0.5332422369454237,
        -0.3769861358490118,
        0.09290247870322094,
        0.14411765133975538,
        -0.169203018727953,
        0.007308561455712398,
        0.13142316227697573,
        -0.09147094973777742,
        -0.04546094111321688,
        0.10125375937773459,
        -0.05190048825197914,
        0.003252999593638907,
        0.0025732859794049064,
        0.00046342134690716905,
        0.00028992544371036626,
        0.00017642905589779827,
        4.5224910614445644e-05,
        -6.27108304583476e-05,
        -0.00012278260429642376,
        -9.758302129366174e-05,
        -1.963493665830348e-05,
        6.549878747170246e-05,
        -6.808856464835053e-06
      ]
    ],
    "probabilities": [
      0.35749662119963316,
      0.6425033788003671
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.3052115327715228e-08,
    "Ic_check": 2.305222768228532e-08,
    "Ic_check_extra": 2.3052234343623468e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.58412374480938,
    "accepted": true,
    "Ic_independent": 2.3052230641948977e-08,
    "implementation_difference": 2.9596636567333536e-15
  },
  {
    "channel": "additive",
    "parameter": 0.411,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.003559113265923925,
        0.01126679397581633,
        -0.03404542411037454,
        0.08669877412996135,
        -0.18486386233631022,
        0.3279359829339119,
        -0.4758898476391078,
        0.544256592554087,
        -0.4487407842617149,
        0.19280153494757263,
        0.08299629598762046,
        -0.1880428306422684,
        0.07083566160677883,
        0.10172087361780596,
        -0.12425671948056356,
        -0.0014128065439698088,
        0.09753049111658063,
        -0.0738893650115541,
        0.014172471089889147,
        0.0035838652519640866,
        0.00023614649996422577,
        0.00019014954578421022,
        -1.8031512007125378e-05,
        -0.00020320940418346552,
        -0.00026177249228222325,
        -0.00019800618214578348,
        -4.6237366536267176e-05,
        9.331714718394494e-05,
        0.00013951475330480252,
        -4.414317945364771e-05
      ],
      [
        -0.005059649057492575,
        0.016578943389018136,
        -0.04740983356093801,
        0.11383354919288183,
        -0.2285333893612532,
        0.38013700285224233,
        -0.5124396856465728,
        0.5331417684729344,
        -0.3770039930952811,
        0.09300205284862095,
        0.1441555623751384,
        -0.16927965544727314,
        0.007234824773606415,
        0.13143124911468615,
        -0.09138528940572799,
        -0.045373812048339256,
        0.10125156580244149,
        -0.052003844353599074,
        0.003126001419535151,
        0.002539723882641191,
        0.0005493481212510586,
        0.00042174425874019907,
        0.0002615359132369852,
        4.3067215680612326e-05,
        -0.00013151418578866066,
        -0.00020778459598791497,
        -0.00015103220279378272,
        -1.3577621079761335e-05,
        0.0001269253971800845,
        -1.5554186829345242e-05
      ]
    ],
    "probabilities": [
      0.3576755670359569,
      0.6423244329640431
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.5824020760391022e-08,
    "Ic_check": 1.582444131287275e-08,
    "Ic_check_extra": 1.582443820424828e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.584636600570274,
    "accepted": true,
    "Ic_independent": 1.582443532065202e-08,
    "implementation_difference": -5.9922207289023135e-15
  },
  {
    "channel": "additive",
    "parameter": 0.4115,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.003396721778329763,
        0.010976858128681821,
        -0.03362915438177886,
        0.0863216295548796,
        -0.18473170832648922,
        0.32805388402375496,
        -0.47602299938166226,
        0.544230265815625,
        -0.4486729252750811,
        0.19284779920234657,
        0.08294528288057745,
        -0.18809786540258835,
        0.07085450001512322,
        0.10176721258208005,
        -0.12422696864528202,
        -0.0014146395273573558,
        0.09748576021352486,
        -0.07395169910166487,
        0.014152345394478705,
        0.0036420150889833534,
        0.0003265657836564855,
        0.00023520374127632138,
        -5.0623152702869134e-05,
        -0.00028147231678350254,
        -0.00032832478638983076,
        -0.00021522463197004335,
        -1.3773850656656653e-05,
        0.000145795437672184,
        0.00016770589388291857,
        -7.133620421156835e-05
      ],
      [
        -0.004866331665077955,
        0.01623824559343122,
        -0.0469816620606261,
        0.11352045375264107,
        -0.22849882908997185,
        0.380291356893574,
        -0.5125252413113915,
        0.5330769336579835,
        -0.37696826305622955,
        0.0930724801717348,
        0.14414130082813498,
        -0.1693436046455316,
        0.007218236650934925,
        0.1314605101936054,
        -0.09134301340489404,
        -0.04534212840693506,
        0.10123894337686651,
        -0.05206831340786177,
        0.0030585245720226553,
        0.002540823793037108,
        0.0006247461959929152,
        0.0005082837108350102,
        0.00029380355675392636,
        6.744168717977539e-06,
        -0.00020178653670779658,
        -0.0002636928310119937,
        -0.00016195547724300423,
        2.002526655319152e-05,
        0.00016925788460478032,
        -2.8779543172795516e-05
      ]
    ],
    "probabilities": [
      0.3578280006557859,
      0.6421719993442143
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 9.241866827380818e-09,
    "Ic_check": 9.242636433981488e-09,
    "Ic_check_extra": 9.242635545803068e-09,
    "positivity_tolerance": 1e-09,
    "energy": 21.585770016895,
    "accepted": true,
    "Ic_independent": 9.242631177240275e-09,
    "implementation_difference": -5.256741213473127e-15
  },
  {
    "channel": "additive",
    "parameter": 0.412,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.002819773863273481,
        0.009651592670711057,
        -0.031066508287678624,
        0.08279512593958645,
        -0.1816884079638543,
        0.327180418849914,
        -0.4773427068368886,
        0.5457303075475468,
        -0.4486716938763792,
        0.19207673810569995,
        0.08289506462258216,
        -0.18752864693611684,
        0.07105918506998103,
        0.10124060487313337,
        -0.12454175020313964,
        -0.0009787461795410664,
        0.09790478445298849,
        -0.07421287241241224,
        0.013647734775840368,
        0.0036345182962012577,
        0.000783768868384397,
        0.0005508171954075976,
        -0.00022457420669658697,
        -0.0007071071055166805,
        -0.0005460259397980393,
        -2.950707511669141e-05,
        0.00035997550569531446,
        0.0002816873294887376,
        -0.00019484993035031247,
        3.7080192199308594e-06
      ],
      [
        -0.004120022611147331,
        0.01453179446446872,
        -0.04400918954136929,
        0.10994655874619531,
        -0.2260363541955976,
        0.3802685940223294,
        -0.5141790943977359,
        0.53415781791382,
        -0.37651862264992014,
        0.0924562407289987,
        0.14377241590335266,
        -0.16893803120124223,
        0.0076834580234871564,
        0.13115311618978703,
        -0.09186770053223642,
        -0.04517691103294274,
        0.10178115698554487,
        -0.05201976633604314,
        0.0025703424511516883,
        0.0022401702472042368,
        0.0008842458025717229,
        0.0009629396638887631,
        0.00041422629925672727,
        -0.0002986010253683437,
        -0.0005821581777537694,
        -0.0003357200747599969,
        0.00013324003334795666,
        0.0003349109521864407,
        -0.00010028907423964763,
        -4.204526959652008e-06
      ]
    ],
    "probabilities": [
      0.3594002276463847,
      0.6405997723536154
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 4.122738150869054e-09,
    "Ic_check": 4.12349132616896e-09,
    "Ic_check_extra": 4.123493102525799e-09,
    "positivity_tolerance": 1e-09,
    "energy": 21.604346118121992,
    "max_input_fock_level": 88,
    "accepted": true,
    "Ic_independent": 4.123495490590546e-09,
    "implementation_difference": 4.164421585937214e-15,
    "pool_source_parameter": 0.4123
  },
  {
    "channel": "additive",
    "parameter": 0.4121,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.002819773863273481,
        0.009651592670711057,
        -0.031066508287678624,
        0.08279512593958645,
        -0.1816884079638543,
        0.327180418849914,
        -0.4773427068368886,
        0.5457303075475468,
        -0.4486716938763792,
        0.19207673810569995,
        0.08289506462258216,
        -0.18752864693611684,
        0.07105918506998103,
        0.10124060487313337,
        -0.12454175020313964,
        -0.0009787461795410664,
        0.09790478445298849,
        -0.07421287241241224,
        0.013647734775840368,
        0.0036345182962012577,
        0.000783768868384397,
        0.0005508171954075976,
        -0.00022457420669658697,
        -0.0007071071055166805,
        -0.0005460259397980393,
        -2.950707511669141e-05,
        0.00035997550569531446,
        0.0002816873294887376,
        -0.00019484993035031247,
        3.7080192199308594e-06
      ],
      [
        -0.004120022611147331,
        0.01453179446446872,
        -0.04400918954136929,
        0.10994655874619531,
        -0.2260363541955976,
        0.3802685940223294,
        -0.5141790943977359,
        0.53415781791382,
        -0.37651862264992014,
        0.0924562407289987,
        0.14377241590335266,
        -0.16893803120124223,
        0.0076834580234871564,
        0.13115311618978703,
        -0.09186770053223642,
        -0.04517691103294274,
        0.10178115698554487,
        -0.05201976633604314,
        0.0025703424511516883,
        0.0022401702472042368,
        0.0008842458025717229,
        0.0009629396638887631,
        0.00041422629925672727,
        -0.0002986010253683437,
        -0.0005821581777537694,
        -0.0003357200747599969,
        0.00013324003334795666,
        0.0003349109521864407,
        -0.00010028907423964763,
        -4.204526959652008e-06
      ]
    ],
    "probabilities": [
      0.3594002276463847,
      0.6405997723536154
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 3.2468463473378506e-09,
    "Ic_check": 3.2476070721543238e-09,
    "Ic_check_extra": 3.247609292600373e-09,
    "positivity_tolerance": 1e-09,
    "energy": 21.604346118121992,
    "max_input_fock_level": 88,
    "accepted": true,
    "Ic_independent": 3.247606858247411e-09,
    "implementation_difference": -2.139069129009367e-16,
    "pool_source_parameter": 0.4123
  },
  {
    "channel": "additive",
    "parameter": 0.4122,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.002819773863273481,
        0.009651592670711057,
        -0.031066508287678624,
        0.08279512593958645,
        -0.1816884079638543,
        0.327180418849914,
        -0.4773427068368886,
        0.5457303075475468,
        -0.4486716938763792,
        0.19207673810569995,
        0.08289506462258216,
        -0.18752864693611684,
        0.07105918506998103,
        0.10124060487313337,
        -0.12454175020313964,
        -0.0009787461795410664,
        0.09790478445298849,
        -0.07421287241241224,
        0.013647734775840368,
        0.0036345182962012577,
        0.000783768868384397,
        0.0005508171954075976,
        -0.00022457420669658697,
        -0.0007071071055166805,
        -0.0005460259397980393,
        -2.950707511669141e-05,
        0.00035997550569531446,
        0.0002816873294887376,
        -0.00019484993035031247,
        3.7080192199308594e-06
      ],
      [
        -0.004120022611147331,
        0.01453179446446872,
        -0.04400918954136929,
        0.10994655874619531,
        -0.2260363541955976,
        0.3802685940223294,
        -0.5141790943977359,
        0.53415781791382,
        -0.37651862264992014,
        0.0924562407289987,
        0.14377241590335266,
        -0.16893803120124223,
        0.0076834580234871564,
        0.13115311618978703,
        -0.09186770053223642,
        -0.04517691103294274,
        0.10178115698554487,
        -0.05201976633604314,
        0.0025703424511516883,
        0.0022401702472042368,
        0.0008842458025717229,
        0.0009629396638887631,
        0.00041422629925672727,
        -0.0002986010253683437,
        -0.0005821581777537694,
        -0.0003357200747599969,
        0.00013324003334795666,
        0.0003349109521864407,
        -0.00010028907423964763,
        -4.204526959652008e-06
      ]
    ],
    "probabilities": [
      0.3594002276463847,
      0.6405997723536154
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.371135288115056e-09,
    "Ic_check": 2.3718946806638996e-09,
    "Ic_check_extra": 2.3718986774667883e-09,
    "positivity_tolerance": 1e-09,
    "energy": 21.604346118121992,
    "max_input_fock_level": 88,
    "accepted": true,
    "Ic_independent": 2.3719033669190545e-09,
    "implementation_difference": 8.686255154884052e-15,
    "pool_source_parameter": 0.4123
  },
  {
    "channel": "additive",
    "parameter": 0.4123,
    "nu": 0.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.002819773863273481,
        0.009651592670711057,
        -0.031066508287678624,
        0.08279512593958645,
        -0.1816884079638543,
        0.327180418849914,
        -0.4773427068368886,
        0.5457303075475468,
        -0.4486716938763792,
        0.19207673810569995,
        0.08289506462258216,
        -0.18752864693611684,
        0.07105918506998103,
        0.10124060487313337,
        -0.12454175020313964,
        -0.0009787461795410664,
        0.09790478445298849,
        -0.07421287241241224,
        0.013647734775840368,
        0.0036345182962012577,
        0.000783768868384397,
        0.0005508171954075976,
        -0.00022457420669658697,
        -0.0007071071055166805,
        -0.0005460259397980393,
        -2.950707511669141e-05,
        0.00035997550569531446,
        0.0002816873294887376,
        -0.00019484993035031247,
        3.7080192199308594e-06
      ],
      [
        -0.004120022611147331,
        0.01453179446446872,
        -0.04400918954136929,
        0.10994655874619531,
        -0.2260363541955976,
        0.3802685940223294,
        -0.5141790943977359,
        0.53415781791382,
        -0.37651862264992014,
        0.0924562407289987,
        0.14377241590335266,
        -0.16893803120124223,
        0.0076834580234871564,
        0.13115311618978703,
        -0.09186770053223642,
        -0.04517691103294274,
        0.10178115698554487,
        -0.05201976633604314,
        0.0025703424511516883,
        0.0022401702472042368,
        0.0008842458025717229,
        0.0009629396638887631,
        0.00041422629925672727,
        -0.0002986010253683437,
        -0.0005821581777537694,
        -0.0003357200747599969,
        0.00013324003334795666,
        0.0003349109521864407,
        -0.00010028907423964763,
        -4.204526959652008e-06
      ]
    ],
    "probabilities": [
      0.3594002276463847,
      0.6405997723536154
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.4956009763977818e-09,
    "Ic_check": 1.4963656980171436e-09,
    "Ic_check_extra": 1.4963665861955633e-09,
    "positivity_tolerance": 1e-09,
    "energy": 21.604346118121992,
    "accepted": true,
    "Ic_independent": 1.496375248918758e-09,
    "implementation_difference": 9.550901614402312e-15
  }
]


==> anc/Supplementary_data/data/amplifier_witnesses_v2.json <==
[
  {
    "channel": "amplifier",
    "parameter": 2.057348567130619,
    "nu": 0.3,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.3755887512114537,
    "a": [
      0.008895795136701296,
      -0.040722278278005154,
      0.1346698021954057,
      -0.3007916716872403,
      0.47039387537248123,
      -0.5455799222142236,
      0.49371126192025755,
      -0.33056266688601954,
      0.1316054887888516,
      -0.019509854553973614
    ],
    "b": [
      0.014827026997624577,
      -0.0634597370221187,
      0.1836279708241745,
      -0.3623828266819898,
      0.5092099660973405,
      -0.5421564906994911,
      0.44992141228652804,
      -0.26171163926536845,
      0.0807268793575157,
      -0.006703574594735254
    ],
    "cutoff": 103,
    "cutoff_check": 133,
    "Ic": 1.1697788071529658e-08,
    "Ic_check": 1.4970127093505425e-07,
    "energy": 15.15646288435744,
    "tail0": 5.742628594873622e-12,
    "tail1": 5.7058802127585295e-12,
    "accepted": true,
    "kappa_G": 1.9820097734023543,
    "kappa_AD": 2.666666666666667,
    "kappa_failed_local": 2.0579597186848178
  },
  {
    "channel": "amplifier",
    "parameter": 1.92940786079528,
    "nu": 0.35,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.38230691265804473,
    "a": [
      0.008903145225614624,
      -0.039226908480136186,
      0.12859224366195116,
      -0.2923863709769077,
      0.4728116968453467,
      -0.5592202327522414,
      0.4944013786835318,
      -0.3161971069508645,
      0.12370658136457156,
      -0.01901071378703126
    ],
    "b": [
      0.014600355609065007,
      -0.06076172259186037,
      0.17590977810916786,
      -0.355963996666107,
      0.5169593805092907,
      -0.5542300127799267,
      0.4436641226824293,
      -0.24762278412480812,
      0.0763046734292874,
      -0.006709501010156136
    ],
    "cutoff": 100,
    "cutoff_check": 130,
    "Ic": 1.1905566754677466e-07,
    "Ic_check": 1.5547881515587392e-07,
    "energy": 15.12328776948506,
    "tail0": 5.8475446707007e-13,
    "tail1": 5.773159728050814e-13,
    "accepted": true,
    "kappa_G": 1.8581161885967543,
    "kappa_AD": 2.428571428571429,
    "kappa_failed_local": 1.9299105431394654
  },
  {
    "channel": "amplifier",
    "parameter": 1.8293227526565237,
    "nu": 0.4,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.37603924710160874,
    "a": [
      0.008961481422341492,
      -0.0394947561577828,
      0.13006390451151154,
      -0.29457129402301924,
      0.46970743089779754,
      -0.549902997031296,
      0.4940423439718615,
      -0.32996154813906736,
      0.13506319938209665,
      -0.021402898591052655
    ],
    "b": [
      0.014670141841116702,
      -0.06129093701133615,
      0.177916386556827,
      -0.357231919359081,
      0.5110155525250941,
      -0.5458853435854297,
      0.44889002594987953,
      -0.2626064507774156,
      0.0843171315406774,
      -0.007605119451394534
    ],
    "cutoff": 97,
    "cutoff_check": 127,
    "Ic": 6.985097122935713e-08,
    "Ic_check": 8.778626092720287e-08,
    "energy": 15.200593446954237,
    "tail0": 1.2989609388114332e-13,
    "tail1": 1.2745360322696797e-13,
    "accepted": true,
    "kappa_G": 1.7629148940495385,
    "kappa_AD": 2.25,
    "kappa_failed_local": 1.829746395403093
  },
  {
    "channel": "amplifier",
    "parameter": 1.750316950713821,
    "nu": 0.45,
    "modulus": 3,
    "teeth": 10,
    "offset": 1,
    "p_even": 0.37759382527604585,
    "a": [
      0.008602023341668503,
      -0.037245050096000466,
      0.12332711856931168,
      -0.2862573666867154,
      0.47035136059555066,
      -0.5589320100532009,
      0.4956245152395465,
      -0.32311254159830943,
      0.13136486377618944,
      -0.021176801577798166
    ],
    "b": [
      0.01396584241173289,
      -0.057756563525220225,
      0.16980751711105202,
      -0.35075168834454684,
      0.515666916396439,
      -0.554085751062642,
      0.4465326086328181,
      -0.2558613914810622,
      0.08228148285961755,
      -0.007598817698880184
    ],
    "cutoff": 95,
    "cutoff_check": 125,
    "Ic": 6.810283625924285e-08,
    "Ic_check": 7.501014431809949e-08,
    "energy": 15.214155170901241,
    "tail0": 2.3869795029440866e-14,
    "tail1": 2.3092638912203256e-14,
    "accepted": true,
    "kappa_G": 1.6873213373860827,
    "kappa_AD": 2.111111111111111,
    "kappa_failed_local": 1.7506802882368797
  },
  {
    "channel": "amplifier",
    "parameter": 1.6887076658382987,
    "nu": 0.5,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.00712228770144291,
        -0.031731602082691504,
        0.10950236947590945,
        -0.26869388144132605,
        0.4717859224395303,
        -0.5887370360327923,
        0.5073387495453386,
        -0.28309360083858043,
        0.08893667841454499,
        -0.010845598191440932
      ],
      [
        0.011653384026978195,
        -0.04981723737275261,
        0.15333315390349816,
        -0.33642756887801795,
        0.5280444027740326,
        -0.5850851327927202,
        0.4404143141975785,
        -0.2073393942892812,
        0.05064624800343542,
        -0.003596857912773337
      ]
    ],
    "probabilities": [
      0.38122712542474496,
      0.6187728745752551
    ],
    "coefficient_domain": "real",
    "cutoff": 83,
    "cutoff_check": 103,
    "cutoff_check_extra": 123,
    "Ic": 2.625458517258039e-08,
    "Ic_check": 1.2334280530268416e-07,
    "Ic_check_extra": 1.233680371193202e-07,
    "positivity_tolerance": 1e-09,
    "energy": 15.10401661544508,
    "accepted": true,
    "kappa_G": 1.6257523845831854,
    "kappa_AD": 2.0,
    "Ic_independent": 1.2334280561589553e-07,
    "implementation_difference": 3.132113698429425e-16
  },
  {
    "channel": "amplifier",
    "parameter": 1.5866439274360475,
    "nu": 0.6,
    "rank": 3,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.007247176267394071,
        -0.03160281813068246,
        0.10877997996736419,
        -0.26579169287404836,
        0.4637123638542308,
        -0.5804720878827332,
        0.5135565246313737,
        -0.30123193884882127,
        0.09934537900545191,
        -0.011955825934068546
      ],
      [
        0.011720407637114145,
        -0.04954935329947428,
        0.15218472762709556,
        -0.3320332720478888,
        0.5185986059598702,
        -0.5802024493450442,
        0.45239118852062676,
        -0.22473097510791284,
        0.056969738412252835,
        -0.0038029612586602227
      ],
      [
        -0.019557482489260435,
        0.07454528245839472,
        -0.2050677644028924,
        0.40046992536212517,
        -0.5578162134126373,
        0.5575986268575247,
        -0.38016366607259133,
        0.15559099435197407,
        -0.028679272430958875,
        0.0009637496388562784
      ]
    ],
    "probabilities": [
      0.37938725956299496,
      0.620611565028134,
      1.1754088714630713e-06
    ],
    "coefficient_domain": "real",
    "cutoff": 82,
    "cutoff_check": 102,
    "cutoff_check_extra": 122,
    "Ic": 4.968055034026975e-08,
    "Ic_check": 6.928005769069046e-08,
    "Ic_check_extra": 6.928231544023333e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.238057483088758,
    "accepted": true,
    "kappa_G": 1.5313360532442495,
    "kappa_AD": 1.8333333333333335,
    "Ic_independent": 6.928004935293027e-08,
    "implementation_difference": -8.337760187149555e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.51111801858401,
    "nu": 0.7,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.008085605457968529,
        -0.03355382816604331,
        0.11129442905854899,
        -0.2669119916887994,
        0.4635143655310108,
        -0.5801939743461778,
        0.5121295600796928,
        -0.30111382334921943,
        0.10281262083154472,
        -0.013893578018185599
      ],
      [
        0.012859065290121938,
        -0.05185868714311315,
        0.15443340707747757,
        -0.3325370488332532,
        0.5183612480575457,
        -0.579650666786482,
        0.45084211234862004,
        -0.2259992284965667,
        0.06053621149980936,
        -0.004751999034249971
      ]
    ],
    "probabilities": [
      0.3804607186917186,
      0.6195392813082817
    ],
    "coefficient_domain": "real",
    "cutoff": 78,
    "cutoff_check": 98,
    "cutoff_check_extra": 118,
    "Ic": 6.40282085129229e-08,
    "Ic_check": 8.422139252672878e-08,
    "Ic_check_extra": 8.42228318198579e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.230440662918634,
    "accepted": true,
    "kappa_G": 1.4621724573081547,
    "kappa_AD": 1.7142857142857144,
    "Ic_independent": 8.422139033057714e-08,
    "implementation_difference": -2.1961516355456225e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.4531932625788353,
    "nu": 0.8,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.007970661260300124,
        -0.03338691835783178,
        0.11112330792874986,
        -0.2658865102620052,
        0.46068774003140595,
        -0.5782223710737382,
        0.5145759826947554,
        -0.305361774611728,
        0.10472844165301931,
        -0.014182745170071226
      ],
      [
        0.012719239385968535,
        -0.0517038061274265,
        0.15413795904857502,
        -0.3309046443117792,
        0.5153130671534254,
        -0.5789796118832273,
        0.45448409917274213,
        -0.2296948200371631,
        0.06167912811042908,
        -0.004875816020422307
      ]
    ],
    "probabilities": [
      0.3794761633848058,
      0.6205238366151942
    ],
    "coefficient_domain": "real",
    "cutoff": 76,
    "cutoff_check": 96,
    "cutoff_check_extra": 116,
    "Ic": 5.0697202880201075e-08,
    "Ic_check": 6.288476273041965e-08,
    "Ic_check_extra": 6.288529164066858e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.268726852406957,
    "accepted": true,
    "kappa_G": 1.4092245513158932,
    "kappa_AD": 1.625,
    "Ic_independent": 6.288476687526253e-08,
    "implementation_difference": 4.144842873483587e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.4074955313160957,
    "nu": 0.9,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.00820729450625166,
        -0.03288701727197169,
        0.1080614332027817,
        -0.2605457145088107,
        0.4583496042049362,
        -0.5817386668250315,
        0.5177509603972114,
        -0.30356026105126027,
        0.10193959048263296,
        -0.013376710111135615
      ],
      [
        0.012851204646013725,
        -0.05055826848272249,
        0.15002451462088898,
        -0.325840184768847,
        0.5150769898426912,
        -0.5833384927654568,
        0.4560180735408439,
        -0.22692861345107618,
        0.05951418921057571,
        -0.0045173782595965255
      ]
    ],
    "probabilities": [
      0.38032867594681163,
      0.6196713240531886
    ],
    "coefficient_domain": "real",
    "cutoff": 75,
    "cutoff_check": 95,
    "cutoff_check_extra": 115,
    "Ic": 6.018897646953292e-08,
    "Ic_check": 6.568212684854302e-08,
    "Ic_check_extra": 6.568227517433911e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.296231070970881,
    "accepted": true,
    "kappa_G": 1.3673338863801137,
    "kappa_AD": 1.5555555555555556,
    "Ic_independent": 6.568212531062925e-08,
    "implementation_difference": -1.5379137692606045e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.3698083298901715,
    "nu": 1.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.008641307093953419,
        -0.034478153366081545,
        0.11181837989833826,
        -0.2648539529496906,
        0.45951891363274233,
        -0.5797122002268411,
        0.5161629595874216,
        -0.3032047795706562,
        0.10163833778189928,
        -0.013193190908264518
      ],
      [
        0.013522652392485308,
        -0.05283023500141821,
        0.15432613016623498,
        -0.3294575287818584,
        0.5148904175665396,
        -0.5810846481818456,
        0.45496493028624696,
        -0.2266652523262507,
        0.059212174673502024,
        -0.004412474624225322
      ]
    ],
    "probabilities": [
      0.38686061655011306,
      0.6131393834498873
    ],
    "coefficient_domain": "real",
    "cutoff": 74,
    "cutoff_check": 94,
    "cutoff_check_extra": 114,
    "Ic": 5.296459315573543e-08,
    "Ic_check": 5.60278636818623e-08,
    "Ic_check_extra": 5.602792141345958e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.263780087790638,
    "accepted": true,
    "kappa_G": 1.3333333333333333,
    "kappa_AD": 1.5,
    "Ic_independent": 5.602786736478599e-08,
    "implementation_difference": 3.682923692885715e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.338979821651336,
    "nu": 1.1,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.008414058814946465,
        -0.03274115434609168,
        0.10627696003988595,
        -0.2564434616965179,
        0.45497181655476493,
        -0.5834664171016323,
        0.5219787858315172,
        -0.30338231912894315,
        0.09857989788297711,
        -0.01208655098668529
      ],
      [
        0.01302081105877739,
        -0.05004114246990746,
        0.1474105192404098,
        -0.32142861266220035,
        0.5131057850764367,
        -0.5866501552951121,
        0.4593351275586986,
        -0.2250466577473695,
        0.056513765746938935,
        -0.0039514099750827415
      ]
    ],
    "probabilities": [
      0.3837943069885797,
      0.6162056930114203
    ],
    "coefficient_domain": "real",
    "cutoff": 73,
    "cutoff_check": 93,
    "cutoff_check_extra": 113,
    "Ic": 5.9547361708212065e-08,
    "Ic_check": 6.146586084554428e-08,
    "Ic_check_extra": 6.146588216182636e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.327807879765725,
    "accepted": true,
    "kappa_G": 1.3051669550031453,
    "kappa_AD": 1.4545454545454546,
    "Ic_independent": 6.146586421710137e-08,
    "implementation_difference": 3.3715570880099986e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.311964529772788,
    "nu": 1.2,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.00929054094668567,
        -0.035572420444397415,
        0.11296759483593309,
        -0.26512689219785013,
        0.45760061254447415,
        -0.5763334510998182,
        0.5162891363612534,
        -0.30932104743558675,
        0.1076240474106628,
        -0.014793801170916845
      ],
      [
        0.014307252253042446,
        -0.05401708568989583,
        0.15532040935248398,
        -0.3291292460106181,
        0.5121816958891743,
        -0.5782086781372114,
        0.4572610628375309,
        -0.23365522215258544,
        0.06374397033946176,
        -0.00508582219357168
      ]
    ],
    "probabilities": [
      0.3824187418347043,
      0.6175812581652957
    ],
    "coefficient_domain": "real",
    "cutoff": 72,
    "cutoff_check": 92,
    "cutoff_check_extra": 112,
    "Ic": 6.896049553617445e-08,
    "Ic_check": 7.063180529343072e-08,
    "Ic_check_extra": 7.063182216882069e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.299472387645618,
    "accepted": true,
    "kappa_G": 1.2814400428946227,
    "kappa_AD": 1.4166666666666667,
    "Ic_independent": 7.06318071694124e-08,
    "implementation_difference": 1.875981678282749e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.290691622317603,
    "nu": 1.3,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.008018285363484404,
        -0.03104177474129472,
        0.10161248223262737,
        -0.24902368916110743,
        0.44989031852321865,
        -0.5858866685606505,
        0.5277129879527084,
        -0.3048206574690031,
        0.09714980545471068,
        -0.011619739245657724
      ],
      [
        0.012365780210827022,
        -0.04752652534213127,
        0.1415917759088354,
        -0.31400589218184344,
        0.5102871324732189,
        -0.5911379799434046,
        0.4641515304927328,
        -0.22494897106271683,
        0.05523028181385347,
        -0.0037748866578135917
      ]
    ],
    "probabilities": [
      0.387877223719746,
      0.6121227762802541
    ],
    "coefficient_domain": "real",
    "cutoff": 72,
    "cutoff_check": 92,
    "cutoff_check_extra": 112,
    "Ic": 2.416105271407787e-08,
    "Ic_check": 2.4854921676364938e-08,
    "Ic_check_extra": 2.4854926117257037e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.394870281059818,
    "accepted": true,
    "kappa_G": 1.2611720307303258,
    "kappa_AD": 1.3846153846153846,
    "Ic_independent": 2.4854925344755528e-08,
    "implementation_difference": 3.668390589435579e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.2703938624544753,
    "nu": 1.4,
    "rank": 3,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.009481826703538115,
        -0.03527652941911503,
        0.11086432937483662,
        -0.2605774650077716,
        0.4537905479279372,
        -0.5783172555531786,
        0.5216077137708371,
        -0.3088672633246529,
        0.10229676481389678,
        -0.012618069080093802
      ],
      [
        0.014429306451173397,
        -0.0532925932848265,
        0.1523409031686366,
        -0.324241156945288,
        0.5099056406166175,
        -0.5821536731459185,
        0.46151141491426345,
        -0.23071026291608746,
        0.05889029418362219,
        -0.004108069001883992
      ],
      [
        -0.022219887819077525,
        0.07813530889914001,
        -0.2035860977285561,
        0.38843644567611985,
        -0.5547372243921008,
        0.5619342179272148,
        -0.3884644670263726,
        0.1606195227174557,
        -0.029387907783613727,
        0.0007764167807439401
      ]
    ],
    "probabilities": [
      0.3850369858267816,
      0.614962501317882,
      5.128553362890922e-07
    ],
    "coefficient_domain": "real",
    "cutoff": 72,
    "cutoff_check": 92,
    "cutoff_check_extra": 112,
    "Ic": 5.8942705383202565e-08,
    "Ic_check": 5.9315417466621057e-08,
    "Ic_check_extra": 5.931541613435343e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.332781775308035,
    "accepted": true,
    "kappa_G": 1.2436528106565437,
    "kappa_AD": 1.3571428571428572,
    "Ic_independent": 5.931541770655381e-08,
    "implementation_difference": 2.3993275624840496e-16
  },
  {
    "channel": "amplifier",
    "parameter": 1.2535456660830928,
    "nu": 1.5,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.009451861071247774,
        -0.035006960071530584,
        0.10973512026811215,
        -0.2587738801090684,
        0.45374180475121334,
        -0.5806371608354925,
        0.5219864159111217,
        -0.3063903544587041,
        0.10079094966258732,
        -0.01243528306617005
      ],
      [
        0.014365539285676325,
        -0.05281135543899504,
        0.15085295865501602,
        -0.32269434085923565,
        0.5108726224469631,
        -0.5843661599765715,
        0.46063823327898445,
        -0.22819940322456406,
        0.05798935366609651,
        -0.004047127318890753
      ]
    ],
    "probabilities": [
      0.389703084382637,
      0.6102969156173632
    ],
    "coefficient_domain": "real",
    "cutoff": 71,
    "cutoff_check": 91,
    "cutoff_check_extra": 111,
    "Ic": 5.333853003719469e-08,
    "Ic_check": 5.369938937960228e-08,
    "Ic_check_extra": 5.36993902677807e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.330243077394119,
    "accepted": true,
    "kappa_G": 1.2283551547666929,
    "kappa_AD": 1.3333333333333333,
    "Ic_independent": 5.3699389714839677e-08,
    "implementation_difference": 3.352373962276616e-16
  },
  {
    "channel": "amplifier",
    "parameter": 1.2387995850320528,
    "nu": 1.6,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.008769212721587732,
        -0.03272725580826371,
        0.10486946564247057,
        -0.2526466347852359,
        0.4497853190848269,
        -0.5814900799972259,
        0.5265995101467774,
        -0.3097768364351633,
        0.1008587892037409,
        -0.012055144353918624
      ],
      [
        0.013319777032966126,
        -0.04970345660040824,
        0.14527188541966066,
        -0.31688185708160305,
        0.5083513693088515,
        -0.5868404368657663,
        0.4654440854239046,
        -0.23035501266937713,
        0.057574097648304956,
        -0.003860005684826397
      ]
    ],
    "probabilities": [
      0.38409014025708954,
      0.6159098597429106
    ],
    "coefficient_domain": "real",
    "cutoff": 70,
    "cutoff_check": 90,
    "cutoff_check_extra": 110,
    "Ic": 2.6894972027236008e-08,
    "Ic_check": 2.727926773360423e-08,
    "Ic_check_extra": 2.727926862178265e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.398233939997656,
    "accepted": true,
    "kappa_G": 1.2148791913658248,
    "kappa_AD": 1.3125,
    "Ic_independent": 2.7279265802886474e-08,
    "implementation_difference": -1.9307177546626e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.2250927812174077,
    "nu": 1.7,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.009853162569139288,
        -0.035755984471323665,
        0.11088971369697925,
        -0.2595611621177997,
        0.45240395484888446,
        -0.5774649339441198,
        0.5218073048541104,
        -0.3115741165669583,
        0.10613024229368605,
        -0.013996040055167526
      ],
      [
        0.014849232599012637,
        -0.05371355172965858,
        0.15203585654772386,
        -0.3229694366356448,
        0.5086452186193664,
        -0.58154826011916,
        0.462399760529659,
        -0.2342119715759782,
        0.06213495816786164,
        -0.004724352757808046
      ]
    ],
    "probabilities": [
      0.3847810126000921,
      0.6152189873999081
    ],
    "coefficient_domain": "real",
    "cutoff": 70,
    "cutoff_check": 90,
    "cutoff_check_extra": 110,
    "Ic": 6.008783337563273e-08,
    "Ic_check": 6.03473542248878e-08,
    "Ic_check_extra": 6.034735111626333e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.357503140932135,
    "accepted": true,
    "kappa_G": 1.2029160067066262,
    "kappa_AD": 1.2941176470588236,
    "Ic_independent": 6.0347354668977e-08,
    "implementation_difference": 4.440892098500626e-16
  },
  {
    "channel": "amplifier",
    "parameter": 1.2133008502097933,
    "nu": 1.8,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010207379137041762,
        -0.03643530540165381,
        0.11159896518894956,
        -0.25900811116985395,
        0.450328772313521,
        -0.5766495453018284,
        0.5238325367309821,
        -0.313040405802803,
        0.10549336739368438,
        -0.013578409735850214
      ],
      [
        0.015287277519463295,
        -0.05449316957508075,
        0.15248337370103773,
        -0.3217834560270482,
        0.5065874454941497,
        -0.581777342713608,
        0.4647283954108005,
        -0.23483755134795214,
        0.061347546710859256,
        -0.0045416790845663295
      ]
    ],
    "probabilities": [
      0.3840869372238363,
      0.6159130627761638
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 4.561113353673818e-08,
    "Ic_check": 4.591341440374208e-08,
    "Ic_check_extra": 4.591341307147445e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.373249234298314,
    "accepted": true,
    "kappa_G": 1.1922230877711446,
    "kappa_AD": 1.2777777777777777,
    "Ic_independent": 4.591341240832424e-08,
    "implementation_difference": -1.9954178435604724e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.2025441782787798,
    "nu": 1.9,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010042614916304841,
        -0.03632700445851445,
        0.11189535521275454,
        -0.2600141530228393,
        0.45137098237689,
        -0.5764236705050865,
        0.5227604404624905,
        -0.3127916594513395,
        0.1056120370489989,
        -0.013436889052413229
      ],
      [
        0.015127287719748188,
        -0.054464759494112266,
        0.15301756998047236,
        -0.3229407465416741,
        0.5073138762898514,
        -0.5810898061075226,
        0.46381389312306165,
        -0.2348621941785749,
        0.061349229170236184,
        -0.004428902056861707
      ]
    ],
    "probabilities": [
      0.38383184590620845,
      0.6161681540937919
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 5.074235343016653e-08,
    "Ic_check": 5.0943005813763875e-08,
    "Ic_check_extra": 5.0943004481496246e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.362719418056768,
    "accepted": true,
    "kappa_G": 1.18260733394793,
    "kappa_AD": 1.263157894736842,
    "Ic_independent": 5.0943007013339896e-08,
    "implementation_difference": 1.1995760206877554e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1929761991714656,
    "nu": 2.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010124551457886915,
        -0.03594095949928861,
        0.10998951743474396,
        -0.25657513838403057,
        0.44927394868079223,
        -0.5781390046099866,
        0.5252869188445253,
        -0.3124264659209039,
        0.10428633735322075,
        -0.013159476263404331
      ],
      [
        0.015135037122572548,
        -0.05369464646200064,
        0.1504683348440932,
        -0.31951858969329466,
        0.5064398881272345,
        -0.583652837992351,
        0.46552164245210464,
        -0.23377661796155358,
        0.06035061623635566,
        -0.00434367154221294
      ]
    ],
    "probabilities": [
      0.3873338099376302,
      0.6126661900623701
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 4.818494048208777e-08,
    "Ic_check": 4.8321012080521086e-08,
    "Ic_check_extra": 4.832100897189662e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.387135810991277,
    "accepted": true,
    "kappa_G": 1.173913043478261,
    "kappa_AD": 1.25,
    "Ic_independent": 4.832101416827553e-08,
    "implementation_difference": 2.0877544403878806e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1840876151098287,
    "nu": 2.1,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010609072976708246,
        -0.037294577110275784,
        0.11301020639806506,
        -0.2604378421801448,
        0.4505802062380706,
        -0.5751706197416119,
        0.5225690107104262,
        -0.31472271545225056,
        0.10824987213374547,
        -0.014381524195344404
      ],
      [
        0.015810188171869258,
        -0.0555496426170855,
        0.15400820097210197,
        -0.32296045686828734,
        0.5062255925311987,
        -0.5800156075936371,
        0.4642911866006453,
        -0.23733893082298876,
        0.06356271927903864,
        -0.004852172780108574
      ]
    ],
    "probabilities": [
      0.3820826456464424,
      0.6179173543535578
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 4.437821221614513e-08,
    "Ic_check": 4.44821992573452e-08,
    "Ic_check_extra": 4.448219570463152e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.372334273556401,
    "accepted": true,
    "kappa_G": 1.1660132508407395,
    "kappa_AD": 1.2380952380952381,
    "Ic_independent": 4.4482195011284755e-08,
    "implementation_difference": -4.246060445326834e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1761917951527285,
    "nu": 2.2,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010082336094032996,
        -0.0356612920597216,
        0.10925428885979961,
        -0.2554800985522083,
        0.44851375590705206,
        -0.578370628172922,
        0.5260892052179567,
        -0.3129147032790693,
        0.10433281939558149,
        -0.013117355217435733
      ],
      [
        0.015040590959153714,
        -0.053281348663674184,
        0.1495734670881337,
        -0.3184343159028396,
        0.5059778489393588,
        -0.5841769980181235,
        0.4662939874706582,
        -0.23408833598188913,
        0.060330922025673125,
        -0.004317676413697629
      ]
    ],
    "probabilities": [
      0.3817980347169633,
      0.6182019652830367
    ],
    "coefficient_domain": "real",
    "cutoff": 68,
    "cutoff_check": 88,
    "cutoff_check_extra": 108,
    "Ic": 3.919749724801136e-08,
    "Ic_check": 3.932929493188908e-08,
    "Ic_check_extra": 3.932929226735382e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.3986903287492,
    "accepted": true,
    "kappa_G": 1.1588033709651453,
    "kappa_AD": 1.2272727272727273,
    "Ic_independent": 3.9329293691297256e-08,
    "implementation_difference": -1.2405918243007564e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1686512454712399,
    "nu": 2.3,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.011132878836914337,
        -0.03818223365198309,
        0.11395422492247587,
        -0.2608588167955745,
        0.4505459948414643,
        -0.575142229154638,
        0.5224855224927238,
        -0.31429282502703826,
        0.10783948911021903,
        -0.014302260321495869
      ],
      [
        0.01642917026183397,
        -0.056522220141449225,
        0.154822954501346,
        -0.3231886101718693,
        0.5061582666606901,
        -0.5800049525297379,
        0.464097867325434,
        -0.23685210240372165,
        0.06327125408955184,
        -0.004833185110999786
      ]
    ],
    "probabilities": [
      0.38342171442490197,
      0.6165782855750982
    ],
    "coefficient_domain": "real",
    "cutoff": 68,
    "cutoff_check": 88,
    "cutoff_check_extra": 108,
    "Ic": 6.601003255113369e-08,
    "Ic_check": 6.611468794659459e-08,
    "Ic_check_extra": 6.611468617023775e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.365513245682893,
    "accepted": true,
    "kappa_G": 1.1521964627031456,
    "kappa_AD": 1.2173913043478262,
    "Ic_independent": 6.611468572614854e-08,
    "implementation_difference": -2.220446049250313e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.161937277134029,
    "nu": 2.4,
    "rank": 3,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.01116758200390164,
        -0.038336085703451865,
        0.11411937849379768,
        -0.2603514755017621,
        0.4488139563851482,
        -0.5735945525984559,
        0.5235713395129675,
        -0.3174289319755098,
        0.10979641234330341,
        -0.014543091372859456
      ],
      [
        0.016497889824242575,
        -0.0567133109814023,
        0.15486808372395464,
        -0.32227003230691353,
        0.5042112362248404,
        -0.5791326779452672,
        0.46615446157167706,
        -0.23991616892563936,
        0.06451469952527773,
        -0.004878206641146376
      ],
      [
        0.025185101412790997,
        -0.08155123165009774,
        0.2037651716202227,
        -0.38650564879536586,
        0.5474580688109957,
        -0.5623072019303694,
        0.39521341472885696,
        -0.16909587699343853,
        0.033472912207932116,
        -0.0010121603155910592
      ]
    ],
    "probabilities": [
      0.38017135942038044,
      0.6198166091029321,
      1.2031476687322064e-05
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 4.851620971635384e-08,
    "Ic_check": 4.855927615565747e-08,
    "Ic_check_extra": 4.855927571156826e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.390493660382097,
    "accepted": true,
    "kappa_G": 1.1461196489881342,
    "kappa_AD": 1.2083333333333333,
    "Ic_independent": 4.855927793201431e-08,
    "implementation_difference": 1.7763568394002505e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1558333879771108,
    "nu": 2.5,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010318995349054007,
        -0.03600977245521914,
        0.1094946787661884,
        -0.25493044213800065,
        0.4470338998093573,
        -0.5776310259141386,
        0.5273770580960535,
        -0.3144930293218645,
        0.10450841079929668,
        -0.012917240907173402
      ],
      [
        0.015311861096695573,
        -0.05364247774029049,
        0.1496383169978252,
        -0.3175072992177066,
        0.5044933881697327,
        -0.5841089459600015,
        0.46798442469266505,
        -0.23523649246080242,
        0.060211042658355425,
        -0.004205028596981011
      ]
    ],
    "probabilities": [
      0.3881368140714975,
      0.6118631859285024
    ],
    "coefficient_domain": "real",
    "cutoff": 68,
    "cutoff_check": 88,
    "cutoff_check_extra": 108,
    "Ic": 4.020720645314668e-08,
    "Ic_check": 4.026478706009584e-08,
    "Ic_check_extra": 4.026478883645268e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.413788937164968,
    "accepted": true,
    "kappa_G": 1.1405113764376962,
    "kappa_AD": 1.2,
    "Ic_independent": 4.026478661600663e-08,
    "implementation_difference": -4.440892098500626e-16
  },
  {
    "channel": "amplifier",
    "parameter": 1.1493778515206543,
    "nu": 2.6,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.014286757052150923,
        -0.04592286372148861,
        0.12782300828706858,
        -0.27448773392390713,
        0.4515711183282611,
        -0.5623637026639688,
        0.5147937003247187,
        -0.3248835570068281,
        0.12220862367777006,
        -0.01839851753560142
      ],
      [
        0.020659980083191008,
        -0.06641682950553998,
        0.1698122013538571,
        -0.3338923389241842,
        0.5016035165399019,
        -0.5662899451745818,
        0.4624077091284755,
        -0.25124711071493067,
        0.0745854092608048,
        -0.006505310969897411
      ]
    ],
    "probabilities": [
      0.3735038334982705,
      0.6264961665017299
    ],
    "coefficient_domain": "real",
    "cutoff": 68,
    "cutoff_check": 88,
    "cutoff_check_extra": 108,
    "Ic": 1.7773486238326086e-07,
    "Ic_check": 1.7779633854075882e-07,
    "Ic_check_extra": 1.7779634076120487e-07,
    "positivity_tolerance": 1e-09,
    "energy": 15.327971072686344,
    "accepted": true,
    "kappa_G": 1.1353192929898546,
    "kappa_AD": 1.1923076923076923,
    "Ic_independent": 1.777963399568358e-07,
    "implementation_difference": 1.4160769868789094e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.144074411234762,
    "nu": 2.7,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.012430869065336745,
        -0.041174726620172436,
        0.11942757802364053,
        -0.26642816095754734,
        0.45058930900811517,
        -0.5685925255168613,
        0.5188784864097882,
        -0.32128498979525233,
        0.11753184379152463,
        -0.017388385217845175
      ],
      [
        0.01810861415497631,
        -0.06035408104068155,
        0.16081625159556057,
        -0.3275480529608483,
        0.5035851104592727,
        -0.5730316544296559,
        0.46387961341446,
        -0.24623979848694777,
        0.0711357629726508,
        -0.006164242907481804
      ]
    ],
    "probabilities": [
      0.3746304239499534,
      0.6253695760500466
    ],
    "coefficient_domain": "real",
    "cutoff": 68,
    "cutoff_check": 88,
    "cutoff_check_extra": 108,
    "Ic": 2.0248144760870446e-07,
    "Ic_check": 2.0252655774655182e-07,
    "Ic_check_extra": 2.0252655952290866e-07,
    "positivity_tolerance": 1e-09,
    "energy": 15.369271532226197,
    "accepted": true,
    "kappa_G": 1.1304985865768875,
    "kappa_AD": 1.1851851851851851,
    "Ic_independent": 2.0252656485197917e-07,
    "implementation_difference": 7.105427357601002e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.13945279623101,
    "nu": 2.8,
    "rank": 3,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        0.012911688126770791,
        -0.04225475847938324,
        0.12088935126581025,
        -0.26694704074748077,
        0.44985199161589523,
        -0.568736319157912,
        0.5201989516396908,
        -0.3202211019498529,
        0.11381202770860156,
        -0.015600311536241888
      ],
      [
        0.01874917389876533,
        -0.06164460395319893,
        0.1621365156640026,
        -0.3275422131429241,
        0.5028620807302955,
        -0.5737831866950805,
        0.4648367669220119,
        -0.2439378995935185,
        0.0676160437334015,
        -0.005290982726473108
      ],
      [
        0.02731441036356391,
        -0.08740796463331471,
        0.21062197102203203,
        -0.3932636089548406,
        0.5411362019980339,
        -0.5566944119738997,
        0.39864715342209367,
        -0.17245236203276745,
        0.03461519971612779,
        -0.0011181727644166317
      ]
    ],
    "probabilities": [
      0.378298580727599,
      0.6217009625245957,
      4.5674780514615817e-07
    ],
    "coefficient_domain": "real",
    "cutoff": 69,
    "cutoff_check": 89,
    "cutoff_check_extra": 109,
    "Ic": 6.490133275249832e-08,
    "Ic_check": 6.491891646476233e-08,
    "Ic_check_extra": 6.491892001747601e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.35676399489314,
    "accepted": true,
    "kappa_G": 1.1260106718863632,
    "kappa_AD": 1.1785714285714286,
    "Ic_independent": 6.491892099733024e-08,
    "implementation_difference": 4.5325679037500576e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1349318426510608,
    "nu": 2.9,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.011729746393274707,
        -0.0395919112173023,
        0.11597664946798242,
        -0.2614186449324585,
        0.44812170407730056,
        -0.5728778455864092,
        0.5242071914634846,
        -0.3173591112088224,
        0.1085954617189936,
        -0.014126411131272823
      ],
      [
        0.01723724507584518,
        -0.05824395146965514,
        0.1566613794207551,
        -0.32273712714851954,
        0.5032138134826837,
        -0.5789024842898872,
        0.4668518853976809,
        -0.23928773769561834,
        0.06344042818969327,
        -0.004717819492715972
      ]
    ],
    "probabilities": [
      0.38597407733147193,
      0.6140259226685281
    ],
    "coefficient_domain": "real",
    "cutoff": 67,
    "cutoff_check": 87,
    "cutoff_check_extra": 107,
    "Ic": 5.1415891988426665e-08,
    "Ic_check": 5.1465950168250174e-08,
    "Ic_check_extra": 5.1465949724160964e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.383056718363607,
    "accepted": true,
    "kappa_G": 1.1218221428577555,
    "kappa_AD": 1.1724137931034484,
    "Ic_independent": 5.146594628246959e-08,
    "implementation_difference": -3.885780586188048e-15
  },
  {
    "channel": "amplifier",
    "parameter": 1.1306994381120763,
    "nu": 3.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 10,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        0.010804584447805238,
        -0.03670164098015127,
        0.10967320532722896,
        -0.2536049754638591,
        0.4447841425467663,
        -0.5767259887322576,
        0.529006527231988,
        -0.31700310869935167,
        0.10598109046807398,
        -0.01326224345033253
      ],
      [
        0.015877305591558154,
        -0.05428928115995752,
        0.14938367345083856,
        -0.3156947054713166,
        0.5024196954869967,
        -0.5840655546073175,
        0.47018635203216785,
        -0.23752725594059987,
        0.061241321137839984,
        -0.004351011756192247
      ]
    ],
    "probabilities": [
      0.38617059387264563,
      0.6138294061273546
    ],
    "coefficient_domain": "real",
    "cutoff": 67,
    "cutoff_check": 87,
    "cutoff_check_extra": 107,
    "Ic": 3.2768944002725675e-08,
    "Ic_check": 3.280855898069035e-08,
    "Ic_check_extra": 3.280855942477956e-08,
    "positivity_tolerance": 1e-09,
    "energy": 15.440342784870886,
    "accepted": true,
    "kappa_G": 1.1179039301310043,
    "kappa_AD": 1.1666666666666667,
    "Ic_independent": 3.28085567602443e-08,
    "implementation_difference": -2.220446049250313e-15
  }
]


==> anc/Supplementary_data/data/fig1_witnesses_v2.json <==
[
  {
    "channel": "attenuator",
    "parameter": 0.6471604556472448,
    "nu": 0.3,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.008011030551808782,
        0.017478355130621875,
        -0.04270122321196028,
        0.09645383346886709,
        -0.19299760663657972,
        0.3325558072801979,
        -0.4774439215233576,
        0.5433904543005262,
        -0.44310025836026684,
        0.18111942033702602,
        0.09317961853508164,
        -0.1869547229845837,
        0.06200442908410233,
        0.10549655881000142,
        -0.12008304272062413,
        -0.005774595754311255,
        0.09842321449386757,
        -0.07321013844481498,
        0.012061055726781091,
        0.005422661131802133,
        0.0018826921124114166,
        -0.0007697879207954117,
        -0.00196838372316479,
        -0.0006369630670359491,
        0.0008326523857927963,
        0.0008219863381664601,
        -5.157243888700667e-05,
        -0.0006871685751877417,
        -0.0004413108700134868,
        0.00036838872694356896
      ],
      [
        -0.009055885710313552,
        0.02193377010095159,
        -0.05285289499336736,
        0.1161619213554616,
        -0.22449752105735624,
        0.37087268183857347,
        -0.5053174833050658,
        0.536089689400772,
        -0.38927059892361504,
        0.10540739863517055,
        0.13905383432713733,
        -0.17229977219538117,
        0.014548015059941697,
        0.12744962930252038,
        -0.09597500198132776,
        -0.03866279015306301,
        0.10198495619548695,
        -0.056583726029409774,
        0.0029241433952232067,
        0.003983339322081406,
        0.002661189275820364,
        0.000404762653703934,
        -0.0015878815824158453,
        -0.0011433076233247105,
        0.0003216169816558372,
        0.0008498351775179315,
        0.00030305447530638635,
        -0.0004952048573328591,
        -0.0006126325980787043,
        0.0001987019262153412
      ]
    ],
    "probabilities": [
      0.3574606181646658,
      0.6425393818353343
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 1.8688461889126984e-08,
    "Ic_check": 1.8688457448234885e-08,
    "Ic_check_extra": 1.8688461000948564e-08,
    "positivity_tolerance": 1e-09,
    "energy": 28.59391749430897,
    "accepted": true,
    "eta_found": 0.6471604556472448,
    "eta_G": 0.6686898456992342,
    "eta_AD": 0.6153846153846154,
    "Ic_independent": 1.8688456310798906e-08,
    "implementation_difference": -1.137435979685118e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.6622097173456809,
    "nu": 0.35,
    "rank": 3,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1,
      2
    ],
    "coefficients_real": [
      [
        -0.0069185696117644085,
        0.016074719258466104,
        -0.04106590964453281,
        0.09500648916495026,
        -0.1923028346946512,
        0.33280656304183426,
        -0.4781032222385322,
        0.543576435650924,
        -0.4427896974961732,
        0.18106112115336884,
        0.09302057192240651,
        -0.1870552889363709,
        0.06209406432965695,
        0.10564637350997479,
        -0.12008315217533336,
        -0.0058679332096338395,
        0.09842360652659478,
        -0.0731732481102449,
        0.011944270839225503,
        0.005272182452468491,
        0.0020119378595555635,
        -0.00041213017106015625,
        -0.0019396798899664993,
        -0.0010260863696434119,
        0.0006081497277520962,
        0.0009738110976579944,
        0.0002558266840915924,
        -0.0004949353142146301,
        -0.0004440701659019004,
        0.00020995450284743596
      ],
      [
        -0.007956857809547847,
        0.020446275792405714,
        -0.05121394733405717,
        0.11485207758600702,
        -0.22404747755579887,
        0.3713048389724308,
        -0.505926276892633,
        0.5360989596574481,
        -0.3889613883627828,
        0.10545466575648409,
        0.1389357750084931,
        -0.17244948825382897,
        0.014568578846054513,
        0.12759674394096265,
        -0.0959221312333684,
        -0.03872664247375951,
        0.1019771617304134,
        -0.056521209110094874,
        0.0028391209711998953,
        0.003764764049947938,
        0.0026606516111930445,
        0.0007709831981914214,
        -0.0013767141464362813,
        -0.0014199627895123404,
        4.0296627182952064e-06,
        0.0008405189340691923,
        0.0005471969501780272,
        -0.00023416183837558942,
        -0.00048814074505825454,
        0.00010518523906204057
      ],
      [
        -0.009919006084140411,
        0.02591725416715374,
        -0.0634209667525607,
        0.137639122523775,
        -0.2583942448995048,
        0.40925845520920734,
        -0.5271636999705717,
        0.516935001942877,
        -0.3258262177044443,
        0.03225902223711442,
        0.17059397511301835,
        -0.14476238209637257,
        -0.031693576087172,
        0.1373040323264581,
        -0.0647205345339558,
        -0.066240363157189,
        0.09790060851374634,
        -0.03971664392560522,
        -0.002761730529543642,
        0.0015876140436536948,
        0.002457489627752435,
        0.0016577050231987146,
        -0.0005498492431757727,
        -0.0014482279946294286,
        -0.0005329831666594354,
        0.0005205466336006056,
        0.000678632521233685,
        3.4142422599409405e-05,
        -0.00045168475067949333,
        2.1386434472560964e-05
      ]
    ],
    "probabilities": [
      0.3570677794713904,
      0.6419563242224227,
      0.0009758963061871203
    ],
    "coefficient_domain": "real",
    "cutoff": 153,
    "cutoff_check": 173,
    "cutoff_check_extra": 193,
    "Ic": 9.235797904239007e-09,
    "Ic_check": 9.235798792417427e-09,
    "Ic_check_extra": 9.235795683792958e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.60154887283601,
    "accepted": true,
    "eta_found": 0.6622097173456809,
    "eta_G": 0.6840785067574428,
    "eta_AD": 0.6296296296296295,
    "Ic_independent": 9.235797021938212e-09,
    "implementation_difference": -1.7704792149135263e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.6760041567536089,
    "nu": 0.4,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.006807349130738303,
        0.015992262877550775,
        -0.04086117696698609,
        0.09456428472398988,
        -0.19177995740414763,
        0.3326412881739135,
        -0.4784650855994425,
        0.5438997726753878,
        -0.4426009959961927,
        0.18082458781235955,
        0.09290980533258514,
        -0.18694914457430503,
        0.06215581012170333,
        0.10564166462715056,
        -0.1201882759569619,
        -0.005927962819851373,
        0.0985820530630091,
        -0.07298766385686452,
        0.01185235307898989,
        0.005003948994670742,
        0.001927741318491825,
        -0.00018539946988234467,
        -0.0017318752923130417,
        -0.0011416382210845957,
        0.000327898874096988,
        0.0009631788762960096,
        0.0005453539732393698,
        -0.0002812543194865589,
        -0.0006190444893164181,
        0.0002138578926253609
      ],
      [
        -0.007861407338873845,
        0.020349808360766608,
        -0.05095384779276692,
        0.11436065976457437,
        -0.22356844075914167,
        0.37128192590155246,
        -0.5063514262276229,
        0.5363030990262948,
        -0.3886912787880424,
        0.10530361321662883,
        0.13878282610402193,
        -0.17239528165605358,
        0.01463916778097254,
        0.1276327841711875,
        -0.09601819787786683,
        -0.038850117406941796,
        0.1020756898816822,
        -0.05628490327224213,
        0.0028686328215541583,
        0.0035224511168812796,
        0.0024671306269643764,
        0.0009034699427552674,
        -0.0011149988858757762,
        -0.0014179853636321748,
        -0.0002816136777283528,
        0.0006900541304468028,
        0.0007447338219579476,
        4.776491471741278e-05,
        -0.0005926271123308535,
        0.00010717995903525479
      ]
    ],
    "probabilities": [
      0.35739678457649626,
      0.6426032154235041
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 1.173196029213841e-08,
    "Ic_check": 1.173196162440604e-08,
    "Ic_check_extra": 1.173196340076288e-08,
    "positivity_tolerance": 1e-09,
    "energy": 28.603672249441665,
    "accepted": true,
    "eta_found": 0.6760041567536089,
    "eta_G": 0.6979547483190848,
    "eta_AD": 0.6428571428571429,
    "Ic_independent": 1.1731960408314802e-08,
    "implementation_difference": -1.2160912374827482e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.688661510869694,
    "nu": 0.45,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.0057972748617379655,
        0.014297016779625022,
        -0.03847890423561388,
        0.09230960592396213,
        -0.19080246511680216,
        0.33325358936569527,
        -0.47961266309239436,
        0.5441636826737991,
        -0.44186635861954376,
        0.18046489408949068,
        0.09241165330993249,
        -0.18690219461056903,
        0.06263640920034073,
        0.10598657202844156,
        -0.12057099663353588,
        -0.0065682915943741085,
        0.09865237705993085,
        -0.07230065737264899,
        0.012134604241525135,
        0.004483939081178521,
        0.0013851876334261542,
        2.062941556279378e-05,
        -0.0010961668602662068,
        -0.0008987912050372479,
        -9.381125196246842e-06,
        0.0005218067296937259,
        0.00045201578556755355,
        2.436080448425789e-05,
        -0.00035100729205052387,
        9.974406753124265e-06
      ],
      [
        -0.00675676532578382,
        0.018449057608823254,
        -0.04849832055243619,
        0.11232869730411527,
        -0.22301538228718687,
        0.37216997939105045,
        -0.5073868715772061,
        0.53625010485894,
        -0.38790348269276353,
        0.10520433163443955,
        0.1382584952231676,
        -0.1725787767070651,
        0.015004543943374431,
        0.1281618398918329,
        -0.096131345673547,
        -0.03953960126710321,
        0.10182618778783871,
        -0.055720055820794014,
        0.0033932840366662255,
        0.003244521482249408,
        0.0018103640717433579,
        0.000801808686377135,
        -0.0005698309123484656,
        -0.0009606631917274004,
        -0.00037894592050627716,
        0.00026827034768902463,
        0.00047939584382111517,
        0.00021659612798984596,
        -0.00026668844458583213,
        -2.0304049379243276e-05
      ]
    ],
    "probabilities": [
      0.3573245035512768,
      0.6426754964487236
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 4.69633887334453e-09,
    "Ic_check": 4.6963344324524314e-09,
    "Ic_check_extra": 4.6963344324524314e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.609495130910798,
    "accepted": true,
    "eta_found": 0.688661510869694,
    "eta_G": 0.7105579948140924,
    "eta_AD": 0.6551724137931034,
    "Ic_independent": 4.69633899331764e-09,
    "implementation_difference": 4.5608652082206536e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.700364118421817,
    "nu": 0.5,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005347286889436336,
        0.013616732768585263,
        -0.03751469812170438,
        0.09119180648505157,
        -0.19009344280699764,
        0.33352951500128336,
        -0.4803941421839696,
        0.5442772655283428,
        -0.4413277533807428,
        0.18034508981912767,
        0.0920858785408314,
        -0.18697717815836323,
        0.06286026890215228,
        0.10623238283375322,
        -0.12069486668641803,
        -0.006889980960744396,
        0.09866430836079272,
        -0.07195499274829066,
        0.012268213795174572,
        0.0041827367552173195,
        0.0010645456540156375,
        0.00010716674416592822,
        -0.0007529307179657868,
        -0.000729807672776669,
        -0.00011622789834046095,
        0.00033775556069561854,
        0.00034041867728560997,
        5.2879311527431794e-05,
        -0.000191036841051996,
        1.037488206749739e-05
      ],
      [
        -0.006283338981437845,
        0.01769720041960761,
        -0.04747019928062507,
        0.11124303228292239,
        -0.22252330915859123,
        0.3726698526689797,
        -0.5080949968319247,
        0.5361274549375781,
        -0.38737654894796186,
        0.10526040862050531,
        0.13797175387893199,
        -0.1727705146147902,
        0.015126780650837583,
        0.12846561738159082,
        -0.09611739340727082,
        -0.03986254235928984,
        0.10169403188969965,
        -0.05542784871645478,
        0.003665973925993991,
        0.0030791350560842637,
        0.0014264773788833316,
        0.0007075533855413457,
        -0.00030360505807888846,
        -0.0007058666748260277,
        -0.0003640830466419515,
        0.00013088489072281398,
        0.0003272285346585875,
        0.00016448965999112908,
        -0.00013501767080218314,
        -8.432673558528426e-07
      ]
    ],
    "probabilities": [
      0.3572914631523804,
      0.6427085368476197
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 4.718784030188772e-09,
    "Ic_check": 4.71878847108087e-09,
    "Ic_check_extra": 4.7187849183671915e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.61185181438964,
    "accepted": true,
    "eta_found": 0.700364118421817,
    "eta_G": 0.7220737023733363,
    "eta_AD": 0.6666666666666666,
    "Ic_independent": 4.718790060743751e-09,
    "implementation_difference": 1.5896628807320946e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.7212128965575497,
    "nu": 0.6,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.0049110393669489025,
        0.012948321096212188,
        -0.03662380216028193,
        0.09044349083948833,
        -0.18990472396312716,
        0.33381182678054233,
        -0.480636998354829,
        0.5442463995036612,
        -0.44121209020062113,
        0.18032738705934867,
        0.0920195914933478,
        -0.18697380835377428,
        0.06294153934619184,
        0.10627837136873361,
        -0.1207851133475784,
        -0.007006285432925328,
        0.09869477394086829,
        -0.07181485315511277,
        0.012326245471623119,
        0.004095396016519569,
        0.000979670111353867,
        0.00015932099280110108,
        -0.0006448860087976455,
        -0.0007360841335029337,
        -0.00025612643590753096,
        0.00020470697280046665,
        0.0003361587837110964,
        0.00016481412192981265,
        -7.99086913769127e-05,
        -6.128779232776119e-05
      ],
      [
        -0.0058210977234881296,
        0.016957244646977922,
        -0.04656926402972387,
        0.11060728252555915,
        -0.22248689911050962,
        0.3729912331771374,
        -0.5082693239058184,
        0.5360504990822864,
        -0.38727589899697407,
        0.10527224147482664,
        0.13790513673562868,
        -0.17279832374923018,
        0.01519669493018785,
        0.1285504348040514,
        -0.09616296169858883,
        -0.03999925718039979,
        0.10165581978754332,
        -0.05531219921166102,
        0.003768991769515538,
        0.0030365148907817246,
        0.0013250477823757679,
        0.0007183851709947943,
        -0.00018381220109043081,
        -0.0006446593163374844,
        -0.00045549390633549733,
        -2.7806724273791333e-05,
        0.00024701946715952354,
        0.0002211883139040696,
        -6.307901558637995e-06,
        -4.3012526780235725e-05
      ]
    ],
    "probabilities": [
      0.3572762820868131,
      0.6427237179131869
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 3.1631306462998054e-09,
    "Ic_check": 3.163137307637953e-09,
    "Ic_check_extra": 3.163135087191904e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.614174461134855,
    "accepted": true,
    "eta_found": 0.7212128965575497,
    "eta_G": 0.7424040148830063,
    "eta_AD": 0.6875,
    "Ic_independent": 3.163139536122925e-09,
    "implementation_difference": 2.2284849717733658e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.7393092900769607,
    "nu": 0.7,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004575922461630775,
        0.012458835412805442,
        -0.03594873076638191,
        0.0897871170029079,
        -0.189629936724452,
        0.3340512994182158,
        -0.48097315118785994,
        0.5442107787315484,
        -0.4409978945888886,
        0.18035000077233945,
        0.09190679408497453,
        -0.1870428173128774,
        0.06299552256451663,
        0.1063685393226434,
        -0.12081116663312452,
        -0.007101123888186577,
        0.09870682159894177,
        -0.07169561924231942,
        0.01236864922819384,
        0.0039840688023131746,
        0.000856999341844069,
        0.00017902099513579671,
        -0.0005240856816343707,
        -0.0006677339277010647,
        -0.00028915949845376913,
        0.00014111362570404343,
        0.0003022608306822694,
        0.0001559313740041939,
        -7.312030679962386e-05,
        -3.058277708642999e-05
      ],
      [
        -0.005472802426984265,
        0.01641528811294302,
        -0.045870021738982254,
        0.11001228906322953,
        -0.2223485993228244,
        0.37331165582146625,
        -0.508536427609826,
        0.5359254792633692,
        -0.3870972380273235,
        0.10535299130449943,
        0.13782958320776753,
        -0.1728942625925068,
        0.015208121555607452,
        0.12864713318410673,
        -0.09615025598705222,
        -0.040096190373649664,
        0.10162256930080255,
        -0.055205292024605224,
        0.003865184191730346,
        0.0029773013283268452,
        0.0011826987564212943,
        0.0006718170097903911,
        -9.634324904579037e-05,
        -0.0005498930492800526,
        -0.0004454400987353123,
        -7.290978761918614e-05,
        0.00020639807372598107,
        0.00019575685234241033,
        -1.839470954541033e-05,
        -2.072630544114031e-05
      ]
    ],
    "probabilities": [
      0.3572625008328935,
      0.6427374991671068
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 2.2884871775374904e-09,
    "Ic_check": 2.2884898420727495e-09,
    "Ic_check_extra": 2.2884836248238116e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.61576855540799,
    "accepted": true,
    "eta_found": 0.7393092900769607,
    "eta_G": 0.7598286805043439,
    "eta_AD": 0.7058823529411765,
    "Ic_independent": 2.2884842497895e-09,
    "implementation_difference": -5.5922832495670436e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.7551752075197362,
    "nu": 0.8,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004322481375844153,
        0.012036173769608223,
        -0.03541824877192928,
        0.08935622350915214,
        -0.18950204109343016,
        0.3342075039676349,
        -0.4811664414658225,
        0.5442106829801034,
        -0.440867875039163,
        0.1803243695038962,
        0.09183071667443117,
        -0.18704726535282215,
        0.06306477716949692,
        0.10641947389224019,
        -0.1208759744412627,
        -0.007208329064268778,
        0.09871812054680487,
        -0.07157150244787645,
        0.012439392956828426,
        0.003917391688767087,
        0.000754780376612751,
        0.00017466915371844942,
        -0.00043995638700857273,
        -0.0006096444427925874,
        -0.000318359708993639,
        7.26723620944872e-05,
        0.00026505196061684923,
        0.00019136447411158045,
        -2.503293041112086e-05,
        -6.298339470743711e-05
      ],
      [
        -0.005192693426693334,
        0.01595189348068916,
        -0.04534160361896927,
        0.10964364094875838,
        -0.22230461629399606,
        0.37350494147418045,
        -0.5086946933890977,
        0.5358734193972426,
        -0.38697509270355335,
        0.10536644533178069,
        0.1377583442439024,
        -0.17292903614875357,
        0.015261248299903291,
        0.12872722012545712,
        -0.09617411222425645,
        -0.04021452311418429,
        0.10157479904885758,
        -0.0551101602932981,
        0.003974033023656478,
        0.00296225607923919,
        0.0010810634478891027,
        0.0006247731116555477,
        -3.827057289507949e-05,
        -0.00047079216599806646,
        -0.0004359249832307594,
        -0.00012671586115703477,
        0.00014963171311186776,
        0.00020678579245640927,
        3.5267145901038795e-05,
        -4.1486816253280464e-05
      ]
    ],
    "probabilities": [
      0.3572502659283272,
      0.6427497340716731
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 1.9988823929395494e-09,
    "Ic_check": 1.9988792843150804e-09,
    "Ic_check_extra": 1.9988797284042903e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.616716292322916,
    "accepted": true,
    "eta_found": 0.7551752075197362,
    "eta_G": 0.774959579169065,
    "eta_AD": 0.7222222222222222,
    "Ic_independent": 1.9988848707808494e-09,
    "implementation_difference": 5.586465768969068e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.769196132358418,
    "nu": 0.9,
    "rank": 2,
    "modulus": 4,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004146848710321358,
        0.011754206592054672,
        -0.03501965268911159,
        0.08898169975904761,
        -0.18936440248241693,
        0.33434240766678236,
        -0.4813249788278009,
        0.544177634621539,
        -0.44077734594692247,
        0.18036377104373288,
        0.09178644842059445,
        -0.187100774416017,
        0.0630668053426456,
        0.10645980895124339,
        -0.12085204787005571,
        -0.007210120422503406,
        0.09871376544165288,
        -0.07157888368546894,
        0.012408812626023736,
        0.0038738235772457935,
        0.0007434267663975521,
        0.000218736972866908,
        -0.0003758025008701048,
        -0.000582165005810781,
        -0.00034277850554206027,
        3.1405746892122695e-05,
        0.00024762568681141055,
        0.00021075697031746409,
        4.935702788743586e-06,
        -8.209275991497395e-05
      ],
      [
        -0.0050056600031398914,
        0.015635742931564944,
        -0.0449301570997906,
        0.10931046811561178,
        -0.2222441202816089,
        0.37367606343100396,
        -0.5088135863771633,
        0.5358014361838994,
        -0.3869099405327343,
        0.10542795009211806,
        0.13774176060849722,
        -0.17298515006915538,
        0.015239515389182915,
        0.12875382127784052,
        -0.09614484240802071,
        -0.04020578597671319,
        0.10158043524976325,
        -0.05510440481107185,
        0.003954276486731907,
        0.0029113413947092163,
        0.0010398498156626906,
        0.0006380124481739563,
        2.0292803238081417e-05,
        -0.00042155219095823187,
        -0.000434058611800843,
        -0.00015946674700967851,
        0.00012149946881998434,
        0.00021327473433961324,
        6.946901865813603e-05,
        -5.251279944593267e-05
      ]
    ],
    "probabilities": [
      0.3572460801191972,
      0.642753919880803
    ],
    "coefficient_domain": "real",
    "cutoff": 152,
    "cutoff_check": 172,
    "cutoff_check_extra": 192,
    "Ic": 1.5081234039371338e-09,
    "Ic_check": 1.5081225157587141e-09,
    "Ic_check_extra": 1.508119851223455e-09,
    "positivity_tolerance": 1e-09,
    "energy": 28.61785815930896,
    "accepted": true,
    "eta_found": 0.769196132358418,
    "eta_G": 0.7882396317332818,
    "eta_AD": 0.7368421052631579,
    "Ic_independent": 1.5081211508670978e-09,
    "implementation_difference": -1.364891616365667e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.7814462090074668,
    "nu": 1.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.00600449948502615,
        0.014679560990618134,
        -0.03810074265072489,
        0.08943550905885612,
        -0.1841894080995828,
        0.32427905851193933,
        -0.47272457772703574,
        0.5446989350155998,
        -0.45216385277062837,
        0.1962409043169084,
        0.08118230857779163,
        -0.18797979221425198,
        0.07261117232102446,
        0.09968488784711285,
        -0.1249568720331334,
        0.0009400189900847386,
        0.09743166588782115,
        -0.0750009528420609,
        0.014262358704326879,
        0.0036550634289190327,
        0.0004881251490430218,
        0.00021324210861842295,
        -0.0003582733955954681,
        -0.0005508623320864302,
        -0.0002774791424201145,
        9.128113513335329e-05,
        0.000275694845675797,
        0.00022724557120409913,
        5.786285903923711e-05,
        -0.00015614944954203016
      ],
      [
        -0.007725588461877606,
        0.020333358767136666,
        -0.05130080583375362,
        0.1155934328066925,
        -0.22663718445024358,
        0.3761784490920478,
        -0.5102831189680318,
        0.5348439574350761,
        -0.38075611931096975,
        0.09596616096208108,
        0.1429212612806892,
        -0.16984422030630375,
        0.009416346525569299,
        0.13005661389641712,
        -0.09306205712750353,
        -0.0434843969443761,
        0.10193209732278395,
        -0.05283617407649847,
        0.0030180480211651505,
        0.0024850113781024123,
        0.0007992818075033084,
        0.000644093035461737,
        0.00010205428540293659,
        -0.00036885112689960325,
        -0.00041338492525477594,
        -0.00016296840016508798,
        0.00010791003876062993,
        0.00022346809647442396,
        0.00017401475222286283,
        -8.272197624149907e-05
      ]
    ],
    "probabilities": [
      0.3572684853202122,
      0.6427315146797882
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.5680862830436126e-08,
    "Ic_check": 1.5680865494971385e-08,
    "Ic_check_extra": 1.5680866383149805e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61700858441808,
    "accepted": true,
    "eta_found": 0.7814462090074668,
    "eta_G": 0.8,
    "eta_AD": 0.75,
    "Ic_independent": 1.5680862231986e-08,
    "implementation_difference": -3.2629853842127877e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.7925199648623258,
    "nu": 1.1,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005604711516407501,
        0.01414997903894332,
        -0.03754454955515212,
        0.08920382312372077,
        -0.18442281016183637,
        0.3245947530416858,
        -0.47269281372655125,
        0.5445056413166693,
        -0.4521914832597172,
        0.19631118083679558,
        0.0812504686862242,
        -0.18797502183545353,
        0.0725731446917688,
        0.09967402767432254,
        -0.12498690472203568,
        0.0008962480431770424,
        0.0974499909210687,
        -0.07492702493672303,
        0.014267479710539871,
        0.0035427959095916915,
        0.0003615445022994586,
        0.0001972128505336245,
        -0.00024203129756925198,
        -0.00039224561559670897,
        -0.00016937498210465985,
        0.00012696508694921523,
        0.00026668499705053696,
        0.00021388126773570274,
        4.8664615402661116e-05,
        -0.00021933650743597273
      ],
      [
        -0.007292672709611325,
        0.019766635090266514,
        -0.05081105249650596,
        0.1155268950567102,
        -0.22695934759588804,
        0.376402947102665,
        -0.5101456725404415,
        0.534702929910526,
        -0.38084015643663527,
        0.09598513915974229,
        0.1429880770257219,
        -0.1698062877418945,
        0.009404194713415005,
        0.13006020822074044,
        -0.0930793191835398,
        -0.04354209827852864,
        0.10191105819896273,
        -0.05276500122273265,
        0.003083534231339266,
        0.002427781053208605,
        0.0006435357674173033,
        0.0005143270186545048,
        9.438790088837276e-05,
        -0.000272004981650312,
        -0.0002947195648025847,
        -7.938703628396657e-05,
        0.00014794035359023524,
        0.00024847770520999423,
        0.00020753782721161273,
        -0.00012367274882325632
      ]
    ],
    "probabilities": [
      0.3572683864737471,
      0.6427316135262529
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.543039607199148e-08,
    "Ic_check": 1.543039562790227e-08,
    "Ic_check_extra": 1.543039607199148e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61666041946339,
    "accepted": true,
    "eta_found": 0.7925199648623258,
    "eta_G": 0.8104946103991854,
    "eta_AD": 0.7619047619047619,
    "Ic_independent": 1.543039400447241e-08,
    "implementation_difference": -1.6234298615820965e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8025451372663863,
    "nu": 1.2,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005748626566413117,
        0.014420999433920376,
        -0.03791760563842068,
        0.08947352116103965,
        -0.18441775459728804,
        0.32441503854018594,
        -0.4726596534091458,
        0.5446548158666121,
        -0.4521806772456048,
        0.19615459764129498,
        0.0812194787287625,
        -0.18784534787968626,
        0.07264724774199612,
        0.09959123971594495,
        -0.12517064347215096,
        0.0007797005195264837,
        0.0975291793141654,
        -0.074693018261212,
        0.014470067296221575,
        0.003597840237672785,
        0.0003004737361253023,
        0.00010943052878483722,
        -0.0003003902678404888,
        -0.00043479551542393213,
        -0.00022319919946174266,
        6.18996183438012e-05,
        0.00021713990641192472,
        0.00020338584038660548,
        7.174641999866608e-05,
        -0.00020350514727233808
      ],
      [
        -0.007471125870204231,
        0.02008438798743339,
        -0.05117740226641889,
        0.11571414308623738,
        -0.2268691498205575,
        0.37623794939165145,
        -0.5101972105345725,
        0.5348354811887693,
        -0.3807479813330273,
        0.09586370060635473,
        0.1428882586868953,
        -0.16972341954061476,
        0.009535375889065431,
        0.1300801007721897,
        -0.09322952946270094,
        -0.04375939275152181,
        0.10181226130276035,
        -0.05265382783892003,
        0.003295817366119477,
        0.002587695567676206,
        0.0006965874475522548,
        0.0005008285125030755,
        7.641841722393697e-05,
        -0.0002831681418487156,
        -0.00032111849512209806,
        -0.00013516782632333121,
        7.955914237209212e-05,
        0.00020092686958347538,
        0.00020106177493655364,
        -0.00011833780180743795
      ]
    ],
    "probabilities": [
      0.3572795849237645,
      0.6427204150762356
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.7705996224748333e-08,
    "Ic_check": 1.7705992672034654e-08,
    "Ic_check_extra": 1.7705994892480703e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.615662810954117,
    "accepted": true,
    "eta_found": 0.8025451372663863,
    "eta_G": 0.8199221773611012,
    "eta_AD": 0.7727272727272726,
    "Ic_independent": 1.7706000532948822e-08,
    "implementation_difference": 7.860914168438695e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8116572404551914,
    "nu": 1.3,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005813993342161917,
        0.014635870297202161,
        -0.03833154353663131,
        0.08996952444664469,
        -0.18473196357961064,
        0.32438984917388114,
        -0.47240909397267405,
        0.5445098477198336,
        -0.45232778158237197,
        0.19625443873999135,
        0.08135814811666878,
        -0.18784954621801542,
        0.07253380711251517,
        0.09951664536175592,
        -0.12514478889034863,
        0.0008717464798603655,
        0.09761735303236169,
        -0.07464461340094733,
        0.014447626373705322,
        0.0035080581529099925,
        0.00017160475318748632,
        -1.7517031584294996e-05,
        -0.0003782020418969998,
        -0.0004412710874046636,
        -0.0001697155952361004,
        0.0001467816455081981,
        0.0003063262104128056,
        0.0002721269554062374,
        0.0001018180912156279,
        -0.00020941604084393243
      ],
      [
        -0.007574139245828348,
        0.020366583069935044,
        -0.051641683809076265,
        0.11617981149566578,
        -0.22707589794733893,
        0.3761117180831525,
        -0.5099408958714508,
        0.5347932412915068,
        -0.3809332600787016,
        0.09586545872084593,
        0.14302645579568238,
        -0.1696474877129396,
        0.009470696743763314,
        0.12997608767072344,
        -0.09327274812469293,
        -0.043720135229839356,
        0.10190198173897996,
        -0.0525476380400605,
        0.003365051148126964,
        0.0025913612929168704,
        0.0006268216439632766,
        0.0003749464751300257,
        -6.0469277956581274e-05,
        -0.0003863036174912283,
        -0.0003692269821087827,
        -0.00013150870068076112,
        0.00012147004816823713,
        0.0002593761285475753,
        0.00024630357950885943,
        -0.00010831156111532667
      ]
    ],
    "probabilities": [
      0.35732072344086374,
      0.6426792765591366
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.049717107155402e-08,
    "Ic_check": 2.04971701833756e-08,
    "Ic_check_extra": 2.049717329200007e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61415890411056,
    "accepted": true,
    "eta_found": 0.8116572404551914,
    "eta_G": 0.8284408647544907,
    "eta_AD": 0.782608695652174,
    "Ic_independent": 2.049717195973244e-08,
    "implementation_difference": 1.7763568394002505e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8199240923253047,
    "nu": 1.4,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005361742880719842,
        0.013873621576749188,
        -0.03724216825090421,
        0.08889572668279352,
        -0.18417019328527398,
        0.3245840203340117,
        -0.4730499743845935,
        0.5447722504795492,
        -0.45185295849965884,
        0.1960058211052005,
        0.08092985440612607,
        -0.1878312199386303,
        0.07289692332063033,
        0.09978447953808312,
        -0.12526898961052754,
        0.0005353111314517101,
        0.09744438504940907,
        -0.07455702893977029,
        0.014590815109243427,
        0.0035128267895371125,
        9.78157393257885e-05,
        -1.4228203752732553e-05,
        -0.00025300289249131414,
        -0.00029301551437722575,
        -0.00010667981479239336,
        0.00010501949913380833,
        0.00021885936372209957,
        0.00019569001409004005,
        7.231394553745734e-05,
        -0.0002341510239438641
      ],
      [
        -0.007049887762700988,
        0.0194778593662106,
        -0.05050582303329077,
        0.11522611495413536,
        -0.22676157949150766,
        0.37652096888721476,
        -0.510555628056325,
        0.5347804605865691,
        -0.3803912758451831,
        0.09589433980672839,
        0.14260389470688992,
        -0.1698738824883197,
        0.009674083093126205,
        0.13035213238607973,
        -0.09315326802133667,
        -0.043938092407192535,
        0.10164203887320834,
        -0.05260025828246244,
        0.0034616842994846094,
        0.002621030561380017,
        0.0005405893231236796,
        0.0002947745937136654,
        -1.91990989841859e-05,
        -0.00024470653801626714,
        -0.00023404356560401032,
        -7.610098946555529e-05,
        0.00010317686125231891,
        0.0002067808248397389,
        0.00021692912505004796,
        -0.0001408589881551573
      ]
    ],
    "probabilities": [
      0.35724821983300953,
      0.6427517801669903
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.794274817612518e-08,
    "Ic_check": 1.794274773203597e-08,
    "Ic_check_extra": 1.794274773203597e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61610086394925,
    "accepted": true,
    "eta_found": 0.8199240923253047,
    "eta_G": 0.836178383806933,
    "eta_AD": 0.7916666666666666,
    "Ic_independent": 1.7942746207107175e-08,
    "implementation_difference": -1.5249287938838655e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.827517638522574,
    "nu": 1.5,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005426045134330105,
        0.013929748893719585,
        -0.0371832774073595,
        0.08873864228769965,
        -0.18414097095942245,
        0.3247269461788542,
        -0.4730926977839954,
        0.544678889037721,
        -0.4518521739346573,
        0.19603566017218466,
        0.08095438886159317,
        -0.18782316086774464,
        0.07288756079821232,
        0.09978600084607946,
        -0.12527092283569527,
        0.0005284241077295088,
        0.09745225138769482,
        -0.07453162020813646,
        0.014604078429521395,
        0.003503417241771745,
        9.600303219048233e-05,
        1.6353951114936505e-05,
        -0.00019842305410628774,
        -0.0002583896995911157,
        -0.00013077608614838558,
        2.546844274193082e-05,
        0.00012515928256523349,
        0.00014599949532706307,
        8.851054948695059e-05,
        -0.0001304274886107696
      ],
      [
        -0.007114821157199687,
        0.019508323857227915,
        -0.050397922993390534,
        0.11508434662177572,
        -0.22680600740008022,
        0.3766627214294748,
        -0.5105329735527252,
        0.5347002010035821,
        -0.3804223169339661,
        0.09590107635719004,
        0.14262393464037115,
        -0.16985809359240753,
        0.00967058526199697,
        0.13035326903680833,
        -0.09315389101094153,
        -0.04394967177426123,
        0.10163683462566817,
        -0.05258049010225736,
        0.0034823082206785244,
        0.002617073639266636,
        0.0005280441756232686,
        0.0003090787174127362,
        4.027462406951615e-05,
        -0.00016627404932268214,
        -0.0001859761566836374,
        -9.347110878706275e-05,
        2.659127656059227e-05,
        0.00012176141326290904,
        0.00016538506533953404,
        -6.73304597044178e-05
      ]
    ],
    "probabilities": [
      0.3572484573237448,
      0.6427515426762557
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.9681861029852143e-08,
    "Ic_check": 1.9681857033049255e-08,
    "Ic_check_extra": 1.9681856144870835e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61586743178974,
    "accepted": true,
    "eta_found": 0.827517638522574,
    "eta_G": 0.8432391442057964,
    "eta_AD": 0.8,
    "Ic_independent": 1.9681856828908048e-08,
    "implementation_difference": -2.0414120700860708e-16
  },
  {
    "channel": "attenuator",
    "parameter": 0.8345204568885332,
    "nu": 1.6,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005226595046026584,
        0.013722690157637845,
        -0.037087021733964574,
        0.08883870038871235,
        -0.18427887756877656,
        0.3246848381898819,
        -0.4729922150554596,
        0.5447238620798326,
        -0.4519299169671047,
        0.1959678836932441,
        0.08102164310767579,
        -0.18770677750515735,
        0.07289443220100698,
        0.09966914754106734,
        -0.12542525622797482,
        0.00044445895307776705,
        0.09749008030718603,
        -0.07439749681537745,
        0.014753319350468743,
        0.0036068287564278386,
        0.00013695711968735518,
        1.733027399736112e-06,
        -0.00025603698209380386,
        -0.0003460539646211395,
        -0.00022198732139809335,
        -3.174726175743999e-05,
        0.00012126316958454372,
        0.0001742656316387516,
        0.00011550538294026008,
        -0.00014384491685567988
      ],
      [
        -0.0069107490056964874,
        0.019320660023835343,
        -0.050367091393691096,
        0.11522675442164199,
        -0.22689582847898174,
        0.37657055649426857,
        -0.510471241302524,
        0.5347819058878879,
        -0.3804592283895188,
        0.09580128032075073,
        0.14262922213618517,
        -0.16973474828984947,
        0.009765692062630218,
        0.1303276333400732,
        -0.09329282272696313,
        -0.04411184522434432,
        0.10154590606977543,
        -0.05255849125469541,
        0.0035854200490908956,
        0.0027412116075266452,
        0.0006341663055318509,
        0.00037860515641723557,
        6.528383259634105e-05,
        -0.0001931789116522505,
        -0.00025638705946920187,
        -0.00017197274813562607,
        -1.8988690434367405e-05,
        0.00011731122682451542,
        0.00018544127544687332,
        -7.966549156066673e-05
      ]
    ],
    "probabilities": [
      0.357251531806662,
      0.6427484681933381
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.2524035081517013e-08,
    "Ic_check": 2.2524035969695433e-08,
    "Ic_check_extra": 2.2524034193338593e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.615713490066994,
    "accepted": true,
    "eta_found": 0.8345204568885332,
    "eta_G": 0.8497094376496793,
    "eta_AD": 0.8076923076923077,
    "Ic_independent": 2.2524032569908732e-08,
    "implementation_difference": -3.399786700982347e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8409283783702658,
    "nu": 1.7,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005280139659499252,
        0.013861838615606793,
        -0.037313395188312434,
        0.0890886830246439,
        -0.18445521162711587,
        0.32472620053510726,
        -0.4728648014054561,
        0.5445891039699514,
        -0.45200180567970644,
        0.19606909561481045,
        0.08109619233478423,
        -0.18776000914404356,
        0.0728049354420093,
        0.09966758439496108,
        -0.12533678899314984,
        0.0005425403256540601,
        0.09753560908702831,
        -0.0744157299823212,
        0.014671778991378576,
        0.003487740025851742,
        9.078826422525314e-06,
        -0.0001000171430868106,
        -0.0002897156191653863,
        -0.00028707464805506427,
        -8.153031342159343e-05,
        0.00013971374107984356,
        0.0002481247560648784,
        0.0002160119611797374,
        9.191157593201034e-05,
        -0.00027566424325703274
      ],
      [
        -0.006989892578698068,
        0.019491595185280458,
        -0.05061173782418697,
        0.11546115800435214,
        -0.22703310694901976,
        0.37655399088019725,
        -0.5103096026733518,
        0.5347066826606337,
        -0.3805792572713729,
        0.09584673613127019,
        0.14272959478211464,
        -0.16973387420146713,
        0.009675051542046793,
        0.1302644406882223,
        -0.09326262064960907,
        -0.04401420839202163,
        0.10164836145137988,
        -0.052488589611683414,
        0.0035966325231849834,
        0.0026871446229481586,
        0.0005216612611568163,
        0.00022811536857401848,
        -7.748491152973725e-05,
        -0.00027482901376190105,
        -0.00023954342621345339,
        -5.9371484494162974e-05,
        0.000130235025863443,
        0.00023720993053596574,
        0.00026609585633964085,
        -0.00015972263088782646
      ]
    ],
    "probabilities": [
      0.35727925538181443,
      0.6427207446181853
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.145325561642153e-08,
    "Ic_check": 2.145325694868916e-08,
    "Ic_check_extra": 2.1453259613224418e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.614814386865586,
    "accepted": true,
    "eta_found": 0.8409283783702658,
    "eta_G": 0.8556612704999071,
    "eta_AD": 0.8148148148148149,
    "Ic_independent": 2.14532478239276e-08,
    "implementation_difference": -9.124761560239004e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.846892021091004,
    "nu": 1.8,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.0052371315161101805,
        0.013831450204821518,
        -0.03729195170392056,
        0.08905299336285678,
        -0.18440662530209298,
        0.32470980232155183,
        -0.47290712124631745,
        0.5446485117301566,
        -0.45197245545890125,
        0.1959857941548477,
        0.08105032983751546,
        -0.18769419353152697,
        0.07289439463167502,
        0.09968745384373807,
        -0.12541686747806238,
        0.00042986702674930786,
        0.09747959381042974,
        -0.07438694250219434,
        0.014746478860407388,
        0.0035604756762342192,
        7.220717346111687e-05,
        -4.3248440001827105e-05,
        -0.00025078795445360527,
        -0.0002959335410255756,
        -0.0001515574041267828,
        3.698951059950996e-05,
        0.00017328095973404895,
        0.00021065723576844,
        0.00012329825017780586,
        -0.00028610194445276424
      ],
      [
        -0.006951642979910195,
        0.019465604384617568,
        -0.05058838973614449,
        0.11541850218323137,
        -0.22699029689487854,
        0.3765571644557774,
        -0.5103675135392679,
        0.5347477904111944,
        -0.38051377283077215,
        0.09579180991002584,
        0.1426447534763618,
        -0.16972115029969592,
        0.009765933090511058,
        0.1303467618075551,
        -0.09327043867041525,
        -0.044110096599599795,
        0.10154064506552596,
        -0.052536541661583676,
        0.0036089696767303107,
        0.0027273334118059866,
        0.0005766970739777258,
        0.00030296863331829855,
        1.2762685236072373e-05,
        -0.00020184017541423856,
        -0.0002248918302989344,
        -0.0001138858161785006,
        5.00392655951216e-05,
        0.00019979465241660947,
        0.000284762014066364,
        -0.00016701279125428921
      ]
    ],
    "probabilities": [
      0.35727499762978704,
      0.6427250023702132
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.279549349282206e-08,
    "Ic_check": 2.279549349282206e-08,
    "Ic_check_extra": 2.279549482508969e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.614730901222625,
    "accepted": true,
    "eta_found": 0.846892021091004,
    "eta_G": 0.8611552466488265,
    "eta_AD": 0.8214285714285714,
    "Ic_independent": 2.2795500765868117e-08,
    "implementation_difference": 7.273046055714833e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8523877925141067,
    "nu": 1.9,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005175116814539533,
        0.013706347943081652,
        -0.037184946793569255,
        0.08909000822464086,
        -0.1846097683461769,
        0.3248660142239967,
        -0.4728012862061168,
        0.5444636396124048,
        -0.45204306089873747,
        0.19613878571610055,
        0.08116410316814647,
        -0.18776174302519857,
        0.07274942989744179,
        0.0996223517757468,
        -0.1253685241511578,
        0.0005219316267085965,
        0.09754214168530183,
        -0.07437219066749585,
        0.014721262895705575,
        0.0035215732298100057,
        3.69747947984063e-05,
        -7.077906743323544e-05,
        -0.00026921534132422854,
        -0.0003052393522480654,
        -0.00015697070371176942,
        3.432852263145912e-05,
        0.00017131068518503218,
        0.0002081561189060065,
        0.00013609449679466664,
        -0.0001830414387463037
      ],
      [
        -0.00686466407690573,
        0.01933352655856903,
        -0.050516909705646235,
        0.11552029434233153,
        -0.22721039784797692,
        0.37663563421851753,
        -0.5101926936566191,
        0.5346249492086421,
        -0.3806622296543927,
        0.09586981109014081,
        0.14280540682910425,
        -0.16968833821560575,
        0.009656347167220346,
        0.1302301164249063,
        -0.09330161442769727,
        -0.04406082006995016,
        0.10161216395046631,
        -0.05248515661853528,
        0.003625591365594061,
        0.0027181002110250136,
        0.0005545432303025266,
        0.00027626674435081276,
        -1.1896445763702007e-05,
        -0.00022421580241549098,
        -0.0002449964799898011,
        -0.00013403889413269438,
        2.6579521254421463e-05,
        0.00016363227366944389,
        0.0002389843386081925,
        -9.429394209287122e-05
      ]
    ],
    "probabilities": [
      0.35729411481858964,
      0.6427058851814107
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.1808781447418824e-08,
    "Ic_check": 2.1808784556043292e-08,
    "Ic_check_extra": 2.1808784111954083e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.614323127457357,
    "accepted": true,
    "eta_found": 0.8523877925141067,
    "eta_G": 0.8662427688171751,
    "eta_AD": 0.8275862068965517,
    "Ic_independent": 2.180878777786055e-08,
    "implementation_difference": 3.221817256944346e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8575504716293395,
    "nu": 2.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005336548475263002,
        0.014058498167606027,
        -0.037706091339392456,
        0.08957097954071096,
        -0.18479532156977896,
        0.32473004291246477,
        -0.4726029799060055,
        0.5444494920437606,
        -0.4521603731628006,
        0.19613526822598565,
        0.08126564522250557,
        -0.18771299086716264,
        0.07267764020399171,
        0.09952800696168039,
        -0.12538280074041322,
        0.0005956528545263005,
        0.09764382585519135,
        -0.07430015986294507,
        0.01472476248123963,
        0.0034682399828856545,
        -4.6857564038323536e-05,
        -0.00015139174397139264,
        -0.00031339884534607515,
        -0.00029885961655545194,
        -0.0001133126103530933,
        7.753947187820058e-05,
        0.00019120027321971588,
        0.0002076532243262268,
        0.0001232851651253075,
        -0.00021151218717086503
      ],
      [
        -0.007080357051062795,
        0.019754032108672274,
        -0.051055070469682724,
        0.11592443806653388,
        -0.22727498970011292,
        0.3764423314820336,
        -0.5100403957801553,
        0.5346786971515899,
        -0.3807630227815324,
        0.09580720924181381,
        0.14287390106002507,
        -0.169596264846998,
        0.00964363167988266,
        0.13013288489486724,
        -0.0933792162269818,
        -0.04405740164176485,
        0.10168611487636098,
        -0.05238158462091029,
        0.0036985642654682174,
        0.002737809463015613,
        0.0005207435858372531,
        0.0002043214046539738,
        -8.905495541415883e-05,
        -0.00026822510775599074,
        -0.00024317333582043674,
        -0.00010625905194612579,
        5.191297925968095e-05,
        0.0001773826092430258,
        0.00024135456148462718,
        -0.00011954356973963027
      ]
    ],
    "probabilities": [
      0.357325326174878,
      0.6426746738251221
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.4184040103847337e-08,
    "Ic_check": 2.4184047209274695e-08,
    "Ic_check_extra": 2.4184040992025757e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.612996044469224,
    "accepted": true,
    "eta_found": 0.8575504716293395,
    "eta_G": 0.8709677419354839,
    "eta_AD": 0.8333333333333334,
    "Ic_independent": 2.418404195253348e-08,
    "implementation_difference": -5.256741213473127e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8623062091772753,
    "nu": 2.1,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005007068799690989,
        0.01351729158462156,
        -0.0368668884129142,
        0.08862392543769858,
        -0.18421658351242787,
        0.32488703301882044,
        -0.47319298940770826,
        0.5446095119294692,
        -0.4517486779599776,
        0.1960601612617495,
        0.08094041387999876,
        -0.1878013530146734,
        0.07287563466979258,
        0.09974104295372138,
        -0.1253919163518576,
        0.0004146971428975554,
        0.09748020266454391,
        -0.074350378827257,
        0.014762367698231199,
        0.003515766010306288,
        1.559270477296126e-05,
        -4.6820154847654985e-05,
        -0.0001880673580487468,
        -0.0002193063907894329,
        -0.0001239762910307978,
        -7.862336454469854e-06,
        7.829569629003138e-05,
        0.00010867167330747228,
        8.060555910798264e-05,
        -0.00010084087730608356
      ],
      [
        -0.006706376597675571,
        0.01911196156062298,
        -0.05014181336103845,
        0.11504036217102943,
        -0.22692398461825922,
        0.37681967568316244,
        -0.5105795694946876,
        0.5345905867022414,
        -0.3803595204334778,
        0.09594210481321858,
        0.14262434139361593,
        -0.16981813431366824,
        0.00970151899019373,
        0.13036690866644277,
        -0.09324455751030783,
        -0.04412354304044543,
        0.10152817230765988,
        -0.052505453954934445,
        0.0036506245034293766,
        0.002712503241607733,
        0.0005124632510885237,
        0.0002526188721344261,
        3.058819756897466e-05,
        -0.00012634183751702538,
        -0.00014824936792695665,
        -9.080642274777236e-05,
        -1.1363398456923705e-06,
        7.877853206099805e-05,
        0.00013297117689327852,
        -5.2938102770929225e-05
      ]
    ],
    "probabilities": [
      0.3572564456166784,
      0.6427435543833215
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.1871396693740053e-08,
    "Ic_check": 2.1871396249650843e-08,
    "Ic_check_extra": 2.1871394473294004e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.615194151592444,
    "accepted": true,
    "eta_found": 0.8623062091772753,
    "eta_G": 0.8753679069964649,
    "eta_AD": 0.8387096774193549,
    "Ic_independent": 2.1871406826153017e-08,
    "implementation_difference": 1.0576502174530341e-14
  },
  {
    "channel": "attenuator",
    "parameter": 0.8667742883321123,
    "nu": 2.2,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.00487773339682454,
        0.01337307823576223,
        -0.03686812515388413,
        0.08891333190571009,
        -0.18454684898495116,
        0.3248568587205249,
        -0.4729217915501699,
        0.5445959585088839,
        -0.4519286574416514,
        0.19600405451048605,
        0.08102538529794041,
        -0.18772009456712258,
        0.07287910586112656,
        0.09971617358413122,
        -0.12538911921793203,
        0.00044654439653709916,
        0.0975077127839286,
        -0.07435165358183839,
        0.014722972602116365,
        0.003452842117723863,
        -5.514045089738098e-05,
        -0.00010979698463036999,
        -0.00022281387480849836,
        -0.00020594264034207833,
        -5.341091607375418e-05,
        0.00010559816634084895,
        0.00019491128202378703,
        0.00017833690629412977,
        6.829569513323947e-05,
        -0.0002614245593567936
      ],
      [
        -0.006566163855916681,
        0.01899135934065185,
        -0.05023704083697582,
        0.11539193682014656,
        -0.2271642003593533,
        0.37666084347821227,
        -0.510349289839928,
        0.534690105564784,
        -0.3804878358504879,
        0.09582417096025463,
        0.14263896478736876,
        -0.16974530014631933,
        0.009730692471624135,
        0.13035211124439963,
        -0.09325160091214788,
        -0.04409566901437644,
        0.10157492166979686,
        -0.052464278757783825,
        0.0036607277174688993,
        0.0026872862094639806,
        0.00045519123769689453,
        0.0001699685246392852,
        -6.025104477708469e-05,
        -0.00019732002169004057,
        -0.0001683594674220938,
        -4.0959536136134666e-05,
        0.00010784743898551978,
        0.0002059560068935353,
        0.00022983265740675543,
        -0.00015828760571333993
      ]
    ],
    "probabilities": [
      0.3572774078628788,
      0.6427225921371214
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.073062566054773e-08,
    "Ic_check": 2.073062166374484e-08,
    "Ic_check_extra": 2.073062388419089e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61457953587867,
    "accepted": true,
    "eta_found": 0.8667742883321123,
    "eta_G": 0.8794758967819952,
    "eta_AD": 0.84375,
    "Ic_independent": 2.0730621311331434e-08,
    "implementation_difference": -3.5241340790935365e-16
  },
  {
    "channel": "attenuator",
    "parameter": 0.8709343792562295,
    "nu": 2.3,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004774916722569378,
        0.013191497801003729,
        -0.03658106955306553,
        0.08861725237760922,
        -0.18446714797044708,
        0.3250242080984576,
        -0.4730306133707517,
        0.5445103881743514,
        -0.4518791800654305,
        0.1960646746521991,
        0.08101655667445315,
        -0.1877530652077627,
        0.07286770843839067,
        0.09971774479257924,
        -0.1254051264830697,
        0.0004357080495075082,
        0.09753793965937603,
        -0.07427921341876761,
        0.01479749121154628,
        0.003480336836360764,
        -8.549776791961299e-05,
        -0.00017908510005086898,
        -0.0003064993889170575,
        -0.00028375734542675354,
        -0.00010549982718654325,
        9.930123745172833e-05,
        0.00024044776895941017,
        0.0002588687580797922,
        0.00013430918136499064,
        -0.0002888068831614473
      ],
      [
        -0.0064447178724672035,
        0.01877356148838556,
        -0.04992711745938233,
        0.11514366735805831,
        -0.22718411880333206,
        0.3768483079646058,
        -0.5103843696229976,
        0.5345861199923232,
        -0.38048630393946525,
        0.09588309390457084,
        0.1426582757851552,
        -0.16976482676871302,
        0.00971498698041258,
        0.13035049782816863,
        -0.09327332257029648,
        -0.04413419385870188,
        0.1015620585953638,
        -0.052421304458623225,
        0.003747943575834625,
        0.0027710928043983315,
        0.0004995965420294511,
        0.00016634752426042122,
        -0.00010434063178297655,
        -0.00026991523821974663,
        -0.00025265301324297283,
        -0.0001082814980468218,
        8.564189620549197e-05,
        0.0002435353628424282,
        0.00030317650082739735,
        -0.00016725884016030959
      ]
    ],
    "probabilities": [
      0.3572704464025103,
      0.6427295535974901
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.8046697025653202e-08,
    "Ic_check": 1.8046696581563992e-08,
    "Ic_check_extra": 1.8046696137474783e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61506834918392,
    "accepted": true,
    "eta_found": 0.8709343792562295,
    "eta_G": 0.8833200796027473,
    "eta_AD": 0.8484848484848485,
    "Ic_independent": 1.8046690726765402e-08,
    "implementation_difference": -5.854798589921976e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8748664350902029,
    "nu": 2.4,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004581901339012102,
        0.012728241487912592,
        -0.03568360563858084,
        0.08744717787207934,
        -0.18364578177119104,
        0.3251786373753284,
        -0.47380548097232467,
        0.5447358177286039,
        -0.451353756117169,
        0.1959216032104588,
        0.08056796732760722,
        -0.1878219481532556,
        0.07320381225896513,
        0.10002830017118065,
        -0.12543848249614284,
        0.00016055325822465606,
        0.09730199811618181,
        -0.07433783726703148,
        0.014875570877167893,
        0.003575450677910609,
        1.2656232933914037e-05,
        -4.523070663943352e-05,
        -0.0001502666246951789,
        -0.00018013830197917354,
        -0.00012455664278653277,
        -4.910076051732654e-05,
        2.1038262739726996e-05,
        4.5166384791249666e-05,
        2.803454869957666e-05,
        -1.993337581760682e-05
      ],
      [
        -0.0061915743171861186,
        0.018172986656335897,
        -0.04889800660347452,
        0.11400284680446052,
        -0.22664778823471557,
        0.37731417210782464,
        -0.5110983808093829,
        0.5344918968693412,
        -0.37995341855091963,
        0.09601658451301695,
        0.1422727919029779,
        -0.1700569981630405,
        0.00985326988255729,
        0.1307164188358307,
        -0.09308205860950593,
        -0.0442421406817486,
        0.10132646757986506,
        -0.05259673603372693,
        0.003697489799594633,
        0.0027702234390164725,
        0.0005200904015768524,
        0.0002463200490437708,
        6.06201083450479e-05,
        -6.77416456630448e-05,
        -0.00010474973559573295,
        -8.582381875579902e-05,
        -2.8359730214730666e-05,
        1.815278076852958e-05,
        3.207467920788585e-05,
        -1.2317315830251106e-05
      ]
    ],
    "probabilities": [
      0.3571815813920757,
      0.6428184186079247
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.7948096342479403e-08,
    "Ic_check": 1.7948095454300983e-08,
    "Ic_check_extra": 1.7948096342479403e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.617707361799077,
    "accepted": true,
    "eta_found": 0.8748664350902029,
    "eta_G": 0.886925239607736,
    "eta_AD": 0.8529411764705882,
    "Ic_independent": 1.794810389199597e-08,
    "implementation_difference": 8.43769498715119e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8786100622575592,
    "nu": 2.5,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004983860878861591,
        0.013503653072509926,
        -0.03685986892252641,
        0.08855930071288805,
        -0.18403511027321537,
        0.32476711776174333,
        -0.47334175464928996,
        0.5448078801952748,
        -0.45164175095365244,
        0.1958454908824745,
        0.0807953370772698,
        -0.18765393541659875,
        0.07310335005581502,
        0.0998135125866224,
        -0.12554045648140602,
        0.0002008942052261177,
        0.09738744302186086,
        -0.07427184423551031,
        0.01490370030655908,
        0.003604696935066013,
        3.562970994303848e-05,
        -5.614932056889329e-05,
        -0.00019699046343379562,
        -0.00023539041336631753,
        -0.00016148508507108817,
        -6.2332423492258e-05,
        2.2069178263856992e-05,
        5.742871053363828e-05,
        5.042899957806889e-05,
        -1.048321558820097e-05
      ],
      [
        -0.0066844546226691335,
        0.019103036236474486,
        -0.05012644629923626,
        0.11493522365892231,
        -0.22673058456041756,
        0.37678207924931295,
        -0.5107905605049848,
        0.534709515893654,
        -0.38015999023050584,
        0.09581893583272083,
        0.14239333825856343,
        -0.16981802125503367,
        0.009906343589338082,
        0.13056637920887076,
        -0.09324350485481252,
        -0.044298564407172725,
        0.10134919896870195,
        -0.05255129546367042,
        0.0037263450361907846,
        0.002808409757791327,
        0.0005715546465646449,
        0.0002814916239964384,
        5.5880315434572444e-05,
        -0.00010347642440301811,
        -0.0001462529048661194,
        -0.00011643559637908328,
        -4.7950325525481665e-05,
        1.1158635596349826e-05,
        4.4795173058641216e-05,
        -1.5415365346449334e-06
      ]
    ],
    "probabilities": [
      0.35724043249055715,
      0.6427595675094431
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.0040411996546936e-08,
    "Ic_check": 2.004040533520879e-08,
    "Ic_check_extra": 2.0040408443833257e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.61520275723944,
    "accepted": true,
    "eta_found": 0.8786100622575592,
    "eta_G": 0.8903131297845387,
    "eta_AD": 0.8571428571428571,
    "Ic_independent": 2.0040410024661054e-08,
    "implementation_difference": 4.689452265819898e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8821430205369516,
    "nu": 2.6,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.0049612846989705115,
        0.013606018094808768,
        -0.037296550803262614,
        0.08939122240868914,
        -0.18483103445824356,
        0.3248018930655962,
        -0.4726789531893891,
        0.5445370963847794,
        -0.45207975750329366,
        0.19597199207534927,
        0.08112492978064632,
        -0.18762967179261852,
        0.0728571579705347,
        0.0996435538959222,
        -0.1254421283941453,
        0.00044436614184184753,
        0.09755985327457671,
        -0.07425806303498482,
        0.01479066186785706,
        0.003461279983433655,
        -0.00010440883954015253,
        -0.00019143685391240957,
        -0.00030019804486285,
        -0.0002561783026547048,
        -7.004805917164948e-05,
        0.00011981122766682065,
        0.00024233165961272767,
        0.0002591938566444508,
        0.00013799281686388128,
        -0.00033726339284541145
      ],
      [
        -0.0066869838060705546,
        0.019292378763034034,
        -0.05070644580115571,
        0.11583085449892379,
        -0.22734069595238818,
        0.376509584837619,
        -0.5101288313796443,
        0.5347323268360096,
        -0.3806132279987136,
        0.09572162451740643,
        0.14267422803491264,
        -0.16964231961799323,
        0.009764336881026943,
        0.13031115512458602,
        -0.09332005717260823,
        -0.04414966005391925,
        0.10156944179800435,
        -0.0523970202134123,
        0.0037546584967318073,
        0.002760050690278427,
        0.0004770310769788567,
        0.00013635159109627416,
        -0.00012727304553139749,
        -0.00027164624499367477,
        -0.00023245973083133503,
        -8.571458485012609e-05,
        9.666757194247869e-05,
        0.0002546291733306445,
        0.000330561668123814,
        -0.00020293462525425147
      ]
    ],
    "probabilities": [
      0.3573191701008909,
      0.642680829899109
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.4285407906887713e-08,
    "Ic_check": 2.42854119036906e-08,
    "Ic_check_extra": 2.4285410127333762e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.612890671247527,
    "accepted": true,
    "eta_found": 0.8821430205369516,
    "eta_G": 0.8935029248419067,
    "eta_AD": 0.8611111111111112,
    "Ic_independent": 2.428541723276112e-08,
    "implementation_difference": 5.329070518200751e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8854278679120036,
    "nu": 2.7,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004957317443790011,
        0.01348699582982546,
        -0.03696578768712631,
        0.08894250543580785,
        -0.18458483713250326,
        0.32495246004247724,
        -0.4729292539079756,
        0.5444918950604725,
        -0.4519357857652125,
        0.19604752626175775,
        0.08109236888753948,
        -0.18765895925617557,
        0.07287416783826252,
        0.09965136310359582,
        -0.12549986951227388,
        0.00035536938542772,
        0.09751445800884705,
        -0.07423238217209464,
        0.014863193715230831,
        0.0035281743773564887,
        -6.353895360745414e-05,
        -0.0001761456476253798,
        -0.00030489344869277123,
        -0.00027673203153817547,
        -9.548721307921931e-05,
        0.00010193901860535799,
        0.0002252778019423679,
        0.00023045238700759044,
        0.00011804693060530716,
        -0.0002719831113424694
      ],
      [
        -0.006656776716086003,
        0.019108766487807557,
        -0.050312455191351836,
        0.11541065834319907,
        -0.2272263839207515,
        0.3767473202793143,
        -0.5103044056494842,
        0.534601179792136,
        -0.3805383881778788,
        0.09582138134612243,
        0.1426848156999812,
        -0.16965843457329904,
        0.009789819202199136,
        0.13035578263119652,
        -0.0933310588109517,
        -0.04422903121451112,
        0.10147867357506249,
        -0.05244057983328024,
        0.0037745293140887077,
        0.002809799108991172,
        0.0005292660973049338,
        0.00017937636987081152,
        -9.74744120324341e-05,
        -0.00026021871896178143,
        -0.00023521128060951664,
        -8.939686789194357e-05,
        8.987597581135014e-05,
        0.00022357773892805663,
        0.00027639046839548,
        -0.00016143303084000256
      ]
    ],
    "probabilities": [
      0.35729754347806086,
      0.6427024565219392
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.3965850637353014e-08,
    "Ic_check": 2.3965855522334323e-08,
    "Ic_check_extra": 2.3965856410512743e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.613764656663058,
    "accepted": true,
    "eta_found": 0.8854278679120036,
    "eta_G": 0.8965115946687585,
    "eta_AD": 0.8648648648648649,
    "Ic_independent": 2.3965859697843204e-08,
    "implementation_difference": 4.175508880775761e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8885043601539118,
    "nu": 2.8,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004878421949114665,
        0.013362524091661849,
        -0.036783384390267175,
        0.08873353933316046,
        -0.18444526922885277,
        0.3249869102006986,
        -0.4730603418578401,
        0.5445286973760975,
        -0.45184740797793427,
        0.19603046014547154,
        0.08101487506813049,
        -0.1877064115500925,
        0.07287365320933921,
        0.09967468459876479,
        -0.12547832807034726,
        0.00037861877603047604,
        0.09754505113392922,
        -0.07420206206692415,
        0.01488256956609222,
        0.003531340840563353,
        -5.4993227423929807e-05,
        -0.0001441227815764633,
        -0.0002594499412323334,
        -0.0002554078470609265,
        -0.0001360639536969266,
        -5.59658085822939e-06,
        8.90672205159043e-05,
        0.00011846384712465812,
        8.277716440902167e-05,
        -6.778429151988949e-05
      ],
      [
        -0.00656632119793801,
        0.018964440071815428,
        -0.050114510191175125,
        0.11520990672659807,
        -0.22713866293926266,
        0.37683458070358405,
        -0.5104230813621383,
        0.534585586882188,
        -0.3804473194717804,
        0.09585660693197091,
        0.14263780494091258,
        -0.16971978171066007,
        0.009753496175493492,
        0.13034748422823852,
        -0.09333295557027407,
        -0.04422790616433094,
        0.10149319969026677,
        -0.0524145119504776,
        0.0037991909175302623,
        0.0028183299781402603,
        0.0005338741811710871,
        0.00020771476472288317,
        -3.1497647000462456e-05,
        -0.0001781799402639414,
        -0.00018589513476387255,
        -0.00011384206603746593,
        -1.141473298417431e-05,
        7.495766369877738e-05,
        0.00011752395450080708,
        -2.876281275086733e-05
      ]
    ],
    "probabilities": [
      0.3572799065078466,
      0.6427200934921534
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 2.056041203957193e-08,
    "Ic_check": 2.05604107073043e-08,
    "Ic_check_extra": 2.056040937503667e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.614260236338673,
    "accepted": true,
    "eta_found": 0.8885043601539118,
    "eta_G": 0.8993542142766877,
    "eta_AD": 0.868421052631579,
    "Ic_independent": 2.05604153881444e-08,
    "implementation_difference": 4.680840101342082e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.891438274544986,
    "nu": 2.9,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.004521950230174857,
        0.01276431918853839,
        -0.036022009473252875,
        0.08817130535123623,
        -0.1843212054225784,
        0.325159247663686,
        -0.4732518540421312,
        0.5445618995246193,
        -0.45172059504765594,
        0.1959998902667891,
        0.08088261429043081,
        -0.18774013970456332,
        0.07298373810221935,
        0.09980994926715898,
        -0.1254492233839415,
        0.00029829075398572335,
        0.09742798120909489,
        -0.07430147605848646,
        0.014822049054200467,
        0.003500166960578406,
        -4.9223458438166734e-05,
        -9.265126321014342e-05,
        -0.0001743229569843232,
        -0.00016635716018905384,
        -6.729229873228653e-05,
        3.4873223517581786e-05,
        0.0001002325691173706,
        0.00010055045675443883,
        4.513467032735929e-05,
        -0.00012592342269621972
      ],
      [
        -0.006148599387463739,
        0.018284336460572648,
        -0.04937615839708977,
        0.11478652895320735,
        -0.22714321161904036,
        0.3770394235802434,
        -0.5105735925899287,
        0.5345522136268709,
        -0.38031888492433685,
        0.09590174551777526,
        0.14252603359325527,
        -0.1698277476888408,
        0.00978562433886983,
        0.13048842861125362,
        -0.09321769254956914,
        -0.04420563971439922,
        0.10143971876639281,
        -0.052504442181205986,
        0.0037121576637310673,
        0.002733644531666107,
        0.0004660343181825335,
        0.00018034185860091564,
        -7.815679032224948e-06,
        -0.00011657558473165874,
        -0.00010965102919905146,
        -3.977117810092472e-05,
        5.044559909107379e-05,
        0.00011140440986131643,
        0.00012798517402486307,
        -6.95855413279318e-05
      ]
    ],
    "probabilities": [
      0.3572445448201856,
      0.6427554551798144
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 1.935212701198452e-08,
    "Ic_check": 1.93521305646982e-08,
    "Ic_check_extra": 1.9352125235627682e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.615715922745967,
    "accepted": true,
    "eta_found": 0.891438274544986,
    "eta_G": 0.9020442225666907,
    "eta_AD": 0.8717948717948718,
    "Ic_independent": 1.9352134035773017e-08,
    "implementation_difference": 3.471074816929339e-15
  },
  {
    "channel": "attenuator",
    "parameter": 0.8943684905009934,
    "nu": 3.0,
    "rank": 2,
    "modulus": 3,
    "teeth": 30,
    "residues": [
      0,
      1
    ],
    "coefficients_real": [
      [
        -0.005049643484582378,
        0.013787737736513038,
        -0.03765308042710417,
        0.089912127639608,
        -0.18528889414772948,
        0.3248476792181483,
        -0.4723047575475355,
        0.5443388946041113,
        -0.45237465494305795,
        0.1960307272978396,
        0.08146558621101781,
        -0.1873926827425997,
        0.07277491451152222,
        0.09936383144157573,
        -0.12571747299580865,
        0.0002867332262606733,
        0.09755558614865484,
        -0.0741270952959165,
        0.014975634363593232,
        0.0036446816713433037,
        2.8860243403182675e-05,
        -0.0001410712571186141,
        -0.0003349684972512434,
        -0.0003549642384055878,
        -0.00019608963834410835,
        1.3532584169755045e-05,
        0.00018842147751795162,
        0.00027012827973769054,
        0.000194273956804111,
        -0.00027408290733688464
      ],
      [
        -0.006793572121376201,
        0.0195259096513844,
        -0.05112831247256024,
        0.11636838513296051,
        -0.2276953270627174,
        0.37638236801907493,
        -0.5097318056333489,
        0.5347173174288705,
        -0.38093872902047476,
        0.09556929767976759,
        0.14289281173857793,
        -0.16928923168983834,
        0.009928957909472805,
        0.13022066230955218,
        -0.09355420492176346,
        -0.04440254834792778,
        0.10138841783014424,
        -0.05244506568282166,
        0.003815915719360368,
        0.002898834089837412,
        0.000647568196021378,
        0.0002860222432332863,
        -3.629423456123958e-05,
        -0.0002571079975744314,
        -0.0002894192804744352,
        -0.0001819557841131978,
        2.2649961991910286e-06,
        0.0002025163565819922,
        0.0003360006183224794,
        -0.00014996109235917133
      ]
    ],
    "probabilities": [
      0.3573735226819434,
      0.6426264773180567
    ],
    "coefficient_domain": "real",
    "cutoff": 123,
    "cutoff_check": 143,
    "cutoff_check_extra": 163,
    "Ic": 3.0509774262554856e-08,
    "Ic_check": 3.0509774706644066e-08,
    "Ic_check_extra": 3.0509776927090115e-08,
    "positivity_tolerance": 1e-09,
    "energy": 21.610879658225866,
    "accepted": true,
    "eta_found": 0.8943684905009934,
    "eta_G": 0.9045936395759717,
    "eta_AD": 0.875,
    "Ic_independent": 3.050977263912499e-08,
    "implementation_difference": -2.0675190747408816e-15
  }
]


==> anc/Supplementary_data/data/fig2_anchors_v2.csv <==
label,eta,coherent_information,status
numerical witness,0.7818,2.468460308654935e-09,"numerical, not certified"
certified witness,0.7841,1.4312e-07,rigorous lower bound
Theorem 3 witness,0.8,0.0005,rigorous lower bound


==> anc/Supplementary_data/data/fig2_data_v2.csv <==
eta,mod4,mod4_w0,mod4_w1,mod4_mean_n,mod4_tail,mod5,mod5_w0,mod5_w1,mod5_w2,mod5_mean_n,mod5_tail,best_non_gaussian,best_family,thermal,best_non_gaussian_weight_grid,thermal_state_coherent_information
0.7505,4.440892098500626e-16,0.0,1.0,20.0903222580149,5.303535388634373e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,1.1102230246251565e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.751704081632653,4.440892098500626e-16,0.0,1.0,20.0903222580149,5.128120150743598e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.6542323066914832e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7529081632653061,4.440892098500626e-16,0.0,1.0,20.0903222580149,4.959366251000574e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.6431300764452317e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7541122448979591,8.881784197001252e-16,1.0,0.0,20.085751787218836,4.991562718714704e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.554312234475219e-14,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.7553163265306122,0.0,0.0,1.0,20.0903222580149,4.628519789662278e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.554312234475219e-14,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7565204081632653,4.440892098500626e-16,1.0,0.0,20.085751787218836,4.660716257376407e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.4988010832439613e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7577244897959183,4.440892098500626e-16,0.0,1.0,20.0903222580149,4.312106227644108e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.4432899320127035e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7589285714285714,0.0,0.0,1.0,20.0903222580149,4.163336342344337e-13,4.440892098500626e-16,1.3877787807814457e-17,1.3877787807814457e-17,1.0,6.8312074262004145,1.4210854715202004e-14,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7601326530612245,4.440892098500626e-16,0.0,1.0,20.0903222580149,4.015676680069191e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,8.43769498715119e-15,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7613367346938775,0.0,0.0,1.0,20.0903222580149,3.8691272408186705e-13,0.0,0.0,0.0,1.0,6.8312074262004145,1.3211653993039363e-14,0.0,mod4,0.0,0.0,0.0
0.7625408163265306,0.0,0.0,1.0,20.0903222580149,3.7281289166912757e-13,0.0,0.0,0.0,1.0,6.8312074262004145,1.2989609388114332e-14,0.0,mod4,0.0,0.0,0.0
0.7637448979591837,0.0,1.0,0.0,20.085751787218836,3.745892485085278e-13,4.440892098500626e-16,1.0,0.0,0.0,4.805173623985094,3.9968028886505635e-15,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7649489795918367,8.881784197001252e-16,1.0,0.0,20.085751787218836,3.610445276081009e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.199040866595169e-14,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.7661530612244898,4.440892098500626e-16,1.0,0.0,20.085751787218836,3.4716673980028645e-13,0.0,0.0,0.0,1.0,6.8312074262004145,1.1546319456101628e-14,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7673571428571428,0.0,0.0,1.0,20.0903222580149,3.207434318142077e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,1.1324274851176597e-14,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7685612244897959,8.881784197001252e-16,1.0,0.0,20.085751787218836,3.2174263253637037e-13,8.881784197001252e-16,0.0,0.0,1.0,6.8312074262004145,1.1213252548714081e-14,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.769765306122449,8.881784197001252e-16,1.0,0.0,20.085751787218836,3.093081346605686e-13,8.881784197001252e-16,0.0,1.0,0.0,6.0618752190848575,6.5503158452884236e-15,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.770969387755102,4.440892098500626e-16,0.0,1.0,20.0903222580149,2.852162950262027e-13,8.881784197001252e-16,1.3877787807814457e-17,1.3877787807814457e-17,1.0,6.8312074262004145,1.021405182655144e-14,8.881784197001252e-16,mod5,0.0,0.0,0.0
0.7721734693877551,-4.440892098500626e-16,0.0,1.0,20.0903222580149,2.737809978725636e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,9.992007221626409e-15,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7733775510204082,0.0,0.0,1.0,20.0903222580149,2.6334490144108713e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,9.880984919163893e-15,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7745816326530612,0.0,0.0,1.0,20.0903222580149,2.525757381022231e-13,4.440892098500626e-16,1.0,0.0,0.0,4.805173623985094,2.7755575615628914e-15,4.440892098500626e-16,mod5,0.0,0.0,0.0
0.7757857142857143,4.440892098500626e-16,1.0,0.0,20.085751787218836,2.523536934972981e-13,0.0,0.0,1.0,0.0,6.0618752190848575,5.218048215738236e-15,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7769897959183674,8.881784197001252e-16,1.0,0.0,20.085751787218836,2.4202861936828413e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,5.218048215738236e-15,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.7781938775510204,4.440892098500626e-16,1.0,0.0,20.085751787218836,2.318145675417327e-13,8.881784197001252e-16,0.0,0.0,1.0,6.8312074262004145,8.43769498715119e-15,8.881784197001252e-16,mod5,0.0,0.0,0.0
0.7793979591836735,8.881784197001252e-16,1.0,0.0,20.085751787218836,2.2215562722749382e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,4.773959005888173e-15,8.881784197001252e-16,mod4,0.0,0.0,0.0
0.7806020408163266,0.0,0.0,1.0,20.0903222580149,2.0461410343841635e-13,8.881784197001252e-16,1.0,0.0,0.0,4.805173623985094,2.220446049250313e-15,8.881784197001252e-16,mod5,0.0,0.0,0.0
0.7818061224489796,4.440892098500626e-16,0.0,1.0,20.0903222580149,1.9584334154387761e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,4.551914400963142e-15,4.440892098500626e-16,mod4,0.0,0.0,0.0
0.7830102040816327,1.3322676295501878e-15,1.0,0.0,20.085751787218836,1.949551631241775e-13,2.220446049250313e-15,1.3877787807814457e-17,1.0,0.0,6.0618752190848575,4.3298697960381105e-15,2.220446049250313e-15,mod5,0.0,0.0,0.0
0.7842142857142856,5.405482625953084e-07,0.36,0.64,20.08867688852832,1.816324868286756e-13,2.220446049250313e-15,1.3877787807814457e-17,1.0,0.0,6.0618752190848575,3.9968028886505635e-15,5.405482625953084e-07,mod4,0.0,5.405482625953084e-07,0.0
0.7854183673469387,4.717150720701113e-06,0.4,0.6,20.088494069696473,1.7419399256368706e-13,4.440892098500626e-16,1.0,0.0,0.0,4.805173623985094,1.7763568394002505e-15,4.717150720701113e-06,mod4,0.0,4.717150720701113e-06,0.0
0.7866224489795918,8.999315683322351e-06,0.42,0.5800000000000001,20.088402660280554,1.66644475996236e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,6.661338147750939e-15,8.999315683322351e-06,mod4,0.0,8.999315683322351e-06,0.0
0.7878265306122448,1.3338693663378365e-05,0.43,0.5700000000000001,20.088356955572593,1.5865087021893487e-13,0.0,0.0,0.0,1.0,6.8312074262004145,6.217248937900877e-15,1.3338693663378365e-05,mod4,0.0,1.3338693663378365e-05,0.0
0.7890306122448979,1.7717900528069208e-05,0.44,0.56,20.08831125086463,1.517674874662589e-13,4.440892098500626e-16,1.0,0.0,0.0,4.805173623985094,1.6653345369377348e-15,1.7717900528069208e-05,mod4,0.0,1.7717900528069208e-05,0.0
0.790234693877551,2.2129066620024673e-05,0.45,0.55,20.088265546156673,1.4488410471358293e-13,1.3322676295501878e-15,1.3877787807814457e-17,1.0,0.0,6.0618752190848575,3.3306690738754696e-15,2.2129066620024673e-05,mod4,0.0,2.2129066620024677e-05,0.0
0.791438775510204,2.6564328148737104e-05,0.46,0.54,20.088219841448712,1.3844481117075702e-13,0.0,0.0,0.0,1.0,6.8312074262004145,5.773159728050814e-15,2.6564328148737104e-05,mod4,0.0,2.6564328148737104e-05,0.0
0.7926428571428571,3.102302675017654e-05,0.46,0.54,20.088219841448712,1.3133938381315602e-13,4.440892098500626e-16,0.0,1.0,0.0,6.0618752190848575,2.886579864025407e-15,3.102302675017654e-05,mod4,0.0,3.102302675017654e-05,0.0
0.7938469387755102,3.550289801435014e-05,0.47000000000000003,0.53,20.08817413674075,1.254552017826427e-13,4.440892098500626e-16,0.0,0.0,1.0,6.8312074262004145,5.218048215738236e-15,3.550289801435014e-05,mod4,0.0,3.550289801435014e-05,0.0
0.7950510204081632,4.000709641038824e-05,0.47000000000000003,0.53,20.08817413674075,1.1945999744966684e-13,8.881784197001252e-16,1.3877787807814457e-17,1.0,0.0,6.0618752190848575,2.886579864025407e-15,4.000709641038824e-05,mod4,0.0,4.000709641038824e-05,0.0
0.7962551020408163,4.452927900056025e-05,0.47000000000000003,0.53,20.08817413674075,1.1335377081422848e-13,0.0018710733657729683,0.26,1.3877787807814457e-17,0.74,6.304438637624431,3.774758283725532e-15,0.0018710733657729683,mod5,0.0,0.0018710733657729,0.0
0.7974591836734694,4.9070982590659895e-05,0.48,0.52,20.08812843203279,1.0824674490095276e-13,0.003925828728307934,0.28,1.3877787807814457e-17,0.72,6.263917961580125,3.6637359812630166e-15,0.003925828728307934,mod5,0.0,0.0039258287283079,0.0
0.7986632653061224,5.3641300952200766e-05,0.48,0.52,20.08812843203279,1.0236256287043943e-13,0.006104051107485908,0.30000000000000004,0.08000000000000003,0.62,6.161850708966574,2.9976021664879227e-15,0.006104051107485908,mod5,0.0,0.0061040511074859,0.0
0.7998673469387755,5.823245240099695e-05,0.48,0.52,20.08812843203279,9.769962616701378e-14,0.008357222241917484,0.3,0.12000000000000002,0.58,6.131077420681951,3.1086244689504383e-15,0.008357222241917484,mod5,0.0,0.0083572222419174,0.0
0.8010714285714285,6.284542127810155e-05,0.48,0.52,20.08812843203279,9.270362255620057e-14,0.010654786414896478,0.32,0.12000000000000002,0.5599999999999999,6.090556744637644,2.886579864025407e-15,0.010654786414896478,mod5,0.00968038774624036,0.0106547864148964,0.0096803877462403
0.8022755102040816,6.748122477429064e-05,0.48,0.52,20.08812843203279,8.781864124784988e-14,0.01298270619442432,0.32,0.14,0.5399999999999999,6.075170100495333,2.7755575615628914e-15,0.01298270619442432,mod5,0.020606187340026505,0.0129827061944243,0.0206061873400265
0.8034795918367347,7.214091491247743e-05,0.48,0.52,20.08812843203279,8.304468224196171e-14,0.015332574536552013,0.32,0.14,0.5399999999999999,6.075170100495333,2.4424906541753444e-15,0.015332574536552013,mod5,0.03158223969214813,0.015332574536552,0.0315822396921481
0.8046836734693877,7.682558057098277e-05,0.48,0.52,20.08812843203279,7.893685705084863e-14,0.017716727924622866,0.33999999999999997,0.14,0.52,6.034649424451027,2.4424906541753444e-15,0.017716727924622866,mod5,0.042609212175376054,0.0177167279246228,0.042609212175376
0.8058877551020408,8.154156409556634e-05,0.49,0.51,20.088082727324828,7.471800955727304e-14,0.02011771431603382,0.33999999999999997,0.14,0.52,6.034649424451027,2.3314683517128287e-15,0.02011771431603382,mod5,0.05368778431919985,0.0201177143160338,0.0536877843191998
0.8070918367346939,8.628644169972333e-05,0.49,0.51,20.088082727324828,7.061018436615996e-14,0.022529498191344643,0.33999999999999997,0.14,0.52,6.034649424451027,2.220446049250313e-15,0.022529498191344643,mod5,0.06481864811375448,0.0225294981913446,0.0648186481137544
0.8082959183673469,9.10598800873963e-05,0.49,0.51,20.088082727324828,6.694644838489694e-14,0.02495965555599078,0.3600000000000001,0.14000000000000004,0.49999999999999994,5.994128748406721,1.9984014443252818e-15,0.02495965555599078,mod5,0.07600250832324473,0.0249596555559907,0.0760025083232447
0.8095,9.586313993636963e-05,0.49,0.51,20.088082727324828,6.306066779870889e-14,0.027417835598626983,0.3600000000000001,0.14000000000000004,0.49999999999999994,5.994128748406721,1.6653345369377348e-15,0.027417835598626983,mod5,0.08724008280924389,0.0274178355986269,0.0872400828092438


==> anc/Supplementary_data/data/fig2_input_families_v2.json <==
{
  "description": "Exact fixed codewords and probability grids used in Figure 3(b).",
  "channel": "thermal attenuator",
  "nu": 1,
  "output_cutoff": 60,
  "cutoff_convention": "Keep Fock levels 0,...,M and transfer the full omitted probability into an orthogonal erasure flag.",
  "state_convention": "rho = sum_u p_u |psi_u><psi_u|; psi_u = sum_j c_uj |m*j+r_u>; integer coefficient vectors are normalized individually.",
  "families": {
    "mod4": {
      "modulus": 4,
      "rank": 2,
      "residues": [
        0,
        1
      ],
      "integer_coefficients": [
        [
          313,
          -717,
          1627,
          -3027,
          4551,
          -5436,
          4983,
          -3270,
          1324,
          -220
        ],
        [
          361,
          -895,
          1938,
          -3422,
          4866,
          -5464,
          4646,
          -2754,
          945,
          -106
        ]
      ],
      "normalization_squared": [
        100008178,
        100004619
      ],
      "fock_supports": [
        [
          0,
          4,
          8,
          12,
          16,
          20,
          24,
          28,
          32,
          36
        ],
        [
          1,
          5,
          9,
          13,
          17,
          21,
          25,
          29,
          33,
          37
        ]
      ],
      "probability_grid_step": 0.01,
      "number_of_probability_grid_points": 101
    },
    "mod5": {
      "modulus": 5,
      "rank": 3,
      "residues": [
        0,
        1,
        2
      ],
      "integer_coefficients": [
        [
          6708,
          -5172,
          4265,
          -2772,
          1418,
          -576,
          185,
          -45
        ],
        [
          6299,
          -5597,
          4412,
          -2731,
          1333,
          -517,
          158,
          -36
        ],
        [
          6336,
          -5749,
          4322,
          -2549,
          1188,
          -440,
          128,
          -27
        ]
      ],
      "normalization_squared": [
        99999807,
        99998353,
        99995039
      ],
      "fock_supports": [
        [
          0,
          5,
          10,
          15,
          20,
          25,
          30,
          35
        ],
        [
          1,
          6,
          11,
          16,
          21,
          26,
          31,
          36
        ],
        [
          2,
          7,
          12,
          17,
          22,
          27,
          32,
          37
        ]
      ],
      "probability_grid_step": 0.02,
      "number_of_probability_grid_points": 1326
    }
  }
}


==> anc/Supplementary_data/data/fig2_rankK_witnesses_v2.json <==
[
  {
    "eta": 0.7505,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.751704081632653,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7529081632653061,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7541122448979591,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7553163265306122,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7565204081632653,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7577244897959183,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7589285714285714,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7601326530612245,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7613367346938775,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7625408163265306,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7637448979591837,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7649489795918367,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7661530612244898,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7673571428571428,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7685612244897959,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.769765306122449,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.770969387755102,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7721734693877551,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7733775510204082,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7745816326530612,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7757857142857143,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7769897959183674,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7781938775510204,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7793979591836735,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7806020408163266,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7818061224489796,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7830102040816327,
    "nu": 1.0,
    "baseline_rate": 0.0,
    "plotted_rate": 0.0,
    "state": null
  },
  {
    "eta": 0.7842142857142856,
    "nu": 1.0,
    "baseline_rate": 5.405482625953084e-07,
    "plotted_rate": 8.31163007530833e-06,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7842142857142856,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.06441555269173459,
          -0.11509434435833199,
          0.20523297345985042,
          -0.32091846109610145,
          0.4375041032214933,
          -0.5074618341509035,
          0.4837644912319413,
          -0.35554058301881375,
          0.16535759815417286,
          -0.028053850496257436
        ],
        [
          0.07517294042561148,
          -0.14149590730491804,
          0.24182037835702253,
          -0.3618017381561247,
          0.4690184889328089,
          -0.5117860235233217,
          0.45222398486353815,
          -0.2948623918712531,
          0.10726096211050082,
          -0.009580744689497137
        ]
      ],
      "probabilities": [
        0.3775247935741198,
        0.6224752064258804
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 8.31163007530833e-06,
      "Ic_check": 8.311630078416954e-06,
      "Ic_check_extra": 8.311630076640597e-06,
      "positivity_tolerance": 1e-09,
      "energy": 14.935796251736052,
      "accepted": true,
      "eta_found": 0.7842142857142856,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 8.311630081525578e-06,
      "implementation_difference": 3.1086244689504383e-15
    }
  },
  {
    "eta": 0.7854183673469387,
    "nu": 1.0,
    "baseline_rate": 4.717150720701113e-06,
    "plotted_rate": 3.1020603385556456e-05,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7854183673469387,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.09464573807312558,
          -0.15630218870796828,
          0.2527326960859112,
          -0.3572190887759093,
          0.4424741421128398,
          -0.47462576746496504,
          0.44184013206266853,
          -0.35089384284396014,
          0.18524469047340814,
          -0.03761309395941521
        ],
        [
          0.10824511622895723,
          -0.18624636046550128,
          0.28829220351492735,
          -0.38995792476624996,
          0.4612081093549334,
          -0.4708262508404269,
          0.4194229140750125,
          -0.3032112791743681,
          0.12637633190549669,
          -0.014205413743237128
        ]
      ],
      "probabilities": [
        0.3883624682944048,
        0.6116375317055953
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 3.1020603385556456e-05,
      "Ic_check": 3.102060338289192e-05,
      "Ic_check_extra": 3.102060338422419e-05,
      "positivity_tolerance": 1e-09,
      "energy": 14.319393968866269,
      "accepted": true,
      "eta_found": 0.7854183673469387,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 3.1020603379783296e-05,
      "implementation_difference": -3.1086244689504383e-15
    }
  },
  {
    "eta": 0.7866224489795918,
    "nu": 1.0,
    "baseline_rate": 8.999315683322351e-06,
    "plotted_rate": 5.927147381301623e-05,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7866224489795918,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.09464573807312558,
          -0.15630218870796828,
          0.2527326960859112,
          -0.3572190887759093,
          0.4424741421128398,
          -0.47462576746496504,
          0.44184013206266853,
          -0.35089384284396014,
          0.18524469047340814,
          -0.03761309395941521
        ],
        [
          0.10824511622895723,
          -0.18624636046550128,
          0.28829220351492735,
          -0.38995792476624996,
          0.4612081093549334,
          -0.4708262508404269,
          0.4194229140750125,
          -0.3032112791743681,
          0.12637633190549669,
          -0.014205413743237128
        ]
      ],
      "probabilities": [
        0.3883624682944048,
        0.6116375317055953
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 5.927147381301623e-05,
      "Ic_check": 5.927147381212805e-05,
      "Ic_check_extra": 5.9271473809463515e-05,
      "positivity_tolerance": 1e-09,
      "energy": 14.319393968866269,
      "max_input_fock_level": 28,
      "accepted": true,
      "eta_found": 0.7866224489795918,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 5.927147381257214e-05,
      "implementation_difference": 4.440892098500626e-16,
      "pool_source_parameter": 0.7854183673469387
    }
  },
  {
    "eta": 0.7878265306122448,
    "nu": 1.0,
    "baseline_rate": 1.3338693663378365e-05,
    "plotted_rate": 0.00016025865795077365,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7878265306122448,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.22065765317554914,
          -0.30810146281021217,
          0.40718984210463677,
          -0.45611687326159184,
          0.43792384826163716,
          -0.3626621804152139,
          0.2788250146025345,
          -0.23446810306586618,
          0.15659855276761617,
          -0.044660701853163016
        ],
        [
          0.241518953211074,
          -0.34657910059226044,
          0.4342314918607359,
          -0.4611323382106859,
          0.42113924727652474,
          -0.3343932167158321,
          0.2629537748500807,
          -0.21843313986084473,
          0.11782279755167951,
          -0.020844075963075897
        ]
      ],
      "probabilities": [
        0.429089798020441,
        0.5709102019795591
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.00016025865795077365,
      "Ic_check": 0.0001602586579485532,
      "Ic_check_extra": 0.00016025865794633276,
      "positivity_tolerance": 1e-09,
      "energy": 10.725263270546165,
      "max_input_fock_level": 28,
      "accepted": true,
      "eta_found": 0.7878265306122448,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.00016025865795044059,
      "implementation_difference": 1.887379141862766e-15,
      "pool_source_parameter": 0.7890306122448979
    }
  },
  {
    "eta": 0.7890306122448979,
    "nu": 1.0,
    "baseline_rate": 1.7717900528069208e-05,
    "plotted_rate": 0.000324421468867353,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7890306122448979,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.263557851525017,
          -0.3391517556444199,
          0.41335861235949284,
          -0.4430027945358126,
          0.4232061579244939,
          -0.3623588796322858,
          0.2803361847202982,
          -0.19912729016422467,
          0.13436104361548032,
          -0.04118462356051643
        ],
        [
          0.2831266851460935,
          -0.3720977479800086,
          0.43366805167142847,
          -0.4468758297391462,
          0.4112652046061365,
          -0.3405360983211552,
          0.254035878738023,
          -0.1795484480615076,
          0.10689594472955606,
          -0.01772120747028398
        ]
      ],
      "probabilities": [
        0.4241858835114809,
        0.5758141164885194
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.000324421468867353,
      "Ic_check": 0.00032442146886513257,
      "Ic_check_extra": 0.0003244214688629121,
      "positivity_tolerance": 1e-09,
      "energy": 10.125542342649478,
      "max_input_fock_level": 28,
      "accepted": true,
      "eta_found": 0.7890306122448979,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.0003244214688638003,
      "implementation_difference": -1.3322676295501878e-15,
      "pool_source_parameter": 0.790234693877551
    }
  },
  {
    "eta": 0.790234693877551,
    "nu": 1.0,
    "baseline_rate": 2.2129066620024677e-05,
    "plotted_rate": 0.0005481474537751829,
    "state": {
      "channel": "attenuator",
      "parameter": 0.790234693877551,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.263557851525017,
          -0.3391517556444199,
          0.41335861235949284,
          -0.4430027945358126,
          0.4232061579244939,
          -0.3623588796322858,
          0.2803361847202982,
          -0.19912729016422467,
          0.13436104361548032,
          -0.04118462356051643
        ],
        [
          0.2831266851460935,
          -0.3720977479800086,
          0.43366805167142847,
          -0.4468758297391462,
          0.4112652046061365,
          -0.3405360983211552,
          0.254035878738023,
          -0.1795484480615076,
          0.10689594472955606,
          -0.01772120747028398
        ]
      ],
      "probabilities": [
        0.4241858835114809,
        0.5758141164885194
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0005481474537751829,
      "Ic_check": 0.0005481474537720743,
      "Ic_check_extra": 0.0005481474537738507,
      "positivity_tolerance": 1e-09,
      "energy": 10.125542342649478,
      "accepted": true,
      "eta_found": 0.790234693877551,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.0005481474537765152,
      "implementation_difference": 4.440892098500626e-15
    }
  },
  {
    "eta": 0.791438775510204,
    "nu": 1.0,
    "baseline_rate": 2.6564328148737104e-05,
    "plotted_rate": 0.0009008163322845597,
    "state": {
      "channel": "attenuator",
      "parameter": 0.791438775510204,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.36166908075666515,
          -0.4386433124442377,
          0.4893808455721816,
          -0.45610227587367186,
          0.3601379696912588,
          -0.24767220060971235,
          0.15706077474187063,
          -0.0927285578905685,
          0.061315918428474,
          -0.03460392998751556
        ],
        [
          0.3854519307196166,
          -0.47478381709486245,
          0.49870159263978875,
          -0.4393411622069781,
          0.3292831428041451,
          -0.21858097555716227,
          0.13462253309912964,
          -0.07898406378434772,
          0.05821880637202455,
          -0.018084016221985463
        ]
      ],
      "probabilities": [
        0.4328704413425196,
        0.5671295586574805
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0009008163322845597,
      "Ic_check": 0.0009008163322823393,
      "Ic_check_extra": 0.0009008163322814511,
      "positivity_tolerance": 1e-09,
      "energy": 7.314707382318941,
      "max_input_fock_level": 28,
      "accepted": true,
      "eta_found": 0.791438775510204,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.0009008163322832274,
      "implementation_difference": 8.881784197001252e-16,
      "pool_source_parameter": 0.7926428571428571
    }
  },
  {
    "eta": 0.7926428571428571,
    "nu": 1.0,
    "baseline_rate": 3.102302675017654e-05,
    "plotted_rate": 0.001327085842513398,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7926428571428571,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.41200287389871415,
          -0.4716458939387436,
          0.49649534589538735,
          -0.4366803319477145,
          0.3255834736444192,
          -0.2105259102436908,
          0.1214955887641193,
          -0.06441593027973445,
          0.03413226103833627,
          -0.014320727053597701
        ],
        [
          0.43376625665615587,
          -0.5046988443932332,
          0.5002564595095191,
          -0.41538165615207906,
          0.29453158750709585,
          -0.18274520522947182,
          0.10225902444361516,
          -0.053270616997210106,
          0.028954007929244248,
          -0.007056779831882355
        ]
      ],
      "probabilities": [
        0.43166432274186145,
        0.5683356772581387
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.001327085842513398,
      "Ic_check": 0.001327085842512954,
      "Ic_check_extra": 0.001327085842512954,
      "positivity_tolerance": 1e-09,
      "energy": 6.438137259369691,
      "max_input_fock_level": 28,
      "accepted": true,
      "eta_found": 0.7926428571428571,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.0013270858425165066,
      "implementation_difference": 3.552713678800501e-15,
      "pool_source_parameter": 0.7938469387755102
    }
  },
  {
    "eta": 0.7938469387755102,
    "nu": 1.0,
    "baseline_rate": 3.550289801435014e-05,
    "plotted_rate": 0.0018799491209473551,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7938469387755102,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.41200287389871415,
          -0.4716458939387436,
          0.49649534589538735,
          -0.4366803319477145,
          0.3255834736444192,
          -0.2105259102436908,
          0.1214955887641193,
          -0.06441593027973445,
          0.03413226103833627,
          -0.014320727053597701
        ],
        [
          0.43376625665615587,
          -0.5046988443932332,
          0.5002564595095191,
          -0.41538165615207906,
          0.29453158750709585,
          -0.18274520522947182,
          0.10225902444361516,
          -0.053270616997210106,
          0.028954007929244248,
          -0.007056779831882355
        ]
      ],
      "probabilities": [
        0.43166432274186145,
        0.5683356772581386
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0018799491209473551,
      "Ic_check": 0.0018799491209451347,
      "Ic_check_extra": 0.0018799491209433583,
      "positivity_tolerance": 1e-09,
      "energy": 6.438137259369691,
      "accepted": true,
      "eta_found": 0.7938469387755102,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.0018799491209490204,
      "implementation_difference": 3.885780586188048e-15
    }
  },
  {
    "eta": 0.7950510204081632,
    "nu": 1.0,
    "baseline_rate": 4.000709641038824e-05,
    "plotted_rate": 0.002528053794014884,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7950510204081632,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.45828609837605777,
          -0.5038041519882985,
          0.5003899489475212,
          -0.40982227349155,
          0.283108021012627,
          -0.1684077224029486,
          0.08690922755272476,
          -0.03897009492903925,
          0.015034614972674146,
          -0.0012638475047379281
        ],
        [
          0.4807793036286822,
          -0.5341192280704888,
          0.4970364605682458,
          -0.38335931350579183,
          0.2514811565858111,
          -0.14272357792969065,
          0.07033547674767852,
          -0.029787805630614245,
          0.01052635461030067,
          0.0005625051832150754
        ]
      ],
      "probabilities": [
        0.4328345497758994,
        0.5671654502241008
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.002528053794014884,
      "Ic_check": 0.002528053794014884,
      "Ic_check_extra": 0.0025280537940117753,
      "positivity_tolerance": 1e-09,
      "energy": 5.619329722922497,
      "accepted": true,
      "eta_found": 0.7950510204081632,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.002528053794014773,
      "implementation_difference": -1.1102230246251565e-16
    }
  },
  {
    "eta": 0.7962551020408163,
    "nu": 1.0,
    "baseline_rate": 0.0018710733657729,
    "plotted_rate": 0.0032842520632345718,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7962551020408163,
      "nu": 1.0,
      "rank": 2,
      "modulus": 3,
      "teeth": 10,
      "residues": [
        0,
        1
      ],
      "coefficients_real": [
        [
          0.4934744028136844,
          -0.5193669821140984,
          0.4953468570062273,
          -0.38944007349210674,
          0.255456441815593,
          -0.14037106450099385,
          0.06434561341679892,
          -0.023661307787689784,
          0.00681341832624305,
          -0.00045225453468581854
        ],
        [
          0.5141313518120851,
          -0.5472982258054144,
          0.489155445643337,
          -0.3614987870501335,
          0.22362232329297604,
          -0.1157245551074543,
          0.04987059852820174,
          -0.01653418442881873,
          0.0044162105329991624,
          0.00032737646335723587
        ]
      ],
      "probabilities": [
        0.43528680379442536,
        0.5647131962055747
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0032842520632345718,
      "Ic_check": 0.0032842520632323513,
      "Ic_check_extra": 0.003284252063231907,
      "positivity_tolerance": 1e-09,
      "energy": 5.122978179512012,
      "accepted": true,
      "eta_found": 0.7962551020408163,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.003284252063240345,
      "implementation_difference": 7.993605777301127e-15
    }
  },
  {
    "eta": 0.7974591836734694,
    "nu": 1.0,
    "baseline_rate": 0.0039258287283079,
    "plotted_rate": 0.004463147506454046,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7974591836734694,
      "nu": 1.0,
      "rank": 3,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2
      ],
      "coefficients_real": [
        [
          0.5737360652968683,
          -0.5040721141431854,
          0.4792699577252871,
          -0.3607075047621974,
          0.21363789661632812,
          -0.09973108764166778,
          0.035614824348930055,
          -0.008531021326547556
        ],
        [
          0.5348134273319723,
          -0.5431768670221913,
          0.4943089799494818,
          -0.3544688176640872,
          0.20024872649027584,
          -0.08897137296192222,
          0.029855923384955078,
          -0.006094661076512283
        ],
        [
          0.5415278742965004,
          -0.5629348401709385,
          0.48917086146265865,
          -0.3342898818858889,
          0.1801223003113098,
          -0.07606754244342018,
          0.023838072711809294,
          -0.003937315430562318
        ]
      ],
      "probabilities": [
        0.2889031278969346,
        0.0993094264504102,
        0.6117874456526551
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.004463147506454046,
      "Ic_check": 0.004463147506470921,
      "Ic_check_extra": 0.004463147506469589,
      "positivity_tolerance": 1e-09,
      "energy": 7.8981033031573356,
      "accepted": true,
      "eta_found": 0.7974591836734694,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.004463147506473586,
      "implementation_difference": 2.6645352591003757e-15
    }
  },
  {
    "eta": 0.7986632653061224,
    "nu": 1.0,
    "baseline_rate": 0.0061040511074859,
    "plotted_rate": 0.006258803294445947,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7986632653061224,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.6242096748882535,
          -0.5138653170489857,
          0.4552792990959921,
          -0.3187149678003227,
          0.17568644120276908,
          -0.07663140243362837,
          0.02589686028923716,
          -0.006123886875889555
        ],
        [
          0.5836625847929081,
          -0.5546849950703349,
          0.47006965367596676,
          -0.3135284104588499,
          0.16491323565188748,
          -0.0685690843850189,
          0.021884878076693343,
          -0.004467367209110668
        ],
        [
          0.5887658523419431,
          -0.5720498606476164,
          0.4626955543525875,
          -0.29410215423578345,
          0.1476367851845899,
          -0.058463774615043,
          0.01752538712240036,
          -0.0029499880782052346
        ],
        [
          0.6068657748663895,
          -0.5892826737712094,
          0.43431614135944285,
          -0.26850683178298135,
          0.14892631691983127,
          -0.0386072395204053,
          0.007216267989120322,
          0.0034338012462197293
        ],
        [
          -0.6117263333590311,
          0.567566143694994,
          -0.4719314235570211,
          0.2602371078011281,
          -0.10144645749625057,
          0.038588677480885986,
          0.01927137119650267,
          0.032635705492613076
        ]
      ],
      "probabilities": [
        0.29755756438974806,
        0.10317426429434856,
        0.5992681566726265,
        1.1685410786379259e-08,
        2.9578664790223725e-09
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.006258803294445947,
      "Ic_check": 0.006258803294456161,
      "Ic_check_extra": 0.0062588032944530525,
      "positivity_tolerance": 1e-09,
      "energy": 6.966262219159284,
      "accepted": true,
      "eta_found": 0.7986632653061224,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.006258803294461934,
      "implementation_difference": 5.773159728050814e-15
    }
  },
  {
    "eta": 0.7998673469387755,
    "nu": 1.0,
    "baseline_rate": 0.0083572222419174,
    "plotted_rate": 0.008362803774545124,
    "state": {
      "channel": "attenuator",
      "parameter": 0.7998673469387755,
      "nu": 1.0,
      "rank": 4,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3
      ],
      "coefficients_real": [
        [
          0.6665943676473726,
          -0.5171505267773923,
          0.42946064814598844,
          -0.2811127698144988,
          0.14466764790659004,
          -0.05881413835106342,
          0.0184989626964223,
          -0.004049836325913217
        ],
        [
          0.6256485506557456,
          -0.5595542125821196,
          0.44415847404085756,
          -0.2769121400905329,
          0.13593767982104268,
          -0.05266631500045315,
          0.01563050491455875,
          -0.0029638888993471606
        ],
        [
          0.6294858084618529,
          -0.5749350193414987,
          0.4353346855651225,
          -0.25857468370366415,
          0.12110403132312655,
          -0.04467009206321364,
          0.012440336114063519,
          -0.0019543492790129193
        ],
        [
          0.6367095611737305,
          -0.5851752593951152,
          0.42516672427048086,
          -0.2437603188890147,
          0.10167841773904704,
          -0.03937381105427981,
          0.009415998276803353,
          -0.0027487007198196563
        ]
      ],
      "probabilities": [
        0.30570952477829155,
        0.10939865981648544,
        0.5848918149465554,
        4.586676025032116e-10
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.008362803774545124,
      "Ic_check": 0.008362803774548233,
      "Ic_check_extra": 0.008362803774545124,
      "positivity_tolerance": 1e-09,
      "energy": 6.198956820152408,
      "accepted": true,
      "eta_found": 0.7998673469387755,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.00836280377455012,
      "implementation_difference": 1.887379141862766e-15
    }
  },
  {
    "eta": 0.8010714285714285,
    "nu": 1.0,
    "baseline_rate": 0.0106547864148964,
    "plotted_rate": 0.011105143661636951,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8010714285714285,
      "nu": 1.0,
      "rank": 4,
      "modulus": 6,
      "teeth": 6,
      "residues": [
        0,
        1,
        2,
        3
      ],
      "coefficients_real": [
        [
          0.7209460113751233,
          -0.5041975026702639,
          0.3908511446803693,
          -0.24226088959657086,
          0.115194407112278,
          -0.03601415870659524
        ],
        [
          0.6742478450634631,
          -0.5500021432688601,
          0.411866595105958,
          -0.24511987798561866,
          0.11065544459208637,
          -0.030414004359908715
        ],
        [
          0.6672323842456839,
          -0.5662937774547108,
          0.4105714127217347,
          -0.23467253297918209,
          0.09963347092740568,
          -0.02335362545015456
        ],
        [
          0.6787145166769262,
          -0.5710504763397228,
          0.3975466686149374,
          -0.2176127188549513,
          0.0870110487370541,
          -0.016684920964192055
        ]
      ],
      "probabilities": [
        0.22272497565567476,
        0.262353205175801,
        0.001141272407354525,
        0.5137805467611699
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.011105143661636951,
      "Ic_check": 0.01110514366163029,
      "Ic_check_extra": 0.011105143661631622,
      "positivity_tolerance": 1e-09,
      "energy": 6.7683919286854985,
      "accepted": true,
      "eta_found": 0.8010714285714285,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.01110514366163276,
      "implementation_difference": 2.4702462297909733e-15
    }
  },
  {
    "eta": 0.8022755102040816,
    "nu": 1.0,
    "baseline_rate": 0.0129827061944243,
    "plotted_rate": 0.014462201799845253,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8022755102040816,
      "nu": 1.0,
      "rank": 4,
      "modulus": 6,
      "teeth": 6,
      "residues": [
        0,
        1,
        2,
        3
      ],
      "coefficients_real": [
        [
          0.7527447720631165,
          -0.49850204140376997,
          0.3620153454930312,
          -0.2100879382126005,
          0.09400471115643191,
          -0.029018700409502128
        ],
        [
          0.7070965813683197,
          -0.5463541072930621,
          0.3833211850509654,
          -0.2136404673737927,
          0.09109339189075835,
          -0.025223556579190225
        ],
        [
          0.7169652242851049,
          -0.5535897947912389,
          0.36712538976874454,
          -0.19605447089845685,
          0.07712001355656974,
          -0.018256571576045207
        ],
        [
          0.711853588655303,
          -0.5634940278667878,
          0.36721408004726447,
          -0.18841068138342723,
          0.07197071071494013,
          -0.014642412092641255
        ]
      ],
      "probabilities": [
        0.22930829302504732,
        0.26870100409449504,
        4.4368159512229224e-05,
        0.5019463347209456
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.014462201799845253,
      "Ic_check": 0.014462201799846142,
      "Ic_check_extra": 0.01446220179984703,
      "positivity_tolerance": 1e-09,
      "energy": 6.1032442030673355,
      "accepted": true,
      "eta_found": 0.8022755102040816,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.014462201799853053,
      "implementation_difference": 6.9111383282915995e-15
    }
  },
  {
    "eta": 0.8034795918367347,
    "nu": 1.0,
    "baseline_rate": 0.015332574536552,
    "plotted_rate": 0.01982665123974936,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8034795918367347,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5323026289045023,
          -0.16101496556763484,
          0.2243535155996226,
          0.5393074017228588,
          0.5735846172166073,
          -0.11817703764903245,
          0.08067628612467206,
          -0.00820549399763449
        ],
        [
          0.5423940862023786,
          0.5468179648387506,
          -0.4538937394175361,
          0.06741797417865557,
          0.12493813797713374,
          0.42281690916712766,
          -0.012274218051457078,
          -0.041227724044563215
        ],
        [
          0.5250877418797799,
          -0.4286181391756867,
          0.3527720867454681,
          -0.2697224680794356,
          0.05551288414620305,
          0.5725065688283402,
          0.04916246771923762,
          -0.10054152989425465
        ],
        [
          0.32771860103922534,
          -0.4430681975296622,
          -0.5333109272054483,
          0.5536649336507612,
          -0.1494369588768146,
          0.2878044923143597,
          -0.012658082147394712,
          0.0016215798300065057
        ],
        [
          0.6260361853877232,
          0.5148107779116682,
          0.121177580258413,
          -0.04368456039307803,
          0.026263049265914055,
          0.09159380849855839,
          -0.009014465473953159,
          0.5632901354163369
        ]
      ],
      "probabilities": [
        0.19726446437600378,
        0.16952499924508216,
        0.2288582197191491,
        0.15996943442601708,
        0.24438288223374816
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.01982665123974936,
      "Ic_check": 0.01982665147419116,
      "Ic_check_extra": 0.01982665147419116,
      "positivity_tolerance": 1e-09,
      "energy": 13.53042336071948,
      "max_input_fock_level": 39,
      "accepted": true,
      "eta_found": 0.8034795918367347,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.019826651474194757,
      "implementation_difference": 3.597816489175898e-15,
      "pool_source_parameter": 0.8070918367346939
    }
  },
  {
    "eta": 0.8046836734693877,
    "nu": 1.0,
    "baseline_rate": 0.0177167279246228,
    "plotted_rate": 0.0298825387619166,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8046836734693877,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5323026289045023,
          -0.16101496556763484,
          0.2243535155996226,
          0.5393074017228588,
          0.5735846172166073,
          -0.11817703764903245,
          0.08067628612467206,
          -0.00820549399763449
        ],
        [
          0.5423940862023786,
          0.5468179648387506,
          -0.4538937394175361,
          0.06741797417865557,
          0.12493813797713374,
          0.42281690916712766,
          -0.012274218051457078,
          -0.041227724044563215
        ],
        [
          0.5250877418797799,
          -0.4286181391756867,
          0.3527720867454681,
          -0.2697224680794356,
          0.05551288414620305,
          0.5725065688283402,
          0.04916246771923762,
          -0.10054152989425465
        ],
        [
          0.32771860103922534,
          -0.4430681975296622,
          -0.5333109272054483,
          0.5536649336507612,
          -0.1494369588768146,
          0.2878044923143597,
          -0.012658082147394712,
          0.0016215798300065057
        ],
        [
          0.6260361853877232,
          0.5148107779116682,
          0.121177580258413,
          -0.04368456039307803,
          0.026263049265914055,
          0.09159380849855839,
          -0.009014465473953159,
          0.5632901354163369
        ]
      ],
      "probabilities": [
        0.19726446437600378,
        0.16952499924508216,
        0.2288582197191491,
        0.15996943442601708,
        0.24438288223374816
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0298825387619166,
      "Ic_check": 0.029882538986964136,
      "Ic_check_extra": 0.029882538986963247,
      "positivity_tolerance": 1e-09,
      "energy": 13.53042336071948,
      "max_input_fock_level": 39,
      "accepted": true,
      "eta_found": 0.8046836734693877,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.02988253898696333,
      "implementation_difference": -8.049116928532385e-16,
      "pool_source_parameter": 0.8070918367346939
    }
  },
  {
    "eta": 0.8058877551020408,
    "nu": 1.0,
    "baseline_rate": 0.0201177143160338,
    "plotted_rate": 0.039984649566862096,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8058877551020408,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5323026289045023,
          -0.16101496556763484,
          0.2243535155996226,
          0.5393074017228588,
          0.5735846172166073,
          -0.11817703764903245,
          0.08067628612467206,
          -0.00820549399763449
        ],
        [
          0.5423940862023786,
          0.5468179648387506,
          -0.4538937394175361,
          0.06741797417865557,
          0.12493813797713374,
          0.42281690916712766,
          -0.012274218051457078,
          -0.041227724044563215
        ],
        [
          0.5250877418797799,
          -0.4286181391756867,
          0.3527720867454681,
          -0.2697224680794356,
          0.05551288414620305,
          0.5725065688283402,
          0.04916246771923762,
          -0.10054152989425465
        ],
        [
          0.32771860103922534,
          -0.4430681975296622,
          -0.5333109272054483,
          0.5536649336507612,
          -0.1494369588768146,
          0.2878044923143597,
          -0.012658082147394712,
          0.0016215798300065057
        ],
        [
          0.6260361853877232,
          0.5148107779116682,
          0.121177580258413,
          -0.04368456039307803,
          0.026263049265914055,
          0.09159380849855839,
          -0.009014465473953159,
          0.5632901354163369
        ]
      ],
      "probabilities": [
        0.19726446437600378,
        0.16952499924508216,
        0.2288582197191491,
        0.15996943442601708,
        0.24438288223374816
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.039984649566862096,
      "Ic_check": 0.03998464978278182,
      "Ic_check_extra": 0.03998464978278182,
      "positivity_tolerance": 1e-09,
      "energy": 13.53042336071948,
      "max_input_fock_level": 39,
      "accepted": true,
      "eta_found": 0.8058877551020408,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.03998464978278268,
      "implementation_difference": 8.604228440844963e-16,
      "pool_source_parameter": 0.8070918367346939
    }
  },
  {
    "eta": 0.8070918367346939,
    "nu": 1.0,
    "baseline_rate": 0.0225294981913446,
    "plotted_rate": 0.05013348281153984,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8070918367346939,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5323026289045023,
          -0.16101496556763484,
          0.2243535155996226,
          0.5393074017228588,
          0.5735846172166073,
          -0.11817703764903245,
          0.08067628612467206,
          -0.00820549399763449
        ],
        [
          0.5423940862023786,
          0.5468179648387506,
          -0.4538937394175361,
          0.06741797417865557,
          0.12493813797713374,
          0.42281690916712766,
          -0.012274218051457078,
          -0.041227724044563215
        ],
        [
          0.5250877418797799,
          -0.4286181391756867,
          0.3527720867454681,
          -0.2697224680794356,
          0.05551288414620305,
          0.5725065688283402,
          0.04916246771923762,
          -0.10054152989425465
        ],
        [
          0.32771860103922534,
          -0.4430681975296622,
          -0.5333109272054483,
          0.5536649336507612,
          -0.1494369588768146,
          0.2878044923143597,
          -0.012658082147394712,
          0.0016215798300065057
        ],
        [
          0.6260361853877232,
          0.5148107779116682,
          0.121177580258413,
          -0.04368456039307803,
          0.026263049265914055,
          0.09159380849855839,
          -0.009014465473953159,
          0.5632901354163369
        ]
      ],
      "probabilities": [
        0.19726446437600378,
        0.16952499924508216,
        0.2288582197191491,
        0.15996943442601708,
        0.24438288223374816
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.05013348281153984,
      "Ic_check": 0.05013348301855558,
      "Ic_check_extra": 0.05013348301855558,
      "positivity_tolerance": 1e-09,
      "energy": 13.53042336071948,
      "accepted": true,
      "eta_found": 0.8070918367346939,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.05013348301855525,
      "implementation_difference": -3.3306690738754696e-16
    }
  },
  {
    "eta": 0.8082959183673469,
    "nu": 1.0,
    "baseline_rate": 0.0249596555559907,
    "plotted_rate": 0.06032954517311406,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8082959183673469,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5323026289045023,
          -0.16101496556763484,
          0.2243535155996226,
          0.5393074017228588,
          0.5735846172166073,
          -0.11817703764903245,
          0.08067628612467206,
          -0.00820549399763449
        ],
        [
          0.5423940862023786,
          0.5468179648387506,
          -0.4538937394175361,
          0.06741797417865557,
          0.12493813797713374,
          0.42281690916712766,
          -0.012274218051457078,
          -0.041227724044563215
        ],
        [
          0.5250877418797799,
          -0.4286181391756867,
          0.3527720867454681,
          -0.2697224680794356,
          0.05551288414620305,
          0.5725065688283402,
          0.04916246771923762,
          -0.10054152989425465
        ],
        [
          0.32771860103922534,
          -0.4430681975296622,
          -0.5333109272054483,
          0.5536649336507612,
          -0.1494369588768146,
          0.2878044923143597,
          -0.012658082147394712,
          0.0016215798300065057
        ],
        [
          0.6260361853877232,
          0.5148107779116682,
          0.121177580258413,
          -0.04368456039307803,
          0.026263049265914055,
          0.09159380849855839,
          -0.009014465473953159,
          0.5632901354163369
        ]
      ],
      "probabilities": [
        0.19726446437600378,
        0.16952499924508216,
        0.2288582197191491,
        0.15996943442601708,
        0.24438288223374816
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.06032954517311406,
      "Ic_check": 0.06032954537146473,
      "Ic_check_extra": 0.06032954537146562,
      "positivity_tolerance": 1e-09,
      "energy": 13.53042336071948,
      "max_input_fock_level": 39,
      "accepted": true,
      "eta_found": 0.8082959183673469,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.06032954537146791,
      "implementation_difference": 3.1780134079895106e-15,
      "pool_source_parameter": 0.8070918367346939
    }
  },
  {
    "eta": 0.8095,
    "nu": 1.0,
    "baseline_rate": 0.0274178355986269,
    "plotted_rate": 0.0705956757927062,
    "state": {
      "channel": "attenuator",
      "parameter": 0.8095,
      "nu": 1.0,
      "rank": 5,
      "modulus": 5,
      "teeth": 8,
      "residues": [
        0,
        1,
        2,
        3,
        4
      ],
      "coefficients_real": [
        [
          0.5381311463265187,
          -0.18126780766121395,
          0.1802724233236038,
          0.465263699983981,
          0.6207096664325648,
          -0.19517935620980367,
          -0.07207569444632178,
          0.004244679261952649
        ],
        [
          0.5727187449130228,
          0.5907223945135798,
          -0.42095661471086293,
          -0.08961282961542236,
          0.12751250038631648,
          -0.3216822712185259,
          0.13119278236885631,
          -0.029238564057082517
        ],
        [
          0.5061310356630556,
          -0.42707225754911793,
          0.3941590379283002,
          -0.34636795355231387,
          -0.10167390077290263,
          -0.5104724157050358,
          -0.024100875739624075,
          -0.12086369858825234
        ],
        [
          0.3824276797178805,
          -0.3953030933177326,
          -0.5603792036172215,
          0.4482013961442907,
          -0.13204915529455433,
          -0.4021929650454883,
          0.04318679921205669,
          -0.03890926206442674
        ],
        [
          0.6128426547464415,
          0.5444969902270075,
          0.15884926449935471,
          -0.025964190270249835,
          -0.04634022421202784,
          -0.12894850535693875,
          0.005888053166392952,
          0.5321934587767767
        ]
      ],
      "probabilities": [
        0.19692016897808068,
        0.15673066313151235,
        0.23826113926550957,
        0.16884300542318875,
        0.2392450232017089
      ],
      "coefficient_domain": "real",
      "cutoff": 60,
      "cutoff_check": 80,
      "cutoff_check_extra": 100,
      "Ic": 0.0705956757927062,
      "Ic_check": 0.07059567599452077,
      "Ic_check_extra": 0.07059567599451899,
      "positivity_tolerance": 1e-09,
      "energy": 13.254028286442004,
      "accepted": true,
      "eta_found": 0.8095,
      "eta_G": 0.8,
      "eta_AD": 0.75,
      "Ic_independent": 0.07059567599451826,
      "implementation_difference": -2.5118795932144167e-15
    }
  }
]


==> anc/Supplementary_data/data/nu1_low_eta_witness_v2.json <==
{
  "description": "Stable but not interval-certified rank-two modulo-4 witness used for the eta=0.7818 point in Fig. S3. The parameter p is the weight of the odd-residue codeword.",
  "eta": 0.7818,
  "nu": 1.0,
  "q": 4,
  "residues": [0, 1],
  "lengths": [30, 30],
  "cutoff": 85,
  "reported_coherent_information": 2.468460308654935e-09,
  "p_odd": 0.6427938864730396,
  "reported_diagnostics": {
    "receiver_entropy": 3.345543870181456,
    "joint_retained_entropy": 3.345543742825569,
    "joint_erasure_entropy": 1.2488742641675605e-07,
    "receiver_erasure_probability": 4.348862270298071e-09,
    "pure_state_erasure_probabilities": [
      4.351877413988348e-09,
      4.347186721709306e-09
    ],
    "mean_photon_number": 28.61376298438744
  },
  "even_coefficients": [
    -0.004145964154432858,
    0.011762183358739568,
    -0.035065674660372165,
    0.08906429556178218,
    -0.18946936737691544,
    0.33448549680559353,
    -0.48149326181100915,
    0.5441854978762427,
    -0.440500135443713,
    0.1801563816481883,
    0.09161593269215727,
    -0.18700107692439133,
    0.0632837165277605,
    0.10657186157522072,
    -0.12112982627680918,
    -0.007612539338134113,
    0.09883521743227545,
    -0.0709456823657767,
    0.012780558527200784,
    0.003492701365767244,
    1.3144920262239481e-05,
    -0.0001225647035895333,
    -8.889544927693913e-05,
    -3.968796201945561e-05,
    -1.4657963435929243e-05,
    -6.191309406948101e-06,
    -3.136665907183252e-06,
    -1.9195766422298767e-06,
    -7.190143497340401e-07,
    -4.794528532050103e-07
  ],
  "odd_coefficients": [
    -0.005002815161069596,
    0.01565152521188494,
    -0.04498666833181207,
    0.10939947415980182,
    -0.22235570672357374,
    0.373831876787632,
    -0.5089655886944593,
    0.5357344117057649,
    -0.38660021069403677,
    0.10531299605142566,
    0.13752540232162502,
    -0.17298496224854332,
    0.015441331230831487,
    0.12898945386347888,
    -0.09628920440919832,
    -0.040697415125733556,
    0.10143016559987202,
    -0.05457645088648446,
    0.004575499614480941,
    0.002887927171882788,
    0.00039948870428055156,
    4.6369317133928035e-05,
    -2.4806568731739633e-05,
    -1.995270077086505e-05,
    -8.662225457808735e-06,
    -3.7011848033879126e-06,
    -1.7838344386754785e-06,
    -1.191587496220049e-06,
    -2.8132577588451825e-07,
    -2.3511266232644971e-07
  ]
}


==> anc/Supplementary_data/data/rankK_eta080_v2.json <==
{
  "channel": "attenuator",
  "parameter": 0.8,
  "nu": 1.0,
  "rank": 3,
  "modulus": 5,
  "teeth": 8,
  "residues": [
    0,
    1,
    2
  ],
  "coefficients_real": [
    [
      0.6708807879945422,
      -0.5172006509487816,
      0.4265378959693914,
      -0.27719275993166803,
      0.14160597090687216,
      -0.05714868448262139,
      0.017851674062332033,
      -0.0038918761604150084
    ],
    [
      0.6299515710537817,
      -0.5597642706344711,
      0.4412233134985789,
      -0.27309496491030777,
      0.13308051356645495,
      -0.05118440184535774,
      0.015089790070696676,
      -0.002852957438735111
    ],
    [
      0.6336656135213622,
      -0.57494468281277,
      0.432274529033906,
      -0.2548940656527049,
      0.11850434898219861,
      -0.04339586337970906,
      0.012009077736856284,
      -0.0018839201717054934
    ]
  ],
  "probabilities": [
    0.30657836043414416,
    0.10996605608843646,
    0.5834555834774194
  ],
  "coefficient_domain": "real",
  "cutoff": 60,
  "cutoff_check": 80,
  "cutoff_check_extra": 100,
  "Ic": 0.0086125239892767,
  "Ic_check": 0.008612523989281584,
  "Ic_check_extra": 0.008612523989283805,
  "positivity_tolerance": 1e-09,
  "energy": 6.122576012895547,
  "accepted": true,
  "eta_found": 0.8,
  "eta_G": 0.8,
  "eta_AD": 0.75,
  "Ic_independent": 0.00861252398928114,
  "implementation_difference": -4.440892098500626e-16
}


==> anc/Supplementary_data/data/rank_search_v2.json <==
{
  "description": "Initial states and fixed settings for the finite rank-K searches. Generated trials and result summaries are omitted; final figure inputs are stored separately.",
  "ranks": [
    2,
    3,
    4,
    5,
    6
  ],
  "coefficient_domain": "real",
  "experiments": {
    "eta080": [
      {
        "category": "eta080",
        "index": 0,
        "parameter": 0.8,
        "nu": 1.0,
        "baseline": {
          "eta": 0.8
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2718
        }
      }
    ],
    "fig2": [
      {
        "category": "fig2",
        "index": 0,
        "parameter": 0.7505,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7505",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "5.303535388634373e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "1.1102230246251565e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2718
        }
      },
      {
        "category": "fig2",
        "index": 1,
        "parameter": 0.751704081632653,
        "nu": 1.0,
        "baseline": {
          "eta": "0.751704081632653",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "5.128120150743598e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.6542323066914832e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2719
        }
      },
      {
        "category": "fig2",
        "index": 2,
        "parameter": 0.7529081632653061,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7529081632653061",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "4.959366251000574e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.6431300764452317e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2720
        }
      },
      {
        "category": "fig2",
        "index": 3,
        "parameter": 0.7541122448979591,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7541122448979591",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "4.991562718714704e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.554312234475219e-14",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2721
        }
      },
      {
        "category": "fig2",
        "index": 4,
        "parameter": 0.7553163265306122,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7553163265306122",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "4.628519789662278e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.554312234475219e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2722
        }
      },
      {
        "category": "fig2",
        "index": 5,
        "parameter": 0.7565204081632653,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7565204081632653",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "4.660716257376407e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.4988010832439613e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2723
        }
      },
      {
        "category": "fig2",
        "index": 6,
        "parameter": 0.7577244897959183,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7577244897959183",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "4.312106227644108e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.4432899320127035e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2724
        }
      },
      {
        "category": "fig2",
        "index": 7,
        "parameter": 0.7589285714285714,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7589285714285714",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "4.163336342344337e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.3877787807814457e-17",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.4210854715202004e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2725
        }
      },
      {
        "category": "fig2",
        "index": 8,
        "parameter": 0.7601326530612245,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7601326530612245",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "4.015676680069191e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "8.43769498715119e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2726
        }
      },
      {
        "category": "fig2",
        "index": 9,
        "parameter": 0.7613367346938775,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7613367346938775",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "3.8691272408186705e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.3211653993039363e-14",
          "best_non_gaussian": "0.0",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2727
        }
      },
      {
        "category": "fig2",
        "index": 10,
        "parameter": 0.7625408163265306,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7625408163265306",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "3.7281289166912757e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.2989609388114332e-14",
          "best_non_gaussian": "0.0",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2728
        }
      },
      {
        "category": "fig2",
        "index": 11,
        "parameter": 0.7637448979591837,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7637448979591837",
          "mod4": "0.0",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "3.745892485085278e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "1.0",
          "mod5_w1": "0.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "4.805173623985094",
          "mod5_tail": "3.9968028886505635e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2729
        }
      },
      {
        "category": "fig2",
        "index": 12,
        "parameter": 0.7649489795918367,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7649489795918367",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "3.610445276081009e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.199040866595169e-14",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2730
        }
      },
      {
        "category": "fig2",
        "index": 13,
        "parameter": 0.7661530612244898,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7661530612244898",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "3.4716673980028645e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.1546319456101628e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2731
        }
      },
      {
        "category": "fig2",
        "index": 14,
        "parameter": 0.7673571428571428,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7673571428571428",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "3.207434318142077e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.1324274851176597e-14",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2732
        }
      },
      {
        "category": "fig2",
        "index": 15,
        "parameter": 0.7685612244897959,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7685612244897959",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "3.2174263253637037e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.1213252548714081e-14",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2733
        }
      },
      {
        "category": "fig2",
        "index": 16,
        "parameter": 0.769765306122449,
        "nu": 1.0,
        "baseline": {
          "eta": "0.769765306122449",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "3.093081346605686e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "6.5503158452884236e-15",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2734
        }
      },
      {
        "category": "fig2",
        "index": 17,
        "parameter": 0.770969387755102,
        "nu": 1.0,
        "baseline": {
          "eta": "0.770969387755102",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "2.852162950262027e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.3877787807814457e-17",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "1.021405182655144e-14",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2735
        }
      },
      {
        "category": "fig2",
        "index": 18,
        "parameter": 0.7721734693877551,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7721734693877551",
          "mod4": "-4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "2.737809978725636e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "9.992007221626409e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2736
        }
      },
      {
        "category": "fig2",
        "index": 19,
        "parameter": 0.7733775510204082,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7733775510204082",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "2.6334490144108713e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "9.880984919163893e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2737
        }
      },
      {
        "category": "fig2",
        "index": 20,
        "parameter": 0.7745816326530612,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7745816326530612",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "2.525757381022231e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "1.0",
          "mod5_w1": "0.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "4.805173623985094",
          "mod5_tail": "2.7755575615628914e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2738
        }
      },
      {
        "category": "fig2",
        "index": 21,
        "parameter": 0.7757857142857143,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7757857142857143",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "2.523536934972981e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "5.218048215738236e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2739
        }
      },
      {
        "category": "fig2",
        "index": 22,
        "parameter": 0.7769897959183674,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7769897959183674",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "2.4202861936828413e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "5.218048215738236e-15",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2740
        }
      },
      {
        "category": "fig2",
        "index": 23,
        "parameter": 0.7781938775510204,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7781938775510204",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "2.318145675417327e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "8.43769498715119e-15",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2741
        }
      },
      {
        "category": "fig2",
        "index": 24,
        "parameter": 0.7793979591836735,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7793979591836735",
          "mod4": "8.881784197001252e-16",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "2.2215562722749382e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "4.773959005888173e-15",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2742
        }
      },
      {
        "category": "fig2",
        "index": 25,
        "parameter": 0.7806020408163266,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7806020408163266",
          "mod4": "0.0",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "2.0461410343841635e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "1.0",
          "mod5_w1": "0.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "4.805173623985094",
          "mod5_tail": "2.220446049250313e-15",
          "best_non_gaussian": "8.881784197001252e-16",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2743
        }
      },
      {
        "category": "fig2",
        "index": 26,
        "parameter": 0.7818061224489796,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7818061224489796",
          "mod4": "4.440892098500626e-16",
          "mod4_w0": "0.0",
          "mod4_w1": "1.0",
          "mod4_mean_n": "20.0903222580149",
          "mod4_tail": "1.9584334154387761e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "4.551914400963142e-15",
          "best_non_gaussian": "4.440892098500626e-16",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2744
        }
      },
      {
        "category": "fig2",
        "index": 27,
        "parameter": 0.7830102040816327,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7830102040816327",
          "mod4": "1.3322676295501878e-15",
          "mod4_w0": "1.0",
          "mod4_w1": "0.0",
          "mod4_mean_n": "20.085751787218836",
          "mod4_tail": "1.949551631241775e-13",
          "mod5": "2.220446049250313e-15",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "4.3298697960381105e-15",
          "best_non_gaussian": "2.220446049250313e-15",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2745
        }
      },
      {
        "category": "fig2",
        "index": 28,
        "parameter": 0.7842142857142856,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7842142857142856",
          "mod4": "5.405482625953084e-07",
          "mod4_w0": "0.36",
          "mod4_w1": "0.64",
          "mod4_mean_n": "20.08867688852832",
          "mod4_tail": "1.816324868286756e-13",
          "mod5": "2.220446049250313e-15",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "3.9968028886505635e-15",
          "best_non_gaussian": "5.405482625953084e-07",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "5.405482625953084e-07",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2746
        }
      },
      {
        "category": "fig2",
        "index": 29,
        "parameter": 0.7854183673469387,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7854183673469387",
          "mod4": "4.717150720701113e-06",
          "mod4_w0": "0.4",
          "mod4_w1": "0.6",
          "mod4_mean_n": "20.088494069696473",
          "mod4_tail": "1.7419399256368706e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "1.0",
          "mod5_w1": "0.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "4.805173623985094",
          "mod5_tail": "1.7763568394002505e-15",
          "best_non_gaussian": "4.717150720701113e-06",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "4.717150720701113e-06",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2747
        }
      },
      {
        "category": "fig2",
        "index": 30,
        "parameter": 0.7866224489795918,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7866224489795918",
          "mod4": "8.999315683322351e-06",
          "mod4_w0": "0.42",
          "mod4_w1": "0.5800000000000001",
          "mod4_mean_n": "20.088402660280554",
          "mod4_tail": "1.66644475996236e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "6.661338147750939e-15",
          "best_non_gaussian": "8.999315683322351e-06",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "8.999315683322351e-06",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2748
        }
      },
      {
        "category": "fig2",
        "index": 31,
        "parameter": 0.7878265306122448,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7878265306122448",
          "mod4": "1.3338693663378365e-05",
          "mod4_w0": "0.43",
          "mod4_w1": "0.5700000000000001",
          "mod4_mean_n": "20.088356955572593",
          "mod4_tail": "1.5865087021893487e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "6.217248937900877e-15",
          "best_non_gaussian": "1.3338693663378365e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "1.3338693663378365e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2749
        }
      },
      {
        "category": "fig2",
        "index": 32,
        "parameter": 0.7890306122448979,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7890306122448979",
          "mod4": "1.7717900528069208e-05",
          "mod4_w0": "0.44",
          "mod4_w1": "0.56",
          "mod4_mean_n": "20.08831125086463",
          "mod4_tail": "1.517674874662589e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "1.0",
          "mod5_w1": "0.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "4.805173623985094",
          "mod5_tail": "1.6653345369377348e-15",
          "best_non_gaussian": "1.7717900528069208e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "1.7717900528069208e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2750
        }
      },
      {
        "category": "fig2",
        "index": 33,
        "parameter": 0.790234693877551,
        "nu": 1.0,
        "baseline": {
          "eta": "0.790234693877551",
          "mod4": "2.2129066620024673e-05",
          "mod4_w0": "0.45",
          "mod4_w1": "0.55",
          "mod4_mean_n": "20.088265546156673",
          "mod4_tail": "1.4488410471358293e-13",
          "mod5": "1.3322676295501878e-15",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "3.3306690738754696e-15",
          "best_non_gaussian": "2.2129066620024673e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "2.2129066620024677e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2751
        }
      },
      {
        "category": "fig2",
        "index": 34,
        "parameter": 0.791438775510204,
        "nu": 1.0,
        "baseline": {
          "eta": "0.791438775510204",
          "mod4": "2.6564328148737104e-05",
          "mod4_w0": "0.46",
          "mod4_w1": "0.54",
          "mod4_mean_n": "20.088219841448712",
          "mod4_tail": "1.3844481117075702e-13",
          "mod5": "0.0",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "5.773159728050814e-15",
          "best_non_gaussian": "2.6564328148737104e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "2.6564328148737104e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2752
        }
      },
      {
        "category": "fig2",
        "index": 35,
        "parameter": 0.7926428571428571,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7926428571428571",
          "mod4": "3.102302675017654e-05",
          "mod4_w0": "0.46",
          "mod4_w1": "0.54",
          "mod4_mean_n": "20.088219841448712",
          "mod4_tail": "1.3133938381315602e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "2.886579864025407e-15",
          "best_non_gaussian": "3.102302675017654e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "3.102302675017654e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2753
        }
      },
      {
        "category": "fig2",
        "index": 36,
        "parameter": 0.7938469387755102,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7938469387755102",
          "mod4": "3.550289801435014e-05",
          "mod4_w0": "0.47000000000000003",
          "mod4_w1": "0.53",
          "mod4_mean_n": "20.08817413674075",
          "mod4_tail": "1.254552017826427e-13",
          "mod5": "4.440892098500626e-16",
          "mod5_w0": "0.0",
          "mod5_w1": "0.0",
          "mod5_w2": "1.0",
          "mod5_mean_n": "6.8312074262004145",
          "mod5_tail": "5.218048215738236e-15",
          "best_non_gaussian": "3.550289801435014e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "3.550289801435014e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2754
        }
      },
      {
        "category": "fig2",
        "index": 37,
        "parameter": 0.7950510204081632,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7950510204081632",
          "mod4": "4.000709641038824e-05",
          "mod4_w0": "0.47000000000000003",
          "mod4_w1": "0.53",
          "mod4_mean_n": "20.08817413674075",
          "mod4_tail": "1.1945999744966684e-13",
          "mod5": "8.881784197001252e-16",
          "mod5_w0": "1.3877787807814457e-17",
          "mod5_w1": "1.0",
          "mod5_w2": "0.0",
          "mod5_mean_n": "6.0618752190848575",
          "mod5_tail": "2.886579864025407e-15",
          "best_non_gaussian": "4.000709641038824e-05",
          "best_family": "mod4",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "4.000709641038824e-05",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2755
        }
      },
      {
        "category": "fig2",
        "index": 38,
        "parameter": 0.7962551020408163,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7962551020408163",
          "mod4": "4.452927900056025e-05",
          "mod4_w0": "0.47000000000000003",
          "mod4_w1": "0.53",
          "mod4_mean_n": "20.08817413674075",
          "mod4_tail": "1.1335377081422848e-13",
          "mod5": "0.0018710733657729683",
          "mod5_w0": "0.26",
          "mod5_w1": "1.3877787807814457e-17",
          "mod5_w2": "0.74",
          "mod5_mean_n": "6.304438637624431",
          "mod5_tail": "3.774758283725532e-15",
          "best_non_gaussian": "0.0018710733657729683",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0018710733657729",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2756
        }
      },
      {
        "category": "fig2",
        "index": 39,
        "parameter": 0.7974591836734694,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7974591836734694",
          "mod4": "4.9070982590659895e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "1.0824674490095276e-13",
          "mod5": "0.003925828728307934",
          "mod5_w0": "0.28",
          "mod5_w1": "1.3877787807814457e-17",
          "mod5_w2": "0.72",
          "mod5_mean_n": "6.263917961580125",
          "mod5_tail": "3.6637359812630166e-15",
          "best_non_gaussian": "0.003925828728307934",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0039258287283079",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2757
        }
      },
      {
        "category": "fig2",
        "index": 40,
        "parameter": 0.7986632653061224,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7986632653061224",
          "mod4": "5.3641300952200766e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "1.0236256287043943e-13",
          "mod5": "0.006104051107485908",
          "mod5_w0": "0.30000000000000004",
          "mod5_w1": "0.08000000000000003",
          "mod5_w2": "0.62",
          "mod5_mean_n": "6.161850708966574",
          "mod5_tail": "2.9976021664879227e-15",
          "best_non_gaussian": "0.006104051107485908",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0061040511074859",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2758
        }
      },
      {
        "category": "fig2",
        "index": 41,
        "parameter": 0.7998673469387755,
        "nu": 1.0,
        "baseline": {
          "eta": "0.7998673469387755",
          "mod4": "5.823245240099695e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "9.769962616701378e-14",
          "mod5": "0.008357222241917484",
          "mod5_w0": "0.3",
          "mod5_w1": "0.12000000000000002",
          "mod5_w2": "0.58",
          "mod5_mean_n": "6.131077420681951",
          "mod5_tail": "3.1086244689504383e-15",
          "best_non_gaussian": "0.008357222241917484",
          "best_family": "mod5",
          "thermal": "0.0",
          "best_non_gaussian_weight_grid": "0.0083572222419174",
          "thermal_state_coherent_information": "0.0"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2759
        }
      },
      {
        "category": "fig2",
        "index": 42,
        "parameter": 0.8010714285714285,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8010714285714285",
          "mod4": "6.284542127810155e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "9.270362255620057e-14",
          "mod5": "0.010654786414896478",
          "mod5_w0": "0.32",
          "mod5_w1": "0.12000000000000002",
          "mod5_w2": "0.5599999999999999",
          "mod5_mean_n": "6.090556744637644",
          "mod5_tail": "2.886579864025407e-15",
          "best_non_gaussian": "0.010654786414896478",
          "best_family": "mod5",
          "thermal": "0.00968038774624036",
          "best_non_gaussian_weight_grid": "0.0106547864148964",
          "thermal_state_coherent_information": "0.0096803877462403"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2760
        }
      },
      {
        "category": "fig2",
        "index": 43,
        "parameter": 0.8022755102040816,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8022755102040816",
          "mod4": "6.748122477429064e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "8.781864124784988e-14",
          "mod5": "0.01298270619442432",
          "mod5_w0": "0.32",
          "mod5_w1": "0.14",
          "mod5_w2": "0.5399999999999999",
          "mod5_mean_n": "6.075170100495333",
          "mod5_tail": "2.7755575615628914e-15",
          "best_non_gaussian": "0.01298270619442432",
          "best_family": "mod5",
          "thermal": "0.020606187340026505",
          "best_non_gaussian_weight_grid": "0.0129827061944243",
          "thermal_state_coherent_information": "0.0206061873400265"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2761
        }
      },
      {
        "category": "fig2",
        "index": 44,
        "parameter": 0.8034795918367347,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8034795918367347",
          "mod4": "7.214091491247743e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "8.304468224196171e-14",
          "mod5": "0.015332574536552013",
          "mod5_w0": "0.32",
          "mod5_w1": "0.14",
          "mod5_w2": "0.5399999999999999",
          "mod5_mean_n": "6.075170100495333",
          "mod5_tail": "2.4424906541753444e-15",
          "best_non_gaussian": "0.015332574536552013",
          "best_family": "mod5",
          "thermal": "0.03158223969214813",
          "best_non_gaussian_weight_grid": "0.015332574536552",
          "thermal_state_coherent_information": "0.0315822396921481"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2762
        }
      },
      {
        "category": "fig2",
        "index": 45,
        "parameter": 0.8046836734693877,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8046836734693877",
          "mod4": "7.682558057098277e-05",
          "mod4_w0": "0.48",
          "mod4_w1": "0.52",
          "mod4_mean_n": "20.08812843203279",
          "mod4_tail": "7.893685705084863e-14",
          "mod5": "0.017716727924622866",
          "mod5_w0": "0.33999999999999997",
          "mod5_w1": "0.14",
          "mod5_w2": "0.52",
          "mod5_mean_n": "6.034649424451027",
          "mod5_tail": "2.4424906541753444e-15",
          "best_non_gaussian": "0.017716727924622866",
          "best_family": "mod5",
          "thermal": "0.042609212175376054",
          "best_non_gaussian_weight_grid": "0.0177167279246228",
          "thermal_state_coherent_information": "0.042609212175376"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2763
        }
      },
      {
        "category": "fig2",
        "index": 46,
        "parameter": 0.8058877551020408,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8058877551020408",
          "mod4": "8.154156409556634e-05",
          "mod4_w0": "0.49",
          "mod4_w1": "0.51",
          "mod4_mean_n": "20.088082727324828",
          "mod4_tail": "7.471800955727304e-14",
          "mod5": "0.02011771431603382",
          "mod5_w0": "0.33999999999999997",
          "mod5_w1": "0.14",
          "mod5_w2": "0.52",
          "mod5_mean_n": "6.034649424451027",
          "mod5_tail": "2.3314683517128287e-15",
          "best_non_gaussian": "0.02011771431603382",
          "best_family": "mod5",
          "thermal": "0.05368778431919985",
          "best_non_gaussian_weight_grid": "0.0201177143160338",
          "thermal_state_coherent_information": "0.0536877843191998"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2764
        }
      },
      {
        "category": "fig2",
        "index": 47,
        "parameter": 0.8070918367346939,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8070918367346939",
          "mod4": "8.628644169972333e-05",
          "mod4_w0": "0.49",
          "mod4_w1": "0.51",
          "mod4_mean_n": "20.088082727324828",
          "mod4_tail": "7.061018436615996e-14",
          "mod5": "0.022529498191344643",
          "mod5_w0": "0.33999999999999997",
          "mod5_w1": "0.14",
          "mod5_w2": "0.52",
          "mod5_mean_n": "6.034649424451027",
          "mod5_tail": "2.220446049250313e-15",
          "best_non_gaussian": "0.022529498191344643",
          "best_family": "mod5",
          "thermal": "0.06481864811375448",
          "best_non_gaussian_weight_grid": "0.0225294981913446",
          "thermal_state_coherent_information": "0.0648186481137544"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2765
        }
      },
      {
        "category": "fig2",
        "index": 48,
        "parameter": 0.8082959183673469,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8082959183673469",
          "mod4": "9.10598800873963e-05",
          "mod4_w0": "0.49",
          "mod4_w1": "0.51",
          "mod4_mean_n": "20.088082727324828",
          "mod4_tail": "6.694644838489694e-14",
          "mod5": "0.02495965555599078",
          "mod5_w0": "0.3600000000000001",
          "mod5_w1": "0.14000000000000004",
          "mod5_w2": "0.49999999999999994",
          "mod5_mean_n": "5.994128748406721",
          "mod5_tail": "1.9984014443252818e-15",
          "best_non_gaussian": "0.02495965555599078",
          "best_family": "mod5",
          "thermal": "0.07600250832324473",
          "best_non_gaussian_weight_grid": "0.0249596555559907",
          "thermal_state_coherent_information": "0.0760025083232447"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2766
        }
      },
      {
        "category": "fig2",
        "index": 49,
        "parameter": 0.8095,
        "nu": 1.0,
        "baseline": {
          "eta": "0.8095",
          "mod4": "9.586313993636963e-05",
          "mod4_w0": "0.49",
          "mod4_w1": "0.51",
          "mod4_mean_n": "20.088082727324828",
          "mod4_tail": "6.306066779870889e-14",
          "mod5": "0.027417835598626983",
          "mod5_w0": "0.3600000000000001",
          "mod5_w1": "0.14000000000000004",
          "mod5_w2": "0.49999999999999994",
          "mod5_mean_n": "5.994128748406721",
          "mod5_tail": "1.6653345369377348e-15",
          "best_non_gaussian": "0.027417835598626983",
          "best_family": "mod5",
          "thermal": "0.08724008280924389",
          "best_non_gaussian_weight_grid": "0.0274178355986269",
          "thermal_state_coherent_information": "0.0872400828092438"
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              4,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              6
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2767
        }
      }
    ],
    "fig1": [
      {
        "category": "fig1",
        "index": 0,
        "parameter": 0.6473634462730011,
        "nu": 0.3,
        "baseline": {
          "nu": 0.3,
          "eta_found": 0.6473634462730011,
          "eta_failed_local": 0.6473556030568455,
          "eta_G": 0.6686898456992342,
          "eta_AD": 0.6153846153846154,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35728219593349547,
          "a": [
            -0.006763918908010527,
            0.015046717063913792,
            -0.0382610685709055,
            0.09069252616169086,
            -0.1889830957406195,
            0.333361868834088,
            -0.4814181473164928,
            0.5446828782526542,
            -0.4404057243761354,
            0.1799823384818647,
            0.09139457458621973,
            -0.18702019071288237,
            0.06338481870771234,
            0.10667340016223954,
            -0.12096336449214196,
            -0.0075593461496640665,
            0.09851760733674278,
            -0.0714130231633594,
            0.012730789394325169,
            0.004030501252444755,
            0.0006295416778555767,
            1.744028487754506e-06,
            -0.00043531590952524443,
            -0.00043491519059528496,
            -0.00020422781913689367,
            -3.119049483371293e-05,
            3.853778816493178e-05,
            3.5914092403925524e-05,
            3.886380307151156e-05,
            0.00011743309213854336
          ],
          "b": [
            -0.007674794635219972,
            0.019040892266360694,
            -0.04792479453602064,
            0.11047351185934845,
            -0.22150860437543324,
            0.37287532015540925,
            -0.5091640872383029,
            0.5361418976621293,
            -0.386388797663013,
            0.10525740239895748,
            0.13730393680256672,
            -0.17308875566482754,
            0.015480909971225518,
            0.12906147907652643,
            -0.09609436832247262,
            -0.040490434732455484,
            0.10126387361621217,
            -0.05511553223891431,
            0.0042238712390635915,
            0.0031618115543921833,
            0.001051452340450467,
            0.00045141538470847714,
            -0.00010831556247508286,
            -0.0003319122770823422,
            -0.0002499340109586953,
            -0.0001150316171783979,
            -2.793830713620931e-05,
            -1.1071580888312931e-05,
            -7.540977484587652e-06,
            0.00010871509730798234
          ],
          "Ic": 1.8783885558093516e-09,
          "Ic_check": 1.8783885558093516e-09,
          "energy": 28.609202595466662,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2718
        }
      },
      {
        "category": "fig1",
        "index": 1,
        "parameter": 0.662385653018178,
        "nu": 0.35,
        "baseline": {
          "nu": 0.35,
          "eta_found": 0.662385653018178,
          "eta_failed_local": 0.662377809797762,
          "eta_G": 0.6840785067574428,
          "eta_AD": 0.6296296296296295,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35725703997824826,
          "a": [
            -0.005821462918279053,
            0.013854034878496083,
            -0.03712837414741051,
            0.09011067344124962,
            -0.189129526263831,
            0.3337298499752611,
            -0.48144051626144496,
            0.5445392356656672,
            -0.4404567708333608,
            0.1800183152192938,
            0.09145334284663549,
            -0.1869943249696718,
            0.06340826962275783,
            0.10668168089183744,
            -0.12102608272724975,
            -0.00763070691054106,
            0.09853618289810308,
            -0.07132137087572084,
            0.012773666841649555,
            0.003965808718380421,
            0.0005539940383992981,
            9.18183755159074e-06,
            -0.00039397070853969187,
            -0.0004268256452794886,
            -0.00019711747883228777,
            -7.504986713612787e-07,
            5.8130220456642905e-05,
            4.710190484418274e-05,
            3.0455295066577016e-05,
            5.1882451848957626e-05
          ],
          "b": [
            -0.006707247515898097,
            0.017817673597411033,
            -0.0468867019156654,
            0.11008153715386841,
            -0.2217810833444455,
            0.3731911624521959,
            -0.5090998735831729,
            0.5360345585232658,
            -0.3864661107034814,
            0.10525006177866907,
            0.13734792420311712,
            -0.17305597660548852,
            0.015509285486161515,
            0.12909677508689135,
            -0.09612209586548578,
            -0.040580853217010646,
            0.10123878237446578,
            -0.055035292917187256,
            0.004297563954851112,
            0.003134459905932054,
            0.0009715228918320156,
            0.00043076987170513815,
            -8.089915030770752e-05,
            -0.00032409979655075347,
            -0.00024927467181031887,
            -8.870923309871139e-05,
            -2.313508132576205e-06,
            1.550775119290634e-05,
            9.569385043065223e-06,
            4.767390951677887e-05
          ],
          "Ic": 1.6115078160794383e-09,
          "Ic_check": 1.6115100365254875e-09,
          "energy": 28.611322825131168,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2719
        }
      },
      {
        "category": "fig1",
        "index": 2,
        "parameter": 0.6761178407797115,
        "nu": 0.4,
        "baseline": {
          "nu": 0.4,
          "eta_found": 0.6761178407797115,
          "eta_failed_local": 0.6761099975568788,
          "eta_G": 0.6979547483190848,
          "eta_AD": 0.6428571428571429,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35724995058545966,
          "a": [
            -0.005400147749277222,
            0.0133913077073345,
            -0.03674741673474943,
            0.09001079265620442,
            -0.18923195791232264,
            0.33376306437429815,
            -0.4813998227612367,
            0.5445785302820044,
            -0.44045993874832523,
            0.17998951524259027,
            0.09140491057332593,
            -0.1870364718490779,
            0.06340934708483949,
            0.10672685148856778,
            -0.12096969747203769,
            -0.0075925679771843444,
            0.09854320325531687,
            -0.07135163027249875,
            0.012719589774180657,
            0.003921203469279542,
            0.0005489002999551367,
            4.1554304204446866e-05,
            -0.00037229402111848707,
            -0.00046413085663595845,
            -0.00028269470749009044,
            -5.7839094400771684e-05,
            7.952651745423187e-05,
            0.00011789396382619521,
            8.620390688550914e-05,
            1.9263325508514025e-05
          ],
          "b": [
            -0.006286933887326422,
            0.01735398988741807,
            -0.04656301018280963,
            0.11005471233181896,
            -0.22188681893867873,
            0.373188020507665,
            -0.5090738468251674,
            0.53608128894575,
            -0.38644490511026064,
            0.10524738046112628,
            0.13730981924067154,
            -0.17311414091078148,
            0.01547868231581953,
            0.12911197546067854,
            -0.09607747247391804,
            -0.04052615143681051,
            0.10127682358281886,
            -0.05503484692518742,
            0.0042613647235722595,
            0.0030838655940574732,
            0.0009465927655832208,
            0.0004533958571902594,
            -4.204921360187046e-05,
            -0.0003310067371494859,
            -0.0003272038121130832,
            -0.00017860349554862096,
            -3.1168603852569615e-05,
            5.696801672903438e-05,
            7.514142327389412e-05,
            2.8816025679228248e-05
          ],
          "Ic": 1.0198437649933112e-09,
          "Ic_check": 1.019844653171731e-09,
          "energy": 28.612192351316622,
          "tail0": 3.3306690738754696e-16,
          "tail1": 4.440892098500626e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2720
        }
      },
      {
        "category": "fig1",
        "index": 3,
        "parameter": 0.6887434714597003,
        "nu": 0.45,
        "baseline": {
          "nu": 0.45,
          "eta_found": 0.6887434714597003,
          "eta_failed_local": 0.6887356282357948,
          "eta_G": 0.7105579948140924,
          "eta_AD": 0.6551724137931034,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35723737404850114,
          "a": [
            -0.005093666438375659,
            0.012976434530662773,
            -0.036241819517291406,
            0.08961134078934758,
            -0.18921613714314775,
            0.3340606333038315,
            -0.4815034704555335,
            0.5443712707078869,
            -0.4404610437921764,
            0.18011938505653158,
            0.09151993295127978,
            -0.1870396089822526,
            0.06332618223979812,
            0.1066462412182496,
            -0.12102312255144876,
            -0.007583598607350666,
            0.09864905091797922,
            -0.0712192600015741,
            0.012733727529031225,
            0.003789158258725406,
            0.0004074416912516097,
            3.921382149144721e-05,
            -0.00023666299529927502,
            -0.0003139745882797546,
            -0.00021634376787300433,
            -7.718648580528263e-05,
            2.1841387251479296e-05,
            6.734035625805855e-05,
            6.381359987914167e-05,
            2.5412159940157662e-05
          ],
          "b": [
            -0.005983632477717759,
            0.01690690372066553,
            -0.04605848762668259,
            0.1097299659838429,
            -0.2219787071193031,
            0.37348847582134087,
            -0.5090729181105411,
            0.5358775468508271,
            -0.38652516851951035,
            0.1053217595803174,
            0.1374430397598712,
            -0.17305845820344068,
            0.015438783794255586,
            0.1290396704258228,
            -0.09616195300716306,
            -0.040578601098213485,
            0.10133625442574072,
            -0.054888221167637814,
            0.004350199654596689,
            0.0030111169973827765,
            0.0007828654108780988,
            0.0003650689410668487,
            1.9541444355918778e-05,
            -0.00019033635112129557,
            -0.00021550012845136213,
            -0.00013940554116110033,
            -4.796986438683035e-05,
            2.095610600997521e-05,
            4.951845385111738e-05,
            3.099678197948512e-05
          ],
          "Ic": 1.220849199512486e-09,
          "Ic_check": 1.220848755423276e-09,
          "energy": 28.6128488684805,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2721
        }
      },
      {
        "category": "fig1",
        "index": 4,
        "parameter": 0.7003970582573548,
        "nu": 0.5,
        "baseline": {
          "nu": 0.5,
          "eta_found": 0.7003970582573548,
          "eta_failed_local": 0.7003892150333693,
          "eta_G": 0.7220737023733363,
          "eta_AD": 0.6666666666666666,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35723646546250315,
          "a": [
            -0.004859268970857703,
            0.01271609510116515,
            -0.0360578542679581,
            0.08961354499900157,
            -0.18930092768109422,
            0.334044381364837,
            -0.4814588171443638,
            0.5444075919145532,
            -0.4404762268642079,
            0.18009268354052352,
            0.09150653372429848,
            -0.18703325252818004,
            0.06334761247344059,
            0.10666418715437444,
            -0.12102138492457958,
            -0.007596113981917476,
            0.09862476967466535,
            -0.0712484367672977,
            0.012714511161942813,
            0.0037887670359040945,
            0.00042633238483469164,
            6.579713753524447e-05,
            -0.00022112672566050847,
            -0.0003200009103648288,
            -0.00023389921125887135,
            -8.24003136325859e-05,
            3.759708652027193e-05,
            9.213637564597698e-05,
            7.997340365936967e-05,
            -5.5753835872081235e-06
          ],
          "b": [
            -0.005744989496620103,
            0.016651374046519285,
            -0.04591636475860838,
            0.10977191688763384,
            -0.22204902617009462,
            0.3734487235371627,
            -0.5090476222961984,
            0.5359224154416967,
            -0.38652218034001085,
            0.10529979151122414,
            0.13742227578321672,
            -0.17306271842380783,
            0.015453134227375837,
            0.12906122822212474,
            -0.09614641458871549,
            -0.04057757665689807,
            0.10132145175591085,
            -0.05491501742567886,
            0.00431999026766764,
            0.0029927349709419175,
            0.0007857858784439643,
            0.00038619551963610757,
            4.172253402430037e-05,
            -0.00018628680940448232,
            -0.0002295724163812915,
            -0.00015254949666725757,
            -4.311773715160989e-05,
            4.252929097725906e-05,
            7.674051032313416e-05,
            7.756620916694158e-06
          ],
          "Ic": 1.251116099609817e-09,
          "Ic_check": 1.2511178759666564e-09,
          "energy": 28.613193944006596,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2722
        }
      },
      {
        "category": "fig1",
        "index": 5,
        "parameter": 0.7212293659745296,
        "nu": 0.6,
        "baseline": {
          "nu": 0.6,
          "eta_found": 0.7212293659745296,
          "eta_failed_local": 0.7212215227524181,
          "eta_G": 0.7424040148830063,
          "eta_AD": 0.6875,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.357228080474769,
          "a": [
            -0.004610249424332425,
            0.012366458868765567,
            -0.035658040868296235,
            0.0893468670295602,
            -0.18932351656515323,
            0.33424459163235193,
            -0.48149829558544804,
            0.5442832056366549,
            -0.4404895276415192,
            0.18016184256914877,
            0.0915713552249176,
            -0.18704065646580983,
            0.06329396162582568,
            0.10661932436567287,
            -0.12104620224355621,
            -0.007583313990006842,
            0.09869571236175934,
            -0.07116751911777472,
            0.012721448559319929,
            0.0037037746195629816,
            0.00032705321687266317,
            4.0823266276749895e-05,
            -0.00016648440340693484,
            -0.0002500866511674422,
            -0.00020130188037582416,
            -9.128713009906257e-05,
            1.0489211694309171e-05,
            7.009345410567373e-05,
            7.126173179535586e-05,
            -1.9270003786444215e-05
          ],
          "b": [
            -0.005484568097781496,
            0.016277420911832194,
            -0.04552979914576717,
            0.10956892656073942,
            -0.22214102813655134,
            0.3736378502304178,
            -0.5090238775632512,
            0.5358097712241556,
            -0.3865765462055686,
            0.1053391247253778,
            0.1374962354036088,
            -0.17303642567947955,
            0.015423635606110942,
            0.12901413355304392,
            -0.09619416082364923,
            -0.04059930118993855,
            0.10136513941716409,
            -0.05481952678175413,
            0.004379636966404914,
            0.002952901654655771,
            0.0006848579328839115,
            0.00031802932371112453,
            5.3577790870279326e-05,
            -0.00012727794614027,
            -0.00018195880555486307,
            -0.00013812366519989485,
            -5.490778162807917e-05,
            2.5120315426714608e-05,
            6.91228008124828e-05,
            -7.641401542042948e-06
          ],
          "Ic": 1.394353077444066e-09,
          "Ic_check": 1.3943477483735478e-09,
          "energy": 28.613708777604007,
          "tail0": 6.661338147750939e-16,
          "tail1": 4.440892098500626e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2723
        }
      },
      {
        "category": "fig1",
        "index": 6,
        "parameter": 0.7393092900769607,
        "nu": 0.7,
        "baseline": {
          "nu": 0.7,
          "eta_found": 0.7393092900769607,
          "eta_failed_local": 0.7393014468584168,
          "eta_G": 0.7598286805043439,
          "eta_AD": 0.7058823529411765,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572269173325594,
          "a": [
            -0.004376443250219611,
            0.01211705719085274,
            -0.03545295089780874,
            0.08927346310682313,
            -0.18938148018594428,
            0.334299351341928,
            -0.4814694565837979,
            0.5442624178247737,
            -0.44051679283989226,
            0.18016902090562315,
            0.09158934881427419,
            -0.18704071213366905,
            0.06328194379878507,
            0.10661240240975017,
            -0.1210405739672423,
            -0.007566857180571024,
            0.09871151109757083,
            -0.07116700344008363,
            0.012704532342414435,
            0.003679637861931739,
            0.0003111268957957189,
            4.015197198736273e-05,
            -0.00015816388561895283,
            -0.00024274340712261006,
            -0.00019739708801235972,
            -8.248218657582268e-05,
            2.9572895281174724e-05,
            9.553880636938486e-05,
            8.775731683452043e-05,
            -4.986825694031367e-05
          ],
          "b": [
            -0.0052599423809240155,
            0.016029475436252046,
            -0.04535117637397437,
            0.10953455001511397,
            -0.22221356029664585,
            0.37367122974730793,
            -0.508985804597245,
            0.5358040603273475,
            -0.3866049616708912,
            0.10533634063702478,
            0.13751211459752435,
            -0.17303028672848592,
            0.015414837442351344,
            0.1290020955190746,
            -0.09619591860598527,
            -0.04058635996575583,
            0.10138484113474197,
            -0.054806338324623324,
            0.004374680311698506,
            0.002932619958505072,
            0.0006628103759359177,
            0.00030687882106060043,
            5.3440696185685005e-05,
            -0.00012637283869307834,
            -0.00018385051371228148,
            -0.0001374875519966301,
            -4.255080130834489e-05,
            5.218410096846623e-05,
            0.00010119034294374737,
            -2.7017293818612136e-05
          ],
          "Ic": 1.0076353085253231e-09,
          "Ic_check": 1.007638417149792e-09,
          "energy": 28.61407114740647,
          "tail0": 4.440892098500626e-16,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2724
        }
      },
      {
        "category": "fig1",
        "index": 7,
        "parameter": 0.7551752075197362,
        "nu": 0.8,
        "baseline": {
          "nu": 0.8,
          "eta_found": 0.7551752075197362,
          "eta_failed_local": 0.7551673643056961,
          "eta_G": 0.774959579169065,
          "eta_AD": 0.7222222222222222,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572229414159052,
          "a": [
            -0.004254040545179384,
            0.011922204813803372,
            -0.03523931020859276,
            0.08914494315171996,
            -0.1893984099461912,
            0.33438272709979844,
            -0.48149070901074553,
            0.544215334203437,
            -0.4405081125548521,
            0.180209667869716,
            0.09160574378609165,
            -0.18706461931240806,
            0.06325066735345095,
            0.1066017418934557,
            -0.12103195772346244,
            -0.007546888688717107,
            0.09873656476214662,
            -0.07115031493680929,
            0.012695534950988885,
            0.0036462551646824,
            0.0002788259217996821,
            3.219814909796939e-05,
            -0.0001427454455611325,
            -0.0002239817083790226,
            -0.00018907958338082017,
            -8.276759582658995e-05,
            2.8175448671079456e-05,
            9.713126549552772e-05,
            9.170198814623198e-05,
            -4.864430045121246e-05
          ],
          "b": [
            -0.0051221616343484115,
            0.015821758699905368,
            -0.045148557912942346,
            0.10944143897913189,
            -0.22225977707464906,
            0.3737489303477962,
            -0.5089836663890331,
            0.5357561300634239,
            -0.38661553677146354,
            0.10537004160805408,
            0.13754321024197086,
            -0.17303724535451812,
            0.015384768149741053,
            0.12898091078527243,
            -0.0962004688069854,
            -0.04057697123664892,
            0.10140962169940701,
            -0.05477711652467303,
            0.004385020828548509,
            0.0029125125232144222,
            0.000627656221972233,
            0.00028455980073822387,
            5.4739296061709754e-05,
            -0.00011276173569988047,
            -0.0001739702348838701,
            -0.00013541765870546667,
            -4.375763392856778e-05,
            5.2347507565168815e-05,
            0.00010428671321949614,
            -2.5646274080005587e-05
          ],
          "Ic": 1.2945915450757184e-09,
          "Ic_check": 1.2945902128080888e-09,
          "energy": 28.614393316272977,
          "tail0": 5.551115123125783e-16,
          "tail1": 7.771561172376096e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2725
        }
      },
      {
        "category": "fig1",
        "index": 8,
        "parameter": 0.769196132358418,
        "nu": 0.9,
        "baseline": {
          "nu": 0.9,
          "eta_found": 0.769196132358418,
          "eta_failed_local": 0.7691882891493692,
          "eta_G": 0.7882396317332818,
          "eta_AD": 0.7368421052631579,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572251058990062,
          "a": [
            -0.004173661974082654,
            0.011811120574451711,
            -0.035076772874690985,
            0.08901337384676454,
            -0.18940014363692065,
            0.3344577923063875,
            -0.48149302162185154,
            0.5441676430337359,
            -0.4405223247923829,
            0.18025881944278316,
            0.09162192694058852,
            -0.1871023492875017,
            0.06321434145354268,
            0.10660690534150662,
            -0.12098331162968012,
            -0.007499598588693362,
            0.09872845124665182,
            -0.07120867785022794,
            0.012647670553608987,
            0.00365412422681586,
            0.0003258972135024867,
            6.754733720416506e-05,
            -0.0001509993405496595,
            -0.000265706889010415,
            -0.00022960917169058588,
            -9.319601876552187e-05,
            5.543322358049237e-05,
            0.000147504022446693,
            0.0001312914128380474,
            -9.774686747045058e-05
          ],
          "b": [
            -0.005039905207269754,
            0.015696399996600743,
            -0.044981867695891534,
            0.10933753356111577,
            -0.22229338029032686,
            0.3738158425562554,
            -0.5089631916485011,
            0.5357163458367947,
            -0.38664749001765497,
            0.10540955461712376,
            0.13757648765816863,
            -0.1730593726811048,
            0.015340137879123151,
            0.1289616634455575,
            -0.09616788414130542,
            -0.04051738894386415,
            0.10143395315212911,
            -0.05481547109355633,
            0.004326033017891123,
            0.0028925932390541807,
            0.0006593351938201353,
            0.0003297306893956941,
            7.01399963607985e-05,
            -0.00013864733755314417,
            -0.0002201773818898697,
            -0.0001692581962013729,
            -4.24735547121228e-05,
            9.266119918697641e-05,
            0.00016349872073137192,
            -5.827459688709954e-05
          ],
          "Ic": 1.0018221807683858e-09,
          "Ic_check": 1.0018230689468055e-09,
          "energy": 28.61492685910515,
          "tail0": 2.220446049250313e-16,
          "tail1": 4.440892098500626e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2726
        }
      },
      {
        "category": "fig1",
        "index": 9,
        "parameter": 0.7816938169524075,
        "nu": 1.0,
        "baseline": {
          "nu": 1.0,
          "eta_found": 0.7816938169524075,
          "eta_failed_local": 0.7816859737485649,
          "eta_G": 0.8,
          "eta_AD": 0.75,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35721675737568986,
          "a": [
            -0.004072131415343208,
            0.011658631448555886,
            -0.034929101660700304,
            0.08894846943831608,
            -0.18944554263348704,
            0.33452609728085264,
            -0.4814915737169413,
            0.5441406408427893,
            -0.44052741213457,
            0.18024027939768567,
            0.09163554720831214,
            -0.18706915042217737,
            0.06322994625365111,
            0.10659147762484757,
            -0.12103304364726165,
            -0.0075386682970102065,
            0.09876289418088102,
            -0.07112254901460355,
            0.0126886489702468,
            0.0035988997521276146,
            0.00022785429278400236,
            1.977720070741417e-05,
            -0.00011211971642515739,
            -0.0001803374825402358,
            -0.00016158067156581577,
            -7.789324124287163e-05,
            1.9870928007172312e-05,
            8.514090931153857e-05,
            8.12749395507411e-05,
            -6.068594770746586e-05
          ],
          "b": [
            -0.004928684523698379,
            0.01553756877808346,
            -0.04484811332161817,
            0.10930177852005583,
            -0.22235594323943741,
            0.37387097812324693,
            -0.5089459823816965,
            0.5356969580647692,
            -0.3866529095545972,
            0.10538404162200267,
            0.13757524804002338,
            -0.17302984270078306,
            0.015370191276035559,
            0.12896745387235198,
            -0.09621015237125483,
            -0.04057865408470709,
            0.10143115184845448,
            -0.05473839335065032,
            0.00440403917871065,
            0.0028843724925823174,
            0.0005714421274885068,
            0.00024547599949463077,
            5.7970306157061836e-05,
            -8.031065307050139e-05,
            -0.0001409427627609447,
            -0.00011749491770454769,
            -3.989945878088299e-05,
            4.838001500593586e-05,
            9.834590853899737e-05,
            -3.800432981630954e-05
          ],
          "Ic": 1.1219323248212731e-09,
          "Ic_check": 1.121932768910483e-09,
          "energy": 28.614748298104857,
          "tail0": 3.3306690738754696e-16,
          "tail1": 2.220446049250313e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2727
        }
      },
      {
        "category": "fig1",
        "index": 10,
        "parameter": 0.792898303999221,
        "nu": 1.1,
        "baseline": {
          "nu": 1.1,
          "eta_found": 0.792898303999221,
          "eta_failed_local": 0.7928904608006316,
          "eta_G": 0.8104946103991854,
          "eta_AD": 0.7619047619047619,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35721317590529933,
          "a": [
            -0.003997246777628492,
            0.011557843412290133,
            -0.034825271333156986,
            0.08889864950452092,
            -0.18947581400921007,
            0.33457004502041954,
            -0.4814846211109604,
            0.544119798047457,
            -0.4405366552895226,
            0.18024153998394937,
            0.09165043087865805,
            -0.18705680476658018,
            0.06322834238815715,
            0.10657877239577704,
            -0.12105197307233452,
            -0.007547380431092603,
            0.098781296976653,
            -0.07108886039184271,
            0.012703723213476134,
            0.0035783332374652436,
            0.0001914804169174204,
            2.8883815530031666e-07,
            -0.0001018986523627687,
            -0.00015383265548580934,
            -0.0001400953178347621,
            -7.33818625740475e-05,
            8.376539663995392e-06,
            6.60913541305629e-05,
            6.72289684641463e-05,
            -4.575190376410165e-05
          ],
          "b": [
            -0.00485076345428688,
            0.015431800968848218,
            -0.044752026709667374,
            0.10927306625138347,
            -0.22239872795675772,
            0.3739046160134457,
            -0.5089289642156603,
            0.5356828840778493,
            -0.38666540530245125,
            0.10537768529033338,
            0.1375854230904556,
            -0.17301389978705858,
            0.015376902351751631,
            0.12896151481928037,
            -0.09622957726100823,
            -0.040599001514001365,
            0.10143511815207489,
            -0.05470620027941412,
            0.0044341436134492495,
            0.002882609915178198,
            0.0005406227623553975,
            0.00021473168709978876,
            5.113793879026635e-05,
            -6.33383560552333e-05,
            -0.00011687896004394763,
            -0.00010225877343534941,
            -4.04187520077597e-05,
            3.373402228744382e-05,
            7.835559154067921e-05,
            -2.826178649182281e-05
          ],
          "Ic": 1.1225167462214358e-09,
          "Ic_check": 1.1225225193811639e-09,
          "energy": 28.61475862741398,
          "tail0": 3.3306690738754696e-16,
          "tail1": 3.3306690738754696e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2728
        }
      },
      {
        "category": "fig1",
        "index": 11,
        "parameter": 0.8030034187739284,
        "nu": 1.2,
        "baseline": {
          "nu": 1.2,
          "eta_found": 0.8030034187739284,
          "eta_failed_local": 0.8029955755805356,
          "eta_G": 0.8199221773611012,
          "eta_AD": 0.7727272727272726,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572095431419951,
          "a": [
            -0.003947325208645792,
            0.011494430543597962,
            -0.034783678476545364,
            0.0889145158989775,
            -0.18951129394160038,
            0.3345727122416053,
            -0.48146791466624583,
            0.5441287946374354,
            -0.4405454361542899,
            0.18021155949049117,
            0.09164936046755441,
            -0.18702893174712837,
            0.0632513876814752,
            0.10657590675413374,
            -0.12108300356133049,
            -0.007577687452629712,
            0.09878853029588304,
            -0.07105022381256526,
            0.01272889440547788,
            0.0035615333146537752,
            0.00015206901161602448,
            -2.1088375852109552e-05,
            -8.651756816195833e-05,
            -0.00011655522210490639,
            -0.000108917439110979,
            -6.620329932798197e-05,
            -9.431901511211148e-06,
            3.50697776728537e-05,
            4.4507076950035996e-05,
            -1.8761023175667364e-05
          ],
          "b": [
            -0.004797925652847388,
            0.01536895564333748,
            -0.04472372397740965,
            0.10929990774579075,
            -0.2224290485175515,
            0.37389836130476356,
            -0.5089156865784414,
            0.5356979028785346,
            -0.3866639583201515,
            0.1053472650578132,
            0.1375699686064617,
            -0.17299565137607487,
            0.015406058700576703,
            0.1289747890080182,
            -0.09624980185446873,
            -0.040636825691243404,
            0.10142243966864949,
            -0.05467726212069652,
            0.004470778418909164,
            0.0028851063512548855,
            0.0005069615298751998,
            0.00017909327112780997,
            4.486130301923065e-05,
            -3.809129032101461e-05,
            -8.068983070600153e-05,
            -7.813100548651013e-05,
            -4.055081938224475e-05,
            9.756338942423164e-06,
            4.5161776058372015e-05,
            -1.0262427616950153e-05
          ],
          "Ic": 1.117267611761008e-09,
          "Ic_check": 1.1172662794933785e-09,
          "energy": 28.614598787582104,
          "tail0": 4.440892098500626e-16,
          "tail1": 3.3306690738754696e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2729
        }
      },
      {
        "category": "fig1",
        "index": 12,
        "parameter": 0.8121623070563367,
        "nu": 1.3,
        "baseline": {
          "nu": 1.3,
          "eta_found": 0.8121623070563367,
          "eta_failed_local": 0.8121544638680205,
          "eta_G": 0.8284408647544907,
          "eta_AD": 0.782608695652174,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35720943364867297,
          "a": [
            -0.0038611541825818363,
            0.011302893493271156,
            -0.03450178409795246,
            0.08870280033548067,
            -0.18952506943433697,
            0.33470914957381376,
            -0.48147896106248095,
            0.5440298583612617,
            -0.440571108683153,
            0.1803014623854412,
            0.09170437165453872,
            -0.1870695366771222,
            0.06317985876734653,
            0.10654686592759942,
            -0.12104546838248538,
            -0.007518341843167302,
            0.09880400081204818,
            -0.0710865531672033,
            0.012696033436735648,
            0.003577929819482517,
            0.00020041319150490452,
            8.041027050238968e-06,
            -0.00010594300822166487,
            -0.0001706022811480978,
            -0.00015955081793687933,
            -8.263761202786173e-05,
            1.5148007992089917e-05,
            8.493404720181929e-05,
            8.66893876248123e-05,
            -5.374789030506108e-05
          ],
          "b": [
            -0.00469456441630131,
            0.015147430107365505,
            -0.04443992517766984,
            0.10913699890852847,
            -0.22249485749077777,
            0.3740225314660064,
            -0.5088817955447491,
            0.5356116270405614,
            -0.3867283969317379,
            0.10541058552718194,
            0.13764819867000433,
            -0.17299905620660289,
            0.015343161720304224,
            0.12891954693462185,
            -0.0962441170271443,
            -0.0405817841495054,
            0.10145860667878205,
            -0.054697419765066306,
            0.004430356665551063,
            0.0028807823649893856,
            0.0005494923479563622,
            0.00022825265529545974,
            5.6775819608576494e-05,
            -7.234926621293991e-05,
            -0.00013654443794195744,
            -0.00012046276802809633,
            -4.563178366644847e-05,
            4.474306044645508e-05,
            0.00010065949861210167,
            -3.0926046088810416e-05
          ],
          "Ic": 1.2006147187548777e-09,
          "Ic_check": 1.2006160510225072e-09,
          "energy": 28.61527524924673,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2730
        }
      },
      {
        "category": "fig1",
        "index": 13,
        "parameter": 0.8205013491524118,
        "nu": 1.4,
        "baseline": {
          "nu": 1.4,
          "eta_found": 0.8205013491524118,
          "eta_failed_local": 0.8204935059690146,
          "eta_G": 0.836178383806933,
          "eta_AD": 0.7916666666666666,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572073615201478,
          "a": [
            -0.003774090588665348,
            0.01117176826801119,
            -0.03433576537759967,
            0.08857144998439896,
            -0.18952086677871038,
            0.33480091788016697,
            -0.48149525628929685,
            0.543968339287773,
            -0.4405814654432009,
            0.1803465359132926,
            0.09172950124503132,
            -0.1870885731489447,
            0.06315062845650284,
            0.10653867449515489,
            -0.12102752427555133,
            -0.00749497526219424,
            0.09880714375024928,
            -0.07110532891741536,
            0.012674956815789768,
            0.0035731142013344435,
            0.00021175189149320775,
            2.150884014293316e-05,
            -0.00010192388122509076,
            -0.00017580124131697628,
            -0.00016565507524536326,
            -8.075348114144731e-05,
            2.767483662638098e-05,
            0.00010152330656335045,
            9.430818861337438e-05,
            -8.044736050542504e-05
          ],
          "b": [
            -0.004599968565156212,
            0.015004310587670842,
            -0.04427380856615149,
            0.10903032638053292,
            -0.22252561814486618,
            0.3741106638998116,
            -0.508867595168742,
            0.5355570776357186,
            -0.38675986763457576,
            0.10544139852242959,
            0.1376841127401112,
            -0.1730019528025484,
            0.01531578764418061,
            0.12890079395346976,
            -0.09623683071719298,
            -0.04055819627770967,
            0.1014735046893266,
            -0.05470612292129961,
            0.004408626007462008,
            0.0028670952396872822,
            0.000552300977485257,
            0.00023971310490291398,
            6.432984723739149e-05,
            -7.4701161699988e-05,
            -0.00014430291203551348,
            -0.00012383705487935414,
            -3.760096217974355e-05,
            6.36936632611786e-05,
            0.00012036226031369348,
            -5.058340245866057e-05
          ],
          "Ic": 1.0926113347409228e-09,
          "Ic_check": 1.0926264337740577e-09,
          "energy": 28.61562319733829,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2731
        }
      },
      {
        "category": "fig1",
        "index": 14,
        "parameter": 0.8281358580600258,
        "nu": 1.5,
        "baseline": {
          "nu": 1.5,
          "eta_found": 0.8281358580600258,
          "eta_failed_local": 0.8281280148813692,
          "eta_G": 0.8432391442057964,
          "eta_AD": 0.8,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572047070920941,
          "a": [
            -0.0037911315590396615,
            0.011218498637284533,
            -0.03443484808123176,
            0.08867640210646766,
            -0.18954352562958818,
            0.3347423699315185,
            -0.4814788524549439,
            0.5440142329623276,
            -0.44057545052932084,
            0.1802953774908819,
            0.0917134258572358,
            -0.1870529015278888,
            0.0631861035664058,
            0.10653641183274068,
            -0.12106960636564991,
            -0.007535106591013202,
            0.09881854446327398,
            -0.07104990703841196,
            0.012713408827969577,
            0.00355281036605067,
            0.00015448042953073438,
            -1.867600428960616e-05,
            -9.424510458296126e-05,
            -0.00013309279148839917,
            -0.00012268275087582827,
            -6.433979118985985e-05,
            1.0316509851665182e-05,
            6.188442346165428e-05,
            5.974641822049318e-05,
            -4.572318501169755e-05
          ],
          "b": [
            -0.004618071908166088,
            0.015064354563104307,
            -0.04438144741157168,
            0.10912207616374607,
            -0.22252169546584777,
            0.3740505448075391,
            -0.5088729129931173,
            0.5356005656898165,
            -0.3867335945891891,
            0.1053991627158795,
            0.13765101192174214,
            -0.17298223721776457,
            0.015356540932342294,
            0.12891983143274283,
            -0.09626489014496249,
            -0.04060990005096259,
            0.1014576464022982,
            -0.05466389454158481,
            0.004463957191177003,
            0.0028770124254035847,
            0.0005088492030168383,
            0.00018515411464186564,
            4.268407188371263e-05,
            -5.341431699591355e-05,
            -0.00010161983615400671,
            -9.033336081704003e-05,
            -3.3448875611112895e-05,
            3.4037868344478495e-05,
            7.178613495141405e-05,
            -2.9725670986838558e-05
          ],
          "Ic": 1.246859948622614e-09,
          "Ic_check": 1.246868830406811e-09,
          "energy": 28.615197436309344,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2732
        }
      },
      {
        "category": "fig1",
        "index": 15,
        "parameter": 0.8351368878890457,
        "nu": 1.6,
        "baseline": {
          "nu": 1.6,
          "eta_found": 0.8351368878890457,
          "eta_failed_local": 0.8351290447149415,
          "eta_G": 0.8497094376496793,
          "eta_AD": 0.8076923076923077,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572022466493081,
          "a": [
            -0.00369643945249835,
            0.011071655383762848,
            -0.034242469615497484,
            0.08856103615035024,
            -0.18959481341765755,
            0.33482758709127824,
            -0.4814478747569227,
            0.5439690076262315,
            -0.4406144880395499,
            0.18031271055656609,
            0.09174802493669491,
            -0.1870415122188301,
            0.06317307167566462,
            0.106516485083621,
            -0.12108049964087697,
            -0.007533938439656536,
            0.09882253015857316,
            -0.07104679554818687,
            0.012721921073702914,
            0.003569768132589222,
            0.00017476649233081723,
            -6.477246039106548e-06,
            -9.826129992510747e-05,
            -0.0001521918217187579,
            -0.00014879878378381653,
            -8.823923038734721e-05,
            -3.717031097994775e-06,
            6.122168038509213e-05,
            7.312901986747434e-05,
            -1.9935318773974144e-05
          ],
          "b": [
            -0.004520626317072237,
            0.014900261266909466,
            -0.044194056312450825,
            0.10904741179147484,
            -0.22260164831033316,
            0.37411260592162776,
            -0.5088214927359339,
            0.5355760053559953,
            -0.3867805383554114,
            0.10539652902571507,
            0.13768084099705125,
            -0.17296017381965284,
            0.015355381441263553,
            0.12890437121001935,
            -0.09627838137320353,
            -0.040615716690469754,
            0.10145543161280428,
            -0.054666198782907904,
            0.004465014871944923,
            0.002889543115852552,
            0.0005316972336692278,
            0.00020845540493266254,
            5.5569517418671605e-05,
            -5.653930308940947e-05,
            -0.00011893700251490855,
            -0.00011413907839094364,
            -5.564877914751097e-05,
            2.02872140348474e-05,
            7.220618485843682e-05,
            -6.759111954555895e-06
          ],
          "Ic": 1.0255614135701308e-09,
          "Ic_check": 1.0255671867298588e-09,
          "energy": 28.61546186662364,
          "tail0": 1.1102230246251565e-16,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2733
        }
      },
      {
        "category": "fig1",
        "index": 16,
        "parameter": 0.8415952745852522,
        "nu": 1.7,
        "baseline": {
          "nu": 1.7,
          "eta_found": 0.8415952745852522,
          "eta_failed_local": 0.8415874314155092,
          "eta_G": 0.8556612704999071,
          "eta_AD": 0.8148148148148149,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3572002261827846,
          "a": [
            -0.0036017937609885333,
            0.010941358098759374,
            -0.03414605163442378,
            0.08856143935102921,
            -0.1896353872958301,
            0.33482939015726215,
            -0.48143213996381357,
            0.5439781957784656,
            -0.44061859309438955,
            0.18029929924336718,
            0.09173902081950402,
            -0.18703983076119216,
            0.06318385518239042,
            0.1065296098085118,
            -0.12107380407128898,
            -0.007535760718041379,
            0.09881758291653701,
            -0.07105230284371832,
            0.012715276215911786,
            0.003562441408761812,
            0.00016945614978819737,
            -6.654643884012696e-06,
            -9.343988574652842e-05,
            -0.0001461179148378188,
            -0.00014491632818932265,
            -8.739033756582443e-05,
            -5.310697351943571e-06,
            5.807219491133917e-05,
            7.008055589260984e-05,
            -1.601768219560038e-05
          ],
          "b": [
            -0.00442060153998338,
            0.014768831299462217,
            -0.04411999143319187,
            0.10906719935742933,
            -0.22263683970562315,
            0.37410424405075404,
            -0.5088104836276339,
            0.5355887841048491,
            -0.38677789021210046,
            0.10538651301810238,
            0.13766773623422127,
            -0.1729660272689594,
            0.015360593784539684,
            0.1289162739174483,
            -0.0962678041485511,
            -0.04061099385373875,
            0.1014549716081782,
            -0.054668449193746825,
            0.0044606200132040735,
            0.002881938343970526,
            0.0005234247319821221,
            0.00020370622592855752,
            5.605529606635401e-05,
            -5.254274911815455e-05,
            -0.00011473429100532258,
            -0.0001118009377959277,
            -5.545203129106011e-05,
            1.8248496354406943e-05,
            6.838891013534862e-05,
            -3.422588699559545e-06
          ],
          "Ic": 1.381498471175746e-09,
          "Ic_check": 1.3815157906549302e-09,
          "energy": 28.61552469864761,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2734
        }
      },
      {
        "category": "fig1",
        "index": 17,
        "parameter": 0.8475684936885524,
        "nu": 1.8,
        "baseline": {
          "nu": 1.8,
          "eta_found": 0.8475684936885524,
          "eta_failed_local": 0.8475606505229809,
          "eta_G": 0.8611552466488265,
          "eta_AD": 0.8214285714285714,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719966673748055,
          "a": [
            -0.0036800770499171827,
            0.011039654141356449,
            -0.034267475682917,
            0.08864187171476767,
            -0.18962929887202404,
            0.3347842080551078,
            -0.4814297688119828,
            0.5440028067602318,
            -0.44061472485445813,
            0.18027406170078966,
            0.0917399198111026,
            -0.1870119388624206,
            0.06319953925644585,
            0.10651334243464684,
            -0.12111480908618473,
            -0.007568148072203622,
            0.09882814661382601,
            -0.07100642994326471,
            0.012755821048206613,
            0.003567183570480619,
            0.00014570525541334346,
            -2.9257400145772702e-05,
            -9.58587193133856e-05,
            -0.00013275625517738157,
            -0.00013377040191235934,
            -9.280251092879115e-05,
            -3.060643005277254e-05,
            2.0387045545377247e-05,
            3.8686422751570447e-05,
            9.696914960702961e-06
          ],
          "b": [
            -0.0044952670786036555,
            0.014876231048207681,
            -0.04423814581325072,
            0.10912755795740937,
            -0.2226129325020677,
            0.37406427507880596,
            -0.508820497953046,
            0.5356098694311375,
            -0.38676572648213264,
            0.10536355759737034,
            0.1376574063349956,
            -0.17294255035312403,
            0.015388845793926808,
            0.12891806599413191,
            -0.09630165457118751,
            -0.04065667599896362,
            0.10143774201261328,
            -0.054640449632605205,
            0.004506140946416099,
            0.002905614499354168,
            0.0005149066711129638,
            0.00018299571423299307,
            4.744499635656259e-05,
            -4.2493376626219945e-05,
            -9.676760646471681e-05,
            -0.00010254503684800516,
            -6.63586881002562e-05,
            -1.5089087401290888e-05,
            2.2632053715134716e-05,
            8.639441514962186e-06
          ],
          "Ic": 1.4871934794769004e-09,
          "Ic_check": 1.4872001408150481e-09,
          "energy": 28.615200469159287,
          "tail0": 0.0,
          "tail1": 2.220446049250313e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2735
        }
      },
      {
        "category": "fig1",
        "index": 18,
        "parameter": 0.8530978328858799,
        "nu": 1.9,
        "baseline": {
          "nu": 1.9,
          "eta_found": 0.8530978328858799,
          "eta_failed_local": 0.853089989724295,
          "eta_G": 0.8662427688171751,
          "eta_AD": 0.8275862068965517,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571981179856063,
          "a": [
            -0.0036167350158063487,
            0.010985731261108899,
            -0.03420248708239113,
            0.08860457233611062,
            -0.18965876658687056,
            0.3348074541169501,
            -0.48140541701730605,
            0.5440087690498592,
            -0.44062685695119463,
            0.18025341639865344,
            0.09172398485092241,
            -0.18701262777338076,
            0.0632151993701202,
            0.10653701287200748,
            -0.12109420929427751,
            -0.007558925934581503,
            0.09882434601516304,
            -0.07101940705281454,
            0.012736698426002772,
            0.003547879920168101,
            0.00013205073005072935,
            -3.3436868848683026e-05,
            -9.011564773709554e-05,
            -0.00011928354542351068,
            -0.0001157559167103361,
            -7.402019700770781e-05,
            -1.2936848380132836e-05,
            3.62066315911773e-05,
            4.929367981457602e-05,
            -5.14386026087741e-06
          ],
          "b": [
            -0.004441231977093536,
            0.014819378273296486,
            -0.04417430875230635,
            0.10910670523529624,
            -0.22265039187919544,
            0.37407282856254753,
            -0.508796723327487,
            0.535625426978323,
            -0.3867665219928253,
            0.10534740993381388,
            0.1376360511952529,
            -0.1729565203076631,
            0.015391331285126547,
            0.12893609052511337,
            -0.09627831594878739,
            -0.04063763190787045,
            0.1014477782043446,
            -0.05464199383312807,
            0.004494840889555287,
            0.0028875819163781636,
            0.0004954256260538426,
            0.00016791295831640883,
            4.078049177394043e-05,
            -3.991540645673098e-05,
            -8.703488482327146e-05,
            -8.798689500264137e-05,
            -4.883268141524828e-05,
            4.866507169258135e-06,
            4.368599764976701e-05,
            1.6404409390470005e-06
          ],
          "Ic": 1.3469652060393855e-09,
          "Ic_check": 1.3469771964480515e-09,
          "energy": 28.615268474006502,
          "tail0": 1.1102230246251565e-16,
          "tail1": 1.1102230246251565e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2736
        }
      },
      {
        "category": "fig1",
        "index": 19,
        "parameter": 0.8582437799582558,
        "nu": 2.0,
        "baseline": {
          "nu": 2.0,
          "eta_found": 0.8582437799582558,
          "eta_failed_local": 0.8582359368004786,
          "eta_G": 0.8709677419354839,
          "eta_AD": 0.8333333333333334,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571967379959532,
          "a": [
            -0.0036018865886750643,
            0.010920816823661712,
            -0.034136030952827745,
            0.08859189179702347,
            -0.18967723269297934,
            0.3348267946876365,
            -0.4814046821536171,
            0.5439848622446211,
            -0.4406406415012068,
            0.18026812934962674,
            0.09175230686029137,
            -0.18699850573617674,
            0.06320156838231203,
            0.10650575220333729,
            -0.12112469455156452,
            -0.007575879850553654,
            0.09882697449789643,
            -0.07099911295495397,
            0.012762027632642408,
            0.0035705424224540235,
            0.0001473943296120177,
            -2.545663057696174e-05,
            -8.934718306490072e-05,
            -0.00012629959026637513,
            -0.00012956912226272705,
            -9.1226827191767e-05,
            -3.064134688142676e-05,
            1.9881663149496418e-05,
            3.7981268098597685e-05,
            1.3568771995198399e-05
          ],
          "b": [
            -0.004414030417951076,
            0.014747230144171338,
            -0.04411907173665075,
            0.10910604646851446,
            -0.22267002443219486,
            0.37408975644874376,
            -0.5087860987985783,
            0.535605616257846,
            -0.3867900998744706,
            0.10534873616405387,
            0.13766245107272856,
            -0.1729304714037877,
            0.015396712879490652,
            0.1289174015847106,
            -0.09631128907416797,
            -0.04066789021841399,
            0.10143311254252668,
            -0.05463987086399799,
            0.0045108100237185875,
            0.0029083818037053924,
            0.0005158431915367957,
            0.00018497790432106762,
            5.2812432659438646e-05,
            -3.4448510433200243e-05,
            -8.942763044401552e-05,
            -9.794219627657384e-05,
            -6.344223105250849e-05,
            -1.3617668135385666e-05,
            2.2400598365360216e-05,
            1.3427061255040494e-05
          ],
          "Ic": 1.414780737007959e-09,
          "Ic_check": 1.4148002769331924e-09,
          "energy": 28.61530673124078,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2737
        }
      },
      {
        "category": "fig1",
        "index": 20,
        "parameter": 0.8630428582049647,
        "nu": 2.1,
        "baseline": {
          "nu": 2.1,
          "eta_found": 0.8630428582049647,
          "eta_failed_local": 0.8630350150508241,
          "eta_G": 0.8753679069964649,
          "eta_AD": 0.8387096774193549,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719776445974577,
          "a": [
            -0.003686787768651891,
            0.011059309414699152,
            -0.03430603450041915,
            0.08869530210833229,
            -0.18964623282933343,
            0.3347504596811055,
            -0.48142416807633154,
            0.5440281503238368,
            -0.44060694492490615,
            0.1802487964008394,
            0.0917260875712615,
            -0.18699911059186686,
            0.0632185940597446,
            0.10652004199253587,
            -0.12112399546498825,
            -0.0075774152472616926,
            0.09883729556837569,
            -0.07098234430082183,
            0.012766375523530278,
            0.00354570097146549,
            0.00010528749462954445,
            -6.056877272646915e-05,
            -0.00010103053410097428,
            -0.00011585384509780347,
            -0.00011051896653711091,
            -7.682369138787373e-05,
            -2.604428718373075e-05,
            1.690955279748436e-05,
            3.57170232843687e-05,
            3.2186512638361306e-05
          ],
          "b": [
            -0.004501111984063054,
            0.014900460143844838,
            -0.04428227854412404,
            0.10917798972165986,
            -0.22261359014424,
            0.3740301475891863,
            -0.5088278910891487,
            0.5356315927407397,
            -0.38674753629045705,
            0.10534430247774507,
            0.13763683872714005,
            -0.1729399629314424,
            0.015404697302273056,
            0.12893099460459215,
            -0.09630500797630552,
            -0.040670065605965096,
            0.1014404606265296,
            -0.05461434144450849,
            0.004532470235642401,
            0.0029048589555311336,
            0.0004839151648509909,
            0.00014390869882856724,
            2.406196210947275e-05,
            -4.264287590774094e-05,
            -8.220403898425395e-05,
            -8.656706563337288e-05,
            -5.7818100988579574e-05,
            -1.6857870359604197e-05,
            1.4235805802796102e-05,
            2.8672505897854884e-05
          ],
          "Ic": 1.4235896905745449e-09,
          "Ic_check": 1.423672291167577e-09,
          "energy": 28.614982880059493,
          "tail0": 0.0,
          "tail1": 1.1102230246251565e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2738
        }
      },
      {
        "category": "fig1",
        "index": 21,
        "parameter": 0.8675170073105677,
        "nu": 2.2,
        "baseline": {
          "nu": 2.2,
          "eta_found": 0.8675170073105677,
          "eta_failed_local": 0.8675091641599002,
          "eta_G": 0.8794758967819952,
          "eta_AD": 0.84375,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719298198131844,
          "a": [
            -0.003529166305805299,
            0.010818176637271972,
            -0.03399064426966158,
            0.08846603327706126,
            -0.18967836208008618,
            0.3349027254299792,
            -0.48141977565442823,
            0.5439505194146351,
            -0.44062663531049934,
            0.1802995003725694,
            0.0917422837462554,
            -0.18704266124441765,
            0.06317514737859022,
            0.10652507908874656,
            -0.12107302061521395,
            -0.007524599372833462,
            0.0988466007874201,
            -0.07102001123652146,
            0.01271759103826944,
            0.0035216839925054557,
            0.00010902375534413606,
            -4.895046453842533e-05,
            -9.804387518178544e-05,
            -0.00011965278046974038,
            -0.00010780445341905804,
            -5.642244248972886e-05,
            1.1232550153075772e-05,
            5.609448225109665e-05,
            5.1415493696799684e-05,
            -2.8757786755757652e-05
          ],
          "b": [
            -0.004339647950246678,
            0.014633320397476326,
            -0.043968202527306315,
            0.10900408416388707,
            -0.2227038553730659,
            0.3741600020925429,
            -0.5087829984180251,
            0.5355713571920574,
            -0.38678709490489377,
            0.10538407103357436,
            0.13767087408053721,
            -0.17296723574251271,
            0.015351920940503319,
            0.12890722773985563,
            -0.0962753790641575,
            -0.04061070348312823,
            0.10147854705414691,
            -0.0546250795250455,
            0.004491725769204121,
            0.0028707645966932673,
            0.0004734970177583488,
            0.00014683242121999132,
            2.3349604001933073e-05,
            -5.2847300157242164e-05,
            -9.263739741454786e-05,
            -8.175544354627908e-05,
            -2.9605062410269934e-05,
            3.022217255173861e-05,
            5.9082922387405565e-05,
            -1.5201032488490385e-05
          ],
          "Ic": 1.4652368207634936e-09,
          "Ic_check": 1.4653105395723287e-09,
          "energy": 28.615553663016435,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2739
        }
      },
      {
        "category": "fig1",
        "index": 22,
        "parameter": 0.8717171067060654,
        "nu": 2.3,
        "baseline": {
          "nu": 2.3,
          "eta_found": 0.8717171067060654,
          "eta_failed_local": 0.8717092635587159,
          "eta_G": 0.8833200796027473,
          "eta_AD": 0.8484848484848485,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571947019889696,
          "a": [
            -0.0036135547735409793,
            0.010947700035849467,
            -0.034173058452107004,
            0.08862270723469465,
            -0.18967284572107548,
            0.3347896404010788,
            -0.48142272542547215,
            0.5440183279298751,
            -0.4405983180955659,
            0.1802618073513892,
            0.09171851327559895,
            -0.18702285339504937,
            0.06320334565843588,
            0.10652668105801849,
            -0.12110571077204688,
            -0.007565276060937869,
            0.09883463535777905,
            -0.07099958769717657,
            0.012744981589664783,
            0.003532805792501277,
            0.00010582251961469181,
            -4.7539985782891467e-05,
            -7.940829811595049e-05,
            -8.924301673107384e-05,
            -8.1178063876381e-05,
            -4.7037849428132315e-05,
            -1.6834589593183518e-06,
            2.6649415235717096e-05,
            1.8871578805682815e-05,
            -3.63019670484397e-05
          ],
          "b": [
            -0.004426567555349156,
            0.014778213288078728,
            -0.044155808806171676,
            0.1091316888432769,
            -0.22265360163028602,
            0.3740589045068114,
            -0.5088211299784493,
            0.5356215453674574,
            -0.3867424999621258,
            0.10536314088979244,
            0.13763958529339732,
            -0.17295931980075605,
            0.01538434386717668,
            0.12892591175856946,
            -0.09629287997043148,
            -0.04065196975591217,
            0.1014472846494475,
            -0.0546242492996386,
            0.004511379726068751,
            0.0028824883877974334,
            0.00046948391006606074,
            0.00014083211301883197,
            3.1750409629256695e-05,
            -2.5802869236870665e-05,
            -5.6787606079015565e-05,
            -5.291942389084412e-05,
            -1.9452140193117043e-05,
            1.7972728063733478e-05,
            3.0202459656882787e-05,
            -2.7863487690307823e-05
          ],
          "Ic": 1.451433195853724e-09,
          "Ic_check": 1.4515544322080132e-09,
          "energy": 28.61516785392825,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2740
        }
      },
      {
        "category": "fig1",
        "index": 23,
        "parameter": 0.8756538368919189,
        "nu": 2.4,
        "baseline": {
          "nu": 2.4,
          "eta_found": 0.8756538368919189,
          "eta_failed_local": 0.8756459937477402,
          "eta_G": 0.886925239607736,
          "eta_AD": 0.8529411764705882,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719180202803374,
          "a": [
            -0.003547661052408608,
            0.010804897684737594,
            -0.03399571184676615,
            0.08851500832319671,
            -0.1897093473663692,
            0.33488830652777246,
            -0.4813926571536213,
            0.5439563291891976,
            -0.4406533106787797,
            0.18027797341549984,
            0.09176621143775973,
            -0.1869972388661783,
            0.06319317328713804,
            0.10649847373718449,
            -0.12112486953410032,
            -0.007565320636381049,
            0.09884627820528762,
            -0.07098134878560934,
            0.012765746818285491,
            0.003553759105408149,
            0.00012048188976040092,
            -4.735065682915675e-05,
            -9.732057448868266e-05,
            -0.00012186702334317497,
            -0.00011974341545077487,
            -8.253127674166615e-05,
            -2.5508790656007693e-05,
            2.1748935129248944e-05,
            3.986790101547796e-05,
            2.0259566094578075e-05
          ],
          "b": [
            -0.004346069481136207,
            0.01461882079259931,
            -0.04398542078255139,
            0.10905613519578226,
            -0.22272310620146976,
            0.374137416258051,
            -0.5087600829400324,
            0.535587359437692,
            -0.3868074968102243,
            0.1053503696900197,
            0.1376759737737138,
            -0.17292339359516207,
            0.015390702774476982,
            0.1289076848675756,
            -0.09631678703636475,
            -0.040665612029332526,
            0.1014484722190982,
            -0.05461473265097073,
            0.0045286859700161405,
            0.0029074151757032774,
            0.0004968305361717593,
            0.00016085649884284352,
            3.5732614293931345e-05,
            -4.048452820161178e-05,
            -8.715775265394429e-05,
            -9.203081650984159e-05,
            -5.869887065654757e-05,
            -1.1614141613919275e-05,
            2.3407063237477762e-05,
            2.002924934169103e-05
          ],
          "Ic": 1.4311822837953514e-09,
          "Ic_check": 1.4312835361351972e-09,
          "energy": 28.61540279441349,
          "tail0": 4.440892098500626e-16,
          "tail1": 2.220446049250313e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2741
        }
      },
      {
        "category": "fig1",
        "index": 24,
        "parameter": 0.8793585398487236,
        "nu": 2.5,
        "baseline": {
          "nu": 2.5,
          "eta_found": 0.8793585398487236,
          "eta_failed_local": 0.8793506967075765,
          "eta_G": 0.8903131297845387,
          "eta_AD": 0.8571428571428571,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719237591499525,
          "a": [
            -0.003512948932824685,
            0.010801178899397242,
            -0.03405329310613248,
            0.08861355161489275,
            -0.18973478824502604,
            0.3348177935613639,
            -0.48137890419481955,
            0.5440027056779263,
            -0.4406473079978761,
            0.18024259840071993,
            0.09174744577819749,
            -0.18697795926204674,
            0.06322617564003397,
            0.10651442084293485,
            -0.12113832213363045,
            -0.007594462524876253,
            0.09882349069032807,
            -0.07098940460384157,
            0.012768716072653551,
            0.0035577240150319613,
            0.0001243616095508848,
            -3.9526083906567994e-05,
            -8.391097957619436e-05,
            -0.00010753865190054413,
            -0.0001108410402078222,
            -8.277107525765491e-05,
            -3.51611464602298e-05,
            3.1094476902103304e-06,
            1.4813274351480441e-05,
            1.9736554673105635e-05
          ],
          "b": [
            -0.004317131532765537,
            0.014627739625112756,
            -0.04405950634663961,
            0.10914893611858432,
            -0.22271681846807406,
            0.3740673921126576,
            -0.5087718996963686,
            0.5356280529069094,
            -0.38678555562539146,
            0.10532419258345643,
            0.13764610003723254,
            -0.17291926203670144,
            0.015420670910864565,
            0.12893560529423637,
            -0.09631128223180961,
            -0.04068412804594791,
            0.10142265187617608,
            -0.05463015556068392,
            0.004522637200217017,
            0.0029046451484309815,
            0.0004943153492392098,
            0.00016215978803194289,
            4.436418206370045e-05,
            -2.5673344538320796e-05,
            -7.22681763023418e-05,
            -8.264503736615679e-05,
            -5.808131321806173e-05,
            -2.288597835390673e-05,
            -3.7550681943952055e-06,
            1.2614558297991444e-05
          ],
          "Ic": 1.5195888991570428e-09,
          "Ic_check": 1.5196488512003725e-09,
          "energy": 28.61522009187462,
          "tail0": 2.220446049250313e-16,
          "tail1": 4.440892098500626e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2742
        }
      },
      {
        "category": "fig1",
        "index": 25,
        "parameter": 0.8828433767539574,
        "nu": 2.6,
        "baseline": {
          "nu": 2.6,
          "eta_found": 0.8828433767539574,
          "eta_failed_local": 0.8828355336157103,
          "eta_G": 0.8935029248419067,
          "eta_AD": 0.8611111111111112,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571903978385911,
          "a": [
            -0.0035071483844945186,
            0.010775086209877844,
            -0.03397405872806429,
            0.08852466067483035,
            -0.18972594189247058,
            0.33488179276212354,
            -0.48139358862117476,
            0.543957556750953,
            -0.4406471927539772,
            0.18028507635882837,
            0.09177367278452477,
            -0.18699471720754696,
            0.06318649442055262,
            0.10648509370819056,
            -0.12113811179638798,
            -0.007571832947917756,
            0.09885043914419876,
            -0.0709683410447451,
            0.012777757650287437,
            0.0035578919094040678,
            0.00011753099428624163,
            -5.253013530321212e-05,
            -0.00010138021274619022,
            -0.00012518498560229777,
            -0.0001244052540577759,
            -8.913408638281063e-05,
            -3.37613300697893e-05,
            1.1823937506745646e-05,
            3.216771693493663e-05,
            4.577120903079317e-05
          ],
          "b": [
            -0.004310671379546061,
            0.014589562623788029,
            -0.04397032893085558,
            0.10907239307441706,
            -0.2227331648010383,
            0.3741295593900172,
            -0.5087646734494353,
            0.5355843151361482,
            -0.3868044249209369,
            0.10535624948653999,
            0.13768599802326936,
            -0.17291483510298153,
            0.015390761947161427,
            0.12889935128508914,
            -0.09633096947657721,
            -0.04067928180751763,
            0.10144440864940424,
            -0.054607706687367266,
            0.004540541953525589,
            0.0029158860532186295,
            0.0004987890296187666,
            0.00015903206931856164,
            3.363724886489504e-05,
            -4.2161960597896743e-05,
            -9.001766352068616e-05,
            -9.771935881794534e-05,
            -6.796570574084999e-05,
            -2.6648924931015143e-05,
            2.263981763638784e-06,
            3.6210621253991204e-05
          ],
          "Ic": 1.280935801872829e-09,
          "Ic_check": 1.2813989869187026e-09,
          "energy": 28.615367580061175,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2743
        }
      },
      {
        "category": "fig1",
        "index": 26,
        "parameter": 0.8861340720570567,
        "nu": 2.7,
        "baseline": {
          "nu": 2.7,
          "eta_found": 0.8861340720570567,
          "eta_failed_local": 0.8861262289215854,
          "eta_G": 0.8965115946687585,
          "eta_AD": 0.8648648648648649,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571897078965973,
          "a": [
            -0.0035299835664053636,
            0.0108169547755592,
            -0.03399643805715607,
            0.08849508236166163,
            -0.18969683903880383,
            0.3348991946404674,
            -0.4814162179170316,
            0.5439415272011583,
            -0.4406326559594049,
            0.1803054664555696,
            0.09177481459129366,
            -0.18701398918785753,
            0.06316486603620464,
            0.10647595531834628,
            -0.12113319991888125,
            -0.007557737478467342,
            0.09886643190161844,
            -0.0709591939135305,
            0.012778243206002836,
            0.0035493709232373334,
            0.00010498760609570188,
            -6.311588806545967e-05,
            -0.00010587536666127672,
            -0.00012296175916978844,
            -0.0001168078838051528,
            -7.81706422006957e-05,
            -2.1502867783106297e-05,
            2.4002046527053282e-05,
            4.242148153034148e-05,
            4.154883504589576e-05
          ],
          "b": [
            -0.004337650300995982,
            0.014631924226038782,
            -0.043979837772319945,
            0.10903610060032223,
            -0.2227148995600033,
            0.3741549813076407,
            -0.5087793501517199,
            0.5355627505814363,
            -0.38679890637818964,
            0.10537839536067146,
            0.13769790754059147,
            -0.1729237737262414,
            0.015369160742415594,
            0.12888084313877618,
            -0.09633634192754442,
            -0.040672662031985087,
            0.10145702167146627,
            -0.05459353323997696,
            0.004548092147983687,
            0.002914339213730122,
            0.0004895405966433133,
            0.00014677613075358194,
            2.296079445039106e-05,
            -4.8214790608498085e-05,
            -9.066965361251084e-05,
            -9.379661890577241e-05,
            -6.032394845936323e-05,
            -1.5539967197548426e-05,
            1.6734562229163378e-05,
            3.73995216577783e-05
          ],
          "Ic": 1.0899365854299958e-09,
          "Ic_check": 1.0904788183552228e-09,
          "energy": 28.615365577671227,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2744
        }
      },
      {
        "category": "fig1",
        "index": 27,
        "parameter": 0.8892466798749906,
        "nu": 2.8,
        "baseline": {
          "nu": 2.8,
          "eta_found": 0.8892466798749906,
          "eta_failed_local": 0.8892388367421775,
          "eta_G": 0.8993542142766877,
          "eta_AD": 0.868421052631579,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.35719023206359163,
          "a": [
            -0.00353474488541257,
            0.010804519363625031,
            -0.034027761018748846,
            0.08856891373935848,
            -0.1897309123978211,
            0.33485678959732035,
            -0.4813794611699874,
            0.543980715073189,
            -0.440649745818211,
            0.1802589133592851,
            0.09176075133832991,
            -0.18698482107725445,
            0.0632018753076914,
            0.10649065219479584,
            -0.12114613507963527,
            -0.007581237676249965,
            0.09885335284208331,
            -0.07095510567773441,
            0.01278952858839206,
            0.0035567782341418453,
            0.00010616586258788047,
            -6.369947233526723e-05,
            -0.00010463743123671079,
            -0.00012078091135060786,
            -0.00011797545852680079,
            -8.505694924353347e-05,
            -3.236464478825195e-05,
            1.410189503430063e-05,
            3.887500350534695e-05,
            6.326136782764569e-05
          ],
          "b": [
            -0.004333270130164041,
            0.01462539016867585,
            -0.044025963885979895,
            0.10910778003009369,
            -0.22272880304219803,
            0.3741029180177834,
            -0.508760682512979,
            0.5356097882863857,
            -0.38679480016263645,
            0.10533590515628388,
            0.1376659254202297,
            -0.17291408262415736,
            0.015403829266151203,
            0.12890809297529957,
            -0.09633429129605592,
            -0.04069008826590234,
            0.10143982913738875,
            -0.05459764186126198,
            0.004555388858221769,
            0.0029225360318617275,
            0.0004929412335171774,
            0.00014760676607773296,
            2.5652871565417095e-05,
            -4.3276039310423315e-05,
            -8.680824673163199e-05,
            -9.525293214262944e-05,
            -6.821143529844796e-05,
            -2.741918121234261e-05,
            4.662391472564145e-06,
            5.4457632372319986e-05
          ],
          "Ic": 1.0154215246416243e-09,
          "Ic_check": 1.0166818498191788e-09,
          "energy": 28.615227665544246,
          "tail0": 0.0,
          "tail1": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2745
        }
      },
      {
        "category": "fig1",
        "index": 28,
        "parameter": 0.8921953225211567,
        "nu": 2.9,
        "baseline": {
          "nu": 2.9,
          "eta_found": 0.8921953225211567,
          "eta_failed_local": 0.892187479390891,
          "eta_G": 0.9020442225666907,
          "eta_AD": 0.8717948717948718,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571921238148561,
          "a": [
            -0.0035945347538528863,
            0.010926079492300475,
            -0.034186846213594475,
            0.08865981103577662,
            -0.18969346980900784,
            0.3347911955396526,
            -0.4813977008874366,
            0.5440195984094226,
            -0.4406199311835525,
            0.1802425691385856,
            0.09173469641019363,
            -0.18699079420790465,
            0.06321312684041124,
            0.10650159106961056,
            -0.1211470511857548,
            -0.007590461018601148,
            0.09884762228211066,
            -0.0709560013163258,
            0.012787059873349929,
            0.003546138280867579,
            9.203433085602581e-05,
            -7.031661188785188e-05,
            -9.71090435613769e-05,
            -0.00010189450551828932,
            -9.590618709933711e-05,
            -6.922880641079629e-05,
            -2.804073442524981e-05,
            7.546602935373672e-06,
            2.480977713373725e-05,
            2.8559336292383483e-05
          ],
          "b": [
            -0.004402527002481084,
            0.014762779733229446,
            -0.04417919193550877,
            0.1091674568309872,
            -0.22267041600686713,
            0.37405286329406007,
            -0.5087971473249365,
            0.5356337612949275,
            -0.3867564106024158,
            0.10533605075938637,
            0.1376427314570826,
            -0.17292689569747055,
            0.015408147386521147,
            0.12891959332968378,
            -0.0963290395342276,
            -0.040694380055113825,
            0.10143385226288608,
            -0.05459728822139592,
            0.004555604226191302,
            0.002914224118931596,
            0.0004761200465561234,
            0.0001314857345392,
            2.0391080958541888e-05,
            -3.344914260369081e-05,
            -6.610183323039223e-05,
            -7.168176516946237e-05,
            -4.984279520600912e-05,
            -1.7764823544449583e-05,
            6.70814765385449e-06,
            2.3264769141639772e-05
          ],
          "Ic": 1.012019357204963e-09,
          "Ic_check": 1.012335992811586e-09,
          "energy": 28.6149904035991,
          "tail0": 0.0,
          "tail1": 5.551115123125783e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2746
        }
      },
      {
        "category": "fig1",
        "index": 29,
        "parameter": 0.8949932805171544,
        "nu": 3.0,
        "baseline": {
          "nu": 3.0,
          "eta_found": 0.8949932805171544,
          "eta_failed_local": 0.8949854373893313,
          "eta_G": 0.9045936395759717,
          "eta_AD": 0.875,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "cutoff": 136,
          "cutoff_check": 156,
          "p_even": 0.3571884531974235,
          "a": [
            -0.0035355178306447207,
            0.010805023382229285,
            -0.03400633337224932,
            0.08851544365717451,
            -0.189702513057795,
            0.33489685216326326,
            -0.481408014362677,
            0.5439433346475032,
            -0.4406391916257883,
            0.1802994371970109,
            0.09178435948853225,
            -0.18699660967211199,
            0.06317153558767448,
            0.10646411272539393,
            -0.12115681340341397,
            -0.00757673593387339,
            0.09886459282685738,
            -0.07094483809856644,
            0.012796264855123916,
            0.0035584559052867382,
            0.00010505292847402338,
            -6.514486402617347e-05,
            -0.00010489664119043195,
            -0.00011938586732425197,
            -0.00011449883163962952,
            -7.954828064279552e-05,
            -2.653936191761062e-05,
            1.6030394562801245e-05,
            3.283988468449998e-05,
            4.6694017645055044e-05
          ],
          "b": [
            -0.004336903140117429,
            0.014622884571028526,
            -0.04399556546091308,
            0.10905318927344769,
            -0.22271798020784644,
            0.37415104095175933,
            -0.5087724007911005,
            0.5355676056969924,
            -0.3868034673942872,
            0.10536790503576883,
            0.13770166668813505,
            -0.1729050490011641,
            0.015385095256404994,
            0.12888115358519187,
            -0.09635350737478511,
            -0.04069728554574725,
            0.10144286854936391,
            -0.05458913071061646,
            0.004562393625712781,
            0.002926335661130655,
            0.0004937120962216821,
            0.00014713907177225268,
            2.5697947317610103e-05,
            -4.161688575812315e-05,
            -8.283794549978946e-05,
            -8.772588173453837e-05,
            -5.8204233638185445e-05,
            -1.895633640963391e-05,
            5.604191241735233e-06,
            3.897670846265472e-05
          ],
          "Ic": 1.5371202088942937e-09,
          "Ic_check": 1.5380785534091501e-09,
          "energy": 28.615285593693475,
          "tail0": 1.1102230246251565e-16,
          "tail1": 2.220446049250313e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2747
        }
      }
    ],
    "amplifier": [
      {
        "category": "amplifier",
        "index": 0,
        "parameter": 2.057348567130619,
        "nu": 0.3,
        "baseline": {
          "channel": "amplifier",
          "parameter": 2.057348567130619,
          "nu": 0.3,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3755887512114537,
          "a": [
            0.008895795136701296,
            -0.040722278278005154,
            0.1346698021954057,
            -0.3007916716872403,
            0.47039387537248123,
            -0.5455799222142236,
            0.49371126192025755,
            -0.33056266688601954,
            0.1316054887888516,
            -0.019509854553973614
          ],
          "b": [
            0.014827026997624577,
            -0.0634597370221187,
            0.1836279708241745,
            -0.3623828266819898,
            0.5092099660973405,
            -0.5421564906994911,
            0.44992141228652804,
            -0.26171163926536845,
            0.0807268793575157,
            -0.006703574594735254
          ],
          "cutoff": 103,
          "cutoff_check": 133,
          "Ic": 1.1697788071529658e-08,
          "Ic_check": 1.4970127093505425e-07,
          "energy": 15.15646288435744,
          "tail0": 5.742628594873622e-12,
          "tail1": 5.7058802127585295e-12,
          "accepted": true,
          "kappa_G": 1.9820097734023543,
          "kappa_AD": 2.666666666666667,
          "kappa_failed_local": 2.0579597186848178
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2718
        }
      },
      {
        "category": "amplifier",
        "index": 1,
        "parameter": 1.92940786079528,
        "nu": 0.35,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.92940786079528,
          "nu": 0.35,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.38230691265804473,
          "a": [
            0.008903145225614624,
            -0.039226908480136186,
            0.12859224366195116,
            -0.2923863709769077,
            0.4728116968453467,
            -0.5592202327522414,
            0.4944013786835318,
            -0.3161971069508645,
            0.12370658136457156,
            -0.01901071378703126
          ],
          "b": [
            0.014600355609065007,
            -0.06076172259186037,
            0.17590977810916786,
            -0.355963996666107,
            0.5169593805092907,
            -0.5542300127799267,
            0.4436641226824293,
            -0.24762278412480812,
            0.0763046734292874,
            -0.006709501010156136
          ],
          "cutoff": 100,
          "cutoff_check": 130,
          "Ic": 1.1905566754677466e-07,
          "Ic_check": 1.5547881515587392e-07,
          "energy": 15.12328776948506,
          "tail0": 5.8475446707007e-13,
          "tail1": 5.773159728050814e-13,
          "accepted": true,
          "kappa_G": 1.8581161885967543,
          "kappa_AD": 2.428571428571429,
          "kappa_failed_local": 1.9299105431394654
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2719
        }
      },
      {
        "category": "amplifier",
        "index": 2,
        "parameter": 1.8293227526565237,
        "nu": 0.4,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.8293227526565237,
          "nu": 0.4,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37603924710160874,
          "a": [
            0.008961481422341492,
            -0.0394947561577828,
            0.13006390451151154,
            -0.29457129402301924,
            0.46970743089779754,
            -0.549902997031296,
            0.4940423439718615,
            -0.32996154813906736,
            0.13506319938209665,
            -0.021402898591052655
          ],
          "b": [
            0.014670141841116702,
            -0.06129093701133615,
            0.177916386556827,
            -0.357231919359081,
            0.5110155525250941,
            -0.5458853435854297,
            0.44889002594987953,
            -0.2626064507774156,
            0.0843171315406774,
            -0.007605119451394534
          ],
          "cutoff": 97,
          "cutoff_check": 127,
          "Ic": 6.985097122935713e-08,
          "Ic_check": 8.778626092720287e-08,
          "energy": 15.200593446954237,
          "tail0": 1.2989609388114332e-13,
          "tail1": 1.2745360322696797e-13,
          "accepted": true,
          "kappa_G": 1.7629148940495385,
          "kappa_AD": 2.25,
          "kappa_failed_local": 1.829746395403093
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2720
        }
      },
      {
        "category": "amplifier",
        "index": 3,
        "parameter": 1.750316950713821,
        "nu": 0.45,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.750316950713821,
          "nu": 0.45,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37759382527604585,
          "a": [
            0.008602023341668503,
            -0.037245050096000466,
            0.12332711856931168,
            -0.2862573666867154,
            0.47035136059555066,
            -0.5589320100532009,
            0.4956245152395465,
            -0.32311254159830943,
            0.13136486377618944,
            -0.021176801577798166
          ],
          "b": [
            0.01396584241173289,
            -0.057756563525220225,
            0.16980751711105202,
            -0.35075168834454684,
            0.515666916396439,
            -0.554085751062642,
            0.4465326086328181,
            -0.2558613914810622,
            0.08228148285961755,
            -0.007598817698880184
          ],
          "cutoff": 95,
          "cutoff_check": 125,
          "Ic": 6.810283625924285e-08,
          "Ic_check": 7.501014431809949e-08,
          "energy": 15.214155170901241,
          "tail0": 2.3869795029440866e-14,
          "tail1": 2.3092638912203256e-14,
          "accepted": true,
          "kappa_G": 1.6873213373860827,
          "kappa_AD": 2.111111111111111,
          "kappa_failed_local": 1.7506802882368797
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2721
        }
      },
      {
        "category": "amplifier",
        "index": 4,
        "parameter": 1.6838645259464875,
        "nu": 0.5,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.6838645259464875,
          "nu": 0.5,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3766214807524816,
          "a": [
            0.009495618561060612,
            -0.04002806745656307,
            0.129117878456147,
            -0.29152929612139705,
            0.4686775984640942,
            -0.5531285195441897,
            0.4953011869784313,
            -0.32757561384027123,
            0.1339720747022974,
            -0.021433948993427963
          ],
          "b": [
            0.015265301159067724,
            -0.06155219449277811,
            0.176137398655504,
            -0.3542233831722959,
            0.5116284445107623,
            -0.5492951323568313,
            0.44852603747476644,
            -0.26024289137185735,
            0.08384875857656801,
            -0.007636672171072067
          ],
          "cutoff": 93,
          "cutoff_check": 123,
          "Ic": 6.134536345570041e-08,
          "Ic_check": 6.47881956972185e-08,
          "energy": 15.20746027048143,
          "tail0": 4.884981308350689e-15,
          "tail1": 4.773959005888173e-15,
          "accepted": true,
          "kappa_G": 1.6257523845831854,
          "kappa_AD": 2.0,
          "kappa_failed_local": 1.6841828899686964
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2722
        }
      },
      {
        "category": "amplifier",
        "index": 5,
        "parameter": 1.5823703264273334,
        "nu": 0.6,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.5823703264273334,
          "nu": 0.6,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3746016932236186,
          "a": [
            0.010246312492366804,
            -0.04133232261286934,
            0.12965171397730735,
            -0.2891603603553356,
            0.4658260658182015,
            -0.5542945326170814,
            0.4973068867073503,
            -0.32760200426632974,
            0.13553204763483842,
            -0.022822577918264197
          ],
          "b": [
            0.016200783266748432,
            -0.06286179281046117,
            0.1758322770588166,
            -0.35110977555253803,
            0.5098807346838767,
            -0.5514485482721339,
            0.44970671168019,
            -0.26047305614364896,
            0.085815935413676,
            -0.008383687183832951
          ],
          "cutoff": 90,
          "cutoff_check": 120,
          "Ic": 4.719461532687319e-08,
          "Ic_check": 4.8205238911691595e-08,
          "energy": 15.231594880949359,
          "tail0": 6.661338147750939e-16,
          "tail1": 7.771561172376096e-16,
          "accepted": true,
          "kappa_G": 1.5313360532442495,
          "kappa_AD": 1.8333333333333335,
          "kappa_failed_local": 1.5826220445887236
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2723
        }
      },
      {
        "category": "amplifier",
        "index": 6,
        "parameter": 1.5071739966166797,
        "nu": 0.7,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.5071739966166797,
          "nu": 0.7,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.374282764520049,
          "a": [
            0.011124202263942689,
            -0.04288872503005468,
            0.13090715262035993,
            -0.2884608844844286,
            0.4642776242639659,
            -0.5546256098783604,
            0.4983451458933004,
            -0.3276363855110518,
            0.1353472057867287,
            -0.02268950680394455
          ],
          "b": [
            0.01729093090160085,
            -0.06451533836637749,
            0.1765552096284597,
            -0.34980921274265814,
            0.5087794508530099,
            -0.55233937891216,
            0.45042693038421,
            -0.2603401598636772,
            0.08564450694290898,
            -0.008297489222549739
          ],
          "cutoff": 88,
          "cutoff_check": 118,
          "Ic": 6.650451433998228e-08,
          "Ic_check": 6.681085995552394e-08,
          "energy": 15.23628913658596,
          "tail0": 2.220446049250313e-16,
          "tail1": 5.551115123125783e-16,
          "accepted": true,
          "kappa_G": 1.4621724573081547,
          "kappa_AD": 1.7142857142857144,
          "kappa_failed_local": 1.507381731539116
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2724
        }
      },
      {
        "category": "amplifier",
        "index": 7,
        "parameter": 1.4499125094290999,
        "nu": 0.8,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.4499125094290999,
          "nu": 0.8,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37447390836166916,
          "a": [
            0.011265555445120071,
            -0.04270263801322162,
            0.12943090787882622,
            -0.2852627861134429,
            0.46244122803833865,
            -0.5576098962576993,
            0.5013499600119654,
            -0.32524374398789796,
            0.13234218022282143,
            -0.0221797440057453
          ],
          "b": [
            0.017384090179142605,
            -0.06403373602896399,
            0.17443171439124688,
            -0.3465233699787858,
            0.5084575923525088,
            -0.5562768745662391,
            0.45172274491595266,
            -0.2569416719159198,
            0.0835498736218938,
            -0.008153423220571361
          ],
          "cutoff": 86,
          "cutoff_check": 116,
          "Ic": 7.345006647341279e-08,
          "Ic_check": 7.358723497219444e-08,
          "energy": 15.248138482535897,
          "tail0": 1.1102230246251565e-16,
          "tail1": 1.1102230246251565e-16,
          "accepted": true,
          "kappa_G": 1.4092245513158932,
          "kappa_AD": 1.625,
          "kappa_failed_local": 1.4500874220070927
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2725
        }
      },
      {
        "category": "amplifier",
        "index": 8,
        "parameter": 1.4042635861692945,
        "nu": 0.9,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.4042635861692945,
          "nu": 0.9,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3750141568685669,
          "a": [
            0.01128901745537975,
            -0.04269139236792261,
            0.12892494203952978,
            -0.2836684665435131,
            0.4608539900043537,
            -0.5588873857009532,
            0.5040958652699424,
            -0.32412599763617017,
            0.12888864776017242,
            -0.020891775070991294
          ],
          "b": [
            0.017414889443060768,
            -0.06393280017573172,
            0.17359792089657933,
            -0.34466428330205956,
            0.5075614711035666,
            -0.5585705703278545,
            0.45362015995979577,
            -0.2544420566469106,
            0.08056435553877621,
            -0.0075669202717225485
          ],
          "cutoff": 85,
          "cutoff_check": 115,
          "Ic": 1.0065563982308845e-07,
          "Ic_check": 1.0070367739700714e-07,
          "energy": 15.254295896235348,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.3673338863801137,
          "kappa_AD": 1.5555555555555556,
          "kappa_failed_local": 1.4044147269978522
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2726
        }
      },
      {
        "category": "amplifier",
        "index": 9,
        "parameter": 1.3665669759114583,
        "nu": 1.0,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.3665669759114583,
          "nu": 1.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.38140229064498554,
          "a": [
            0.011986419659795104,
            -0.04232212934154254,
            0.1244946833122294,
            -0.27520230323775485,
            0.4575961305066078,
            -0.5680945142808846,
            0.5122259971374383,
            -0.3147493940100971,
            0.1139907513386176,
            -0.01636425546108596
          ],
          "b": [
            0.017971324848649092,
            -0.06256837565528334,
            0.16740586646582867,
            -0.33653163896945587,
            0.5084781926043527,
            -0.5699193156429827,
            0.4566047273344854,
            -0.240641748565172,
            0.06853603849034161,
            -0.005687376424414243
          ],
          "cutoff": 84,
          "cutoff_check": 114,
          "Ic": 3.1692874502553536e-07,
          "Ic_check": 3.169446380901775e-07,
          "energy": 15.256203541984696,
          "tail0": 2.220446049250313e-16,
          "tail1": 4.440892098500626e-16,
          "accepted": true,
          "kappa_G": 1.3333333333333333,
          "kappa_AD": 1.5,
          "kappa_failed_local": 1.36669921875
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2727
        }
      },
      {
        "category": "amplifier",
        "index": 10,
        "parameter": 1.3364719119327557,
        "nu": 1.1,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.3364719119327557,
          "nu": 1.1,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37783717167196473,
          "a": [
            0.01090624034315376,
            -0.04054946031076901,
            0.1233912526753764,
            -0.2760222315851774,
            0.45732511467479603,
            -0.5646716001748506,
            0.5127258184734046,
            -0.32009002132373315,
            0.11507585217205273,
            -0.015329926102437939
          ],
          "b": [
            0.01665574111710611,
            -0.060774005619331925,
            0.16695812240257685,
            -0.337538154331453,
            0.5069424878272272,
            -0.5667906727048858,
            0.45950212677115915,
            -0.2452908462703022,
            0.06814861604057021,
            -0.005069121616578007
          ],
          "cutoff": 83,
          "cutoff_check": 113,
          "Ic": 1.4143333704197403e-07,
          "Ic_check": 1.4144247995062642e-07,
          "energy": 15.282496466644805,
          "tail0": 2.220446049250313e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.3051669550031453,
          "kappa_AD": 1.4545454545454546,
          "kappa_failed_local": 1.3365898675197814
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2728
        }
      },
      {
        "category": "amplifier",
        "index": 11,
        "parameter": 1.309705710757619,
        "nu": 1.2,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.309705710757619,
          "nu": 1.2,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3777073829808714,
          "a": [
            0.013577143632663831,
            -0.045945622381943975,
            0.12982184662932045,
            -0.2792112777393799,
            0.45655214578221837,
            -0.5625066669212996,
            0.5097743606386915,
            -0.32095562474932465,
            0.12169857794830263,
            -0.01858611387290336
          ],
          "b": [
            0.020101249414013415,
            -0.06694508887773053,
            0.17273745110014255,
            -0.3391913481255235,
            0.5054832464849198,
            -0.5642988265283708,
            0.4570152074663124,
            -0.24861417088367668,
            0.07458655925748177,
            -0.006615017128419849
          ],
          "cutoff": 82,
          "cutoff_check": 112,
          "Ic": 2.7203423025312645e-07,
          "Ic_check": 2.720411211853957e-07,
          "energy": 15.262604647995193,
          "tail0": 4.440892098500626e-16,
          "tail1": 4.440892098500626e-16,
          "accepted": true,
          "kappa_G": 1.2814400428946227,
          "kappa_AD": 1.4166666666666667,
          "kappa_failed_local": 1.3098117176514832
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2729
        }
      },
      {
        "category": "amplifier",
        "index": 12,
        "parameter": 1.2892244274193239,
        "nu": 1.3,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2892244274193239,
          "nu": 1.3,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3864059722978433,
          "a": [
            0.009528942182188346,
            -0.03450033037384064,
            0.10714409960988328,
            -0.25287475341165266,
            0.44837903302148285,
            -0.5830138604032697,
            0.5286203261955679,
            -0.3059265153745027,
            0.09588976755334039,
            -0.010916922525898246
          ],
          "b": [
            0.01433743706018263,
            -0.051820913834251636,
            0.14715098961827025,
            -0.3161867107836083,
            0.5075087373294431,
            -0.5893540017318534,
            0.4658122353077555,
            -0.2251322462442862,
            0.053859200263461714,
            -0.003455839787162466
          ],
          "cutoff": 82,
          "cutoff_check": 112,
          "Ic": 1.589326972251115e-07,
          "Ic_check": 1.5893445182157961e-07,
          "energy": 15.378459048642803,
          "tail0": 3.3306690738754696e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.2611720307303258,
          "kappa_AD": 1.3846153846153846,
          "kappa_failed_local": 1.289320490820327
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2730
        }
      },
      {
        "category": "amplifier",
        "index": 13,
        "parameter": 1.2684670692108349,
        "nu": 1.4,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2684670692108349,
          "nu": 1.4,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3806420935080969,
          "a": [
            0.012004271303851377,
            -0.04153924149849172,
            0.12184118707669488,
            -0.271193271415595,
            0.4551737087659538,
            -0.569361083994759,
            0.5152396092710204,
            -0.3158926229285251,
            0.11341552654513244,
            -0.016158236087994562
          ],
          "b": [
            0.017841897161278077,
            -0.06125768887713242,
            0.16410029609357207,
            -0.3326724598152411,
            0.507222181474231,
            -0.5721801554106375,
            0.4592945425579205,
            -0.24096434988746115,
            0.06795481670322133,
            -0.005627262481353655
          ],
          "cutoff": 81,
          "cutoff_check": 111,
          "Ic": 3.3092178908233905e-07,
          "Ic_check": 3.309237701643042e-07,
          "energy": 15.295004930484549,
          "tail0": 3.3306690738754696e-16,
          "tail1": 4.440892098500626e-16,
          "accepted": true,
          "kappa_G": 1.2436528106565437,
          "kappa_AD": 1.3571428571428572,
          "kappa_failed_local": 1.2685549540353462
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2731
        }
      },
      {
        "category": "amplifier",
        "index": 14,
        "parameter": 1.251712383019401,
        "nu": 1.5,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.251712383019401,
          "nu": 1.5,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3820391649190992,
          "a": [
            0.012075678909264403,
            -0.04120934793137476,
            0.12011893545010714,
            -0.2675628976240807,
            0.4523703508021848,
            -0.5715438352985307,
            0.5196252633770567,
            -0.3146014110830626,
            0.10796839643109492,
            -0.013949122109036028
          ],
          "b": [
            0.017846925333831427,
            -0.0605975428048295,
            0.16169296130535332,
            -0.3288134846046415,
            0.5057890710039147,
            -0.5759021637826912,
            0.4624680466206282,
            -0.23745619275744015,
            0.06306485400488464,
            -0.00461558635493243
          ],
          "cutoff": 81,
          "cutoff_check": 111,
          "Ic": 3.4909269563954126e-07,
          "Ic_check": 3.490935176486687e-07,
          "energy": 15.315508858480278,
          "tail0": 2.220446049250313e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.2283551547666929,
          "kappa_AD": 1.3333333333333333,
          "kappa_failed_local": 1.251793275933488
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2732
        }
      },
      {
        "category": "amplifier",
        "index": 15,
        "parameter": 1.2375739886550727,
        "nu": 1.6,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2375739886550727,
          "nu": 1.6,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3796779399722393,
          "a": [
            0.012268292747083718,
            -0.04168876744543798,
            0.12108032228615245,
            -0.2682403810853411,
            0.45126626934241443,
            -0.5695041076661482,
            0.519958629873532,
            -0.31756429465602315,
            0.11006495305262193,
            -0.01427104644286039
          ],
          "b": [
            0.01809204700582302,
            -0.06124070201730529,
            0.16271647519139454,
            -0.32902341588060807,
            0.5040848750673391,
            -0.5743108434129538,
            0.463931164706097,
            -0.24051443389551685,
            0.06444521712271446,
            -0.004710001499765414
          ],
          "cutoff": 80,
          "cutoff_check": 110,
          "Ic": 1.628799313202478e-07,
          "Ic_check": 1.628808328213438e-07,
          "energy": 15.330206128407902,
          "tail0": 2.220446049250313e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.2148791913658248,
          "kappa_AD": 1.3125,
          "kappa_failed_local": 1.2376488398152574
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2733
        }
      },
      {
        "category": "amplifier",
        "index": 16,
        "parameter": 1.2239100854778853,
        "nu": 1.7,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2239100854778853,
          "nu": 1.7,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3804014573141838,
          "a": [
            0.012745786786437119,
            -0.04289390696011478,
            0.1232733198702384,
            -0.2707232667635095,
            0.452346472701857,
            -0.5679468098640731,
            0.5177483443203106,
            -0.3182956308638351,
            0.11277003624041679,
            -0.015388669801869936
          ],
          "b": [
            0.01874879640221057,
            -0.06278248858285773,
            0.16514261605452854,
            -0.33125509436052003,
            0.5043158062066022,
            -0.5721226579437365,
            0.46242007564652055,
            -0.2423093068746205,
            0.06687741839228105,
            -0.005228461671610925
          ],
          "cutoff": 80,
          "cutoff_check": 110,
          "Ic": 2.7468072705261193e-07,
          "Ic_check": 2.7468124752516587e-07,
          "energy": 15.314774545327762,
          "tail0": 0.0,
          "tail1": 1.1102230246251565e-16,
          "accepted": true,
          "kappa_G": 1.2029160067066262,
          "kappa_AD": 1.2941176470588236,
          "kappa_failed_local": 1.2239796668074998
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2734
        }
      },
      {
        "category": "amplifier",
        "index": 17,
        "parameter": 1.2124394563234322,
        "nu": 1.8,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2124394563234322,
          "nu": 1.8,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3810060602530911,
          "a": [
            0.012406569705614493,
            -0.04193153586876648,
            0.12105906185592516,
            -0.26767894482312843,
            0.45090782078299657,
            -0.5698804031656047,
            0.5202123878071556,
            -0.31735873678670695,
            0.11022683958426828,
            -0.014543734241589536
          ],
          "b": [
            0.01828068734745682,
            -0.06145544657112573,
            0.16250353685331104,
            -0.3284076602318733,
            0.5039892427750106,
            -0.5747730153563709,
            0.46397787845030336,
            -0.24035447735031093,
            0.06474111849953136,
            -0.004870200724779419
          ],
          "cutoff": 79,
          "cutoff_check": 109,
          "Ic": 1.990861142608935e-07,
          "Ic_check": 1.990866680401382e-07,
          "energy": 15.333157945078536,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1922230877711446,
          "kappa_AD": 1.2777777777777777,
          "kappa_failed_local": 1.212504729371838
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2735
        }
      },
      {
        "category": "amplifier",
        "index": 18,
        "parameter": 1.2014596386204845,
        "nu": 1.9,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.2014596386204845,
          "nu": 1.9,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3785845149693818,
          "a": [
            0.01383090997089551,
            -0.045371081652675144,
            0.12727597099244697,
            -0.27423162637157583,
            0.45234709794683214,
            -0.5645172920106045,
            0.5157426045600804,
            -0.3211659521145754,
            0.11678201015541015,
            -0.016562075131186474
          ],
          "b": [
            0.020178456140835178,
            -0.06584855560411895,
            0.16931305455019408,
            -0.3338741233246389,
            0.5028941261686662,
            -0.5685046783400245,
            0.46199532556042877,
            -0.24624394439913241,
            0.0700679728667008,
            -0.005709966873022774
          ],
          "cutoff": 79,
          "cutoff_check": 109,
          "Ic": 2.6119063178953184e-07,
          "Ic_check": 2.6119101192989547e-07,
          "energy": 15.304812966707782,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.18260733394793,
          "kappa_AD": 1.263157894736842,
          "kappa_failed_local": 1.2015207865452777
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2736
        }
      },
      {
        "category": "amplifier",
        "index": 19,
        "parameter": 1.1920135332190476,
        "nu": 2.0,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1920135332190476,
          "nu": 2.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37980538028362704,
          "a": [
            0.013102162267369372,
            -0.043859118108584415,
            0.12447952330496768,
            -0.2710286835761343,
            0.4513865892280302,
            -0.5667391605032047,
            0.5178484593030869,
            -0.3200822410618844,
            0.11460486565714874,
            -0.015998124844757253
          ],
          "b": [
            0.01928148128135782,
            -0.06393220980443118,
            0.16616509447728428,
            -0.33110084828244407,
            0.5031122208595143,
            -0.5711964017030525,
            0.4631504161071355,
            -0.24434780379181018,
            0.06834103709086772,
            -0.005513262887177407
          ],
          "cutoff": 79,
          "cutoff_check": 109,
          "Ic": 2.2921650399965188e-07,
          "Ic_check": 2.2921674203146836e-07,
          "energy": 15.323710411214144,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.173913043478261,
          "kappa_AD": 1.25,
          "kappa_failed_local": 1.1920710024626362
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2737
        }
      },
      {
        "category": "amplifier",
        "index": 20,
        "parameter": 1.1832303512529174,
        "nu": 2.1,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1832303512529174,
          "nu": 2.1,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37719107947610975,
          "a": [
            0.013795399558258726,
            -0.04577001819657445,
            0.1291290482260152,
            -0.2774739260625184,
            0.45371607241148465,
            -0.5612639538353154,
            0.5128241132150575,
            -0.32440927536972225,
            0.12100303224029131,
            -0.017364289608015275
          ],
          "b": [
            0.02019806913462051,
            -0.06660865067413987,
            0.17178495157620588,
            -0.336988672079845,
            0.5027427544903572,
            -0.5644272878456963,
            0.4609565967366087,
            -0.2507830842492595,
            0.07312308767858273,
            -0.005943494831263759
          ],
          "cutoff": 79,
          "cutoff_check": 109,
          "Ic": 1.685035204701535e-07,
          "Ic_check": 1.6850369455312375e-07,
          "energy": 15.29856446264807,
          "tail0": 2.220446049250313e-16,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1660132508407395,
          "kappa_AD": 1.2380952380952381,
          "kappa_failed_local": 1.1832847267601942
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2738
        }
      },
      {
        "category": "amplifier",
        "index": 21,
        "parameter": 1.1753552339815325,
        "nu": 2.2,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1753552339815325,
          "nu": 2.2,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3758761303608631,
          "a": [
            0.014289793772131446,
            -0.04667545487090288,
            0.13040639672889653,
            -0.27833847625671,
            0.45349343997129127,
            -0.5605343943744224,
            0.5121592840704898,
            -0.32472554202234155,
            0.12321565845609614,
            -0.01865615903817557
          ],
          "b": [
            0.020803349517894656,
            -0.0676824366393908,
            0.17303115845619488,
            -0.33750854939820396,
            0.5022535167695568,
            -0.5636810992778111,
            0.4604415531849731,
            -0.25179889998506877,
            0.07541307868060047,
            -0.0065792511900820225
          ],
          "cutoff": 78,
          "cutoff_check": 108,
          "Ic": 1.235787188136328e-07,
          "Ic_check": 1.235789803821774e-07,
          "energy": 15.296739342906143,
          "tail0": 3.3306690738754696e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.1588033709651453,
          "kappa_AD": 1.2272727272727273,
          "kappa_failed_local": 1.1754066883851906
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2739
        }
      },
      {
        "category": "amplifier",
        "index": 22,
        "parameter": 1.1677544865560567,
        "nu": 2.3,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1677544865560567,
          "nu": 2.3,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3771737034135111,
          "a": [
            0.015830881548245097,
            -0.04910979065619737,
            0.13236103350380476,
            -0.2782074754159542,
            0.45249659159615824,
            -0.5607578638738356,
            0.5125666001786192,
            -0.32407575867295585,
            0.12293474073897072,
            -0.018805699200768366
          ],
          "b": [
            0.022635124334075652,
            -0.0701974554642632,
            0.17437159936575267,
            -0.3368094094176479,
            0.5015440001692291,
            -0.5642312308081958,
            0.4604717689023362,
            -0.2510954866666845,
            0.07538411366358962,
            -0.006686670078169259
          ],
          "cutoff": 78,
          "cutoff_check": 108,
          "Ic": 2.7020779569397746e-07,
          "Ic_check": 2.702079680005909e-07,
          "energy": 15.290036179895782,
          "tail0": 1.1102230246251565e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.1521964627031456,
          "kappa_AD": 1.2173913043478262,
          "kappa_failed_local": 1.167803293653197
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2740
        }
      },
      {
        "category": "amplifier",
        "index": 23,
        "parameter": 1.1613987207889152,
        "nu": 2.4,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1613987207889152,
          "nu": 2.4,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3768465673356713,
          "a": [
            0.013407924367037595,
            -0.044639912775821695,
            0.127509741552734,
            -0.275481157545994,
            0.45229012313080114,
            -0.5624217687093139,
            0.5150456985081592,
            -0.3238308297406448,
            0.11982422758935257,
            -0.01726205776736521
          ],
          "b": [
            0.019603884405179454,
            -0.06529698232700702,
            0.17003176922579435,
            -0.33499229958336907,
            0.501996727536223,
            -0.5663923329831761,
            0.46247791392667553,
            -0.24951329199799943,
            0.07240635165574391,
            -0.005914021986915513
          ],
          "cutoff": 78,
          "cutoff_check": 108,
          "Ic": 1.0232606850735237e-07,
          "Ic_check": 1.0232618841143903e-07,
          "energy": 15.316159079396288,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1461196489881342,
          "kappa_AD": 1.2083333333333333,
          "kappa_failed_local": 1.1614452367577401
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2741
        }
      },
      {
        "category": "amplifier",
        "index": 24,
        "parameter": 1.1551211999886495,
        "nu": 2.5,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1551211999886495,
          "nu": 2.5,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.381125517681266,
          "a": [
            0.013827309561979358,
            -0.04401381870529438,
            0.12260062649396278,
            -0.2667166070293639,
            0.4479806814630447,
            -0.5690019933497729,
            0.5230360264919737,
            -0.3189904636052432,
            0.10840671051166327,
            -0.013392237588150046
          ],
          "b": [
            0.019916499045786466,
            -0.06358015855419334,
            0.1633802093179664,
            -0.3265208946903562,
            0.5012394266004557,
            -0.5753018631156334,
            0.46710634152881386,
            -0.240626184596222,
            0.062696617362787,
            -0.0043071703278782375
          ],
          "cutoff": 78,
          "cutoff_check": 108,
          "Ic": 2.5549532978175193e-07,
          "Ic_check": 2.554953915101521e-07,
          "energy": 15.349232797635715,
          "tail0": 2.220446049250313e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true,
          "kappa_G": 1.1405113764376962,
          "kappa_AD": 1.2,
          "kappa_failed_local": 1.1551656784822186
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2742
        }
      },
      {
        "category": "amplifier",
        "index": 25,
        "parameter": 1.1488150809142448,
        "nu": 2.6,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1488150809142448,
          "nu": 2.6,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3570739129510526,
          "a": [
            -0.0031312984057357707,
            0.009978474504368891,
            -0.03305293985078867,
            0.08812172843257211,
            -0.19001396283765307,
            0.33523385144619305,
            -0.48134839899647125,
            0.5438045887215021,
            -0.44065722928282364,
            0.18031140539814736,
            0.09179254864057478,
            -0.18699384804040348,
            0.0631694867973156,
            0.1064735623822959,
            -0.12114506236940127,
            -0.007572013859178556,
            0.09888978600624197,
            -0.07089657445586198,
            0.01280773655858648,
            0.00350549518749801,
            7.24516995657711e-06,
            -0.00015373085295710597,
            -0.00014238149034738747,
            -9.606770836171674e-05,
            -4.5902928450763735e-05,
            7.463397120180064e-06,
            4.833163323053358e-05,
            5.40845472218642e-05,
            2.097074855186821e-05,
            -3.725116224235591e-05
          ],
          "b": [
            -0.003833734272885357,
            0.013712697700652223,
            -0.04311954176153441,
            0.10886371610429985,
            -0.22311100006518994,
            0.374393104513007,
            -0.5086469646162101,
            0.5354668846751286,
            -0.38683824646067694,
            0.10536811638533887,
            0.13770449566662096,
            -0.17290689502912476,
            0.015380470045962718,
            0.1288855712394287,
            -0.09634752126034377,
            -0.04069659526455082,
            0.1014644494821675,
            -0.05453107908631112,
            0.0046164538919159885,
            0.002922762143682442,
            0.0004226994502703134,
            4.494430739919008e-05,
            -5.8856980753706004e-05,
            -7.86782192416916e-05,
            -6.540444222760245e-05,
            -2.675050151028036e-05,
            2.2437067678403635e-05,
            5.242130319393914e-05,
            4.202318142166054e-05,
            -2.3261207026540757e-05
          ],
          "cutoff": 180,
          "cutoff_check": 210,
          "Ic": 1.057385423663959e-08,
          "Ic_check": 1.0573957709425486e-08,
          "energy": 28.615176907309674,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1353192929898546,
          "kappa_AD": 1.1923076923076923,
          "kappa_failed_local": 1.1488429072810993
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2743
        }
      },
      {
        "category": "amplifier",
        "index": 26,
        "parameter": 1.1435560800922477,
        "nu": 2.7,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1435560800922477,
          "nu": 2.7,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3570557692766069,
          "a": [
            -0.0030585118057491435,
            0.009826416962867906,
            -0.03282694679673619,
            0.08793393990294425,
            -0.19002232327343266,
            0.33538671413933646,
            -0.48137574638531166,
            0.5436911646018657,
            -0.4406707429682994,
            0.18038736322610507,
            0.09185366660369976,
            -0.18700451160206757,
            0.06311447001869058,
            0.10642892687833648,
            -0.12114956946717537,
            -0.0075427781706679554,
            0.09892811436963239,
            -0.07086973574331583,
            0.012818010837867268,
            0.003500307983097367,
            -7.002280155703472e-06,
            -0.00017195382001989465,
            -0.00015975413687325084,
            -0.00010856270794460362,
            -4.92845560752761e-05,
            1.4415422441366039e-05,
            5.9838300002537974e-05,
            6.12528289067378e-05,
            1.0566316092876995e-05,
            -5.932769120577363e-05
          ],
          "b": [
            -0.0037512644593721413,
            0.013537269829178822,
            -0.042888376461131694,
            0.10871271419300914,
            -0.2231747718750147,
            0.3745400966887603,
            -0.5086221903284343,
            0.535363910134738,
            -0.38689206621965505,
            0.10541363655568294,
            0.13777818771337297,
            -0.17288209222961293,
            0.015344648566182877,
            0.12883244671391603,
            -0.09637496475157262,
            -0.04069038913839528,
            0.10149165708864649,
            -0.05449722431070692,
            0.004639352595308189,
            0.002933206016036821,
            0.00042153288726573003,
            3.5097554160794035e-05,
            -7.409158285745737e-05,
            -9.431173189705857e-05,
            -7.574200758388973e-05,
            -2.609365092131811e-05,
            3.295381797538695e-05,
            6.647819709812649e-05,
            4.198979167530952e-05,
            -4.2628030674088695e-05
          ],
          "cutoff": 179,
          "cutoff_check": 209,
          "Ic": 1.024882267941507e-08,
          "Ic_check": 1.0249096238368338e-08,
          "energy": 28.615329442361862,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1304985865768875,
          "kappa_AD": 1.1851851851851851,
          "kappa_failed_local": 1.1435827825329745
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2744
        }
      },
      {
        "category": "amplifier",
        "index": 27,
        "parameter": 1.1389105577629248,
        "nu": 2.8,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1389105577629248,
          "nu": 2.8,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.37437632626269124,
          "a": [
            0.01616330366236291,
            -0.05061621377809434,
            0.1366385916757879,
            -0.2837858634159201,
            0.4534686255407877,
            -0.5553982913675786,
            0.5091891346027979,
            -0.32826318191335085,
            0.12818631887350196,
            -0.02022734189128134
          ],
          "b": [
            0.023181280967173194,
            -0.07249992709851945,
            0.17952146572231328,
            -0.34156178542554755,
            0.5000530964810845,
            -0.5583367356020414,
            0.459656047454693,
            -0.256669117023789,
            0.07940614316486845,
            -0.007274343573695893
          ],
          "cutoff": 77,
          "cutoff_check": 107,
          "Ic": 1.7844475896922063e-07,
          "Ic_check": 1.7844485133977628e-07,
          "energy": 15.274868035258812,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1260106718863632,
          "kappa_AD": 1.1785714285714286,
          "kappa_failed_local": 1.1389495556693245
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2745
        }
      },
      {
        "category": "amplifier",
        "index": 28,
        "parameter": 1.1343368910565785,
        "nu": 2.9,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1343368910565785,
          "nu": 2.9,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.38033604703548735,
          "a": [
            0.014885354318305316,
            -0.046564191062952925,
            0.12750121228763583,
            -0.2724315410889389,
            0.4499407496412683,
            -0.5645276709802646,
            0.5180503801245028,
            -0.3222997425261098,
            0.11610832800897267,
            -0.016188419312412158
          ],
          "b": [
            0.021311693924337956,
            -0.06688997517307525,
            0.16889968872767452,
            -0.33156247139709116,
            0.5010152895720583,
            -0.5695509980721017,
            0.46428610990460784,
            -0.24659470652191137,
            0.06931693323917106,
            -0.00554323674424232
          ],
          "cutoff": 77,
          "cutoff_check": 107,
          "Ic": 3.112361461887758e-07,
          "Ic_check": 3.112361937063213e-07,
          "energy": 15.324989175116155,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1218221428577555,
          "kappa_AD": 1.1724137931034484,
          "kappa_failed_local": 1.1343743314715706
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2746
        }
      },
      {
        "category": "amplifier",
        "index": 29,
        "parameter": 1.1302549592619207,
        "nu": 3.0,
        "baseline": {
          "channel": "amplifier",
          "parameter": 1.1302549592619207,
          "nu": 3.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3804876533498243,
          "a": [
            0.01387069885379748,
            -0.044349600438813086,
            0.1238621322394217,
            -0.2688315971610578,
            0.44906169607160534,
            -0.566857369362574,
            0.5199146673958837,
            -0.321514879037292,
            0.11531270821077809,
            -0.016268916655946427
          ],
          "b": [
            0.019994330939745536,
            -0.06415730546268508,
            0.16501599985588744,
            -0.3285869936339915,
            0.5013778456111568,
            -0.5722373807204709,
            0.4652114891660008,
            -0.24544963051568594,
            0.06891972265747817,
            -0.005641930976865481
          ],
          "cutoff": 77,
          "cutoff_check": 107,
          "Ic": 1.6698764726541526e-07,
          "Ic_check": 1.6698768856571178e-07,
          "energy": 15.35122499740578,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "kappa_G": 1.1179039301310043,
          "kappa_AD": 1.1666666666666667,
          "kappa_failed_local": 1.1302910461869997
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2747
        }
      }
    ],
    "additive": [
      {
        "category": "additive",
        "index": 0,
        "parameter": 0.34,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.34,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49901534345544296,
          "a": [
            -0.21463839536404397,
            0.28744291481189155,
            -0.2069982828712439,
            -0.38766338196757405,
            0.049588147465692706,
            0.34032068304774965,
            -0.1244851412884844,
            0.00010482161340251759,
            -0.43398140415942393,
            -0.10316781999504743,
            -0.13211527642505788,
            0.18523400619630678,
            -0.0799182773400631,
            -0.29763830593312807,
            0.16358411138693837,
            0.04034552688788504,
            0.14376108040927865,
            0.20171047050556407,
            0.011136548388120076,
            0.16267515800648835,
            -0.16350535501097196,
            -0.12517617562553934,
            0.036800932037267024,
            0.009294829771722263,
            -0.027226145900300636,
            -0.10510340179615632,
            0.13933295476280314,
            0.035789848415779243,
            0.052712346008903385,
            0.0569467979538726
          ],
          "b": [
            -0.27223411740608094,
            -0.3325835398921782,
            0.059540280892137594,
            -0.3511430407736516,
            0.006511059295171973,
            -0.41019374913990586,
            -0.16608494806940746,
            0.18648752985441205,
            -0.1797867113596519,
            -0.20543243876944628,
            0.2986457239476005,
            0.05318710191746984,
            0.2527576063139621,
            0.12528674710946175,
            0.11708990651759003,
            -0.2327080800857796,
            0.13724407783624493,
            0.16534437579760067,
            0.03506652145242004,
            -0.11543412169930832,
            0.1305120054754561,
            -0.01470566152168284,
            0.15211410444851448,
            0.13404239310680494,
            0.020133075166648785,
            -0.0008163801799560688,
            -0.005693999885691502,
            -0.08908702405059465,
            0.11667870699591283,
            0.051991090165258304
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0859700426560499,
          "Ic_check": 0.08597005563151505,
          "energy": 34.057481829414456,
          "tail0": 0.0,
          "tail1": 1.1102230246251565e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2718
        }
      },
      {
        "category": "additive",
        "index": 1,
        "parameter": 0.3425,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3425,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49901534345544296,
          "a": [
            -0.21463839536404397,
            0.28744291481189155,
            -0.2069982828712439,
            -0.38766338196757405,
            0.049588147465692706,
            0.34032068304774965,
            -0.1244851412884844,
            0.00010482161340251759,
            -0.43398140415942393,
            -0.10316781999504743,
            -0.13211527642505788,
            0.18523400619630678,
            -0.0799182773400631,
            -0.29763830593312807,
            0.16358411138693837,
            0.04034552688788504,
            0.14376108040927865,
            0.20171047050556407,
            0.011136548388120076,
            0.16267515800648835,
            -0.16350535501097196,
            -0.12517617562553934,
            0.036800932037267024,
            0.009294829771722263,
            -0.027226145900300636,
            -0.10510340179615632,
            0.13933295476280314,
            0.035789848415779243,
            0.052712346008903385,
            0.0569467979538726
          ],
          "b": [
            -0.27223411740608094,
            -0.3325835398921782,
            0.059540280892137594,
            -0.3511430407736516,
            0.006511059295171973,
            -0.41019374913990586,
            -0.16608494806940746,
            0.18648752985441205,
            -0.1797867113596519,
            -0.20543243876944628,
            0.2986457239476005,
            0.05318710191746984,
            0.2527576063139621,
            0.12528674710946175,
            0.11708990651759003,
            -0.2327080800857796,
            0.13724407783624493,
            0.16534437579760067,
            0.03506652145242004,
            -0.11543412169930832,
            0.1305120054754561,
            -0.01470566152168284,
            0.15211410444851448,
            0.13404239310680494,
            0.020133075166648785,
            -0.0008163801799560688,
            -0.005693999885691502,
            -0.08908702405059465,
            0.11667870699591283,
            0.051991090165258304
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.07760772739992206,
          "Ic_check": 0.07760774148661387,
          "energy": 34.057481829414456,
          "tail0": 1.1102230246251565e-16,
          "tail1": 5.551115123125783e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2719
        }
      },
      {
        "category": "additive",
        "index": 2,
        "parameter": 0.345,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.345,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.4989412108390229,
          "a": [
            -0.21395576159232924,
            0.28741692770177274,
            -0.20714499797940134,
            -0.3876035978183716,
            0.049962322341494385,
            0.33883851520521396,
            -0.1241485946874701,
            0.0017915149599089285,
            -0.4335810345851235,
            -0.1040564157568957,
            -0.13252213340384217,
            0.18392980674251155,
            -0.07625935494731549,
            -0.29946977343957526,
            0.16191175958578424,
            0.04054504709117561,
            0.14261897410788096,
            0.20301185724001425,
            0.011469894497015784,
            0.16461569205336288,
            -0.1622883455287954,
            -0.12763810609394402,
            0.03697460414119917,
            0.009427506073156993,
            -0.026647781155563786,
            -0.10707461871922017,
            0.1396812358962879,
            0.03594734787883582,
            0.052991343832023675,
            0.05933303639848759
          ],
          "b": [
            -0.2718548992089359,
            -0.33306031662168817,
            0.059487500064317536,
            -0.35013081815341773,
            0.007568165891435882,
            -0.4096484491361308,
            -0.16657630626183603,
            0.18564596728714636,
            -0.1769669229144607,
            -0.20755648060875662,
            0.29804386265210625,
            0.05346621281478291,
            0.25188054685226635,
            0.12609676482068943,
            0.11837303838071388,
            -0.23288767717771977,
            0.13550499921807224,
            0.16579325225287952,
            0.036768086118810696,
            -0.11644986027952903,
            0.1310661957715562,
            -0.015100385914114547,
            0.15218115050414308,
            0.13514089706587898,
            0.02081686557951577,
            -0.0008894180958844509,
            -0.005257572700105567,
            -0.0909804639120342,
            0.11879178386066756,
            0.05324134534596368
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.06929888866074752,
          "Ic_check": 0.06929890482951873,
          "energy": 34.18901777161792,
          "tail0": 0.0,
          "tail1": 4.440892098500626e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2720
        }
      },
      {
        "category": "additive",
        "index": 3,
        "parameter": 0.3475,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3475,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.4988565361492126,
          "a": [
            -0.21317631544005497,
            0.28734689614913933,
            -0.20728791518141948,
            -0.3875179623428851,
            0.05033212579752134,
            0.3372047963765705,
            -0.12373001054810084,
            0.0037602818955370845,
            -0.4330752392394093,
            -0.10511722034394952,
            -0.13310238737751803,
            0.18241440245355667,
            -0.07189429106067362,
            -0.3016111762273502,
            0.15984421993729467,
            0.04088558854700465,
            0.14114397136541468,
            0.20461384828297574,
            0.0118251856650219,
            0.16678084898311019,
            -0.16076878639658007,
            -0.13051289657005974,
            0.03726080104248478,
            0.00948121583616539,
            -0.025940004516737274,
            -0.10930663028962556,
            0.13997400094660215,
            0.036192712802419084,
            0.05309345417019747,
            0.06233443237255346
          ],
          "b": [
            -0.2714018433376178,
            -0.33355179413773106,
            0.0594258851953808,
            -0.34897486193613425,
            0.008756829262716865,
            -0.409012280562825,
            -0.16720551012090198,
            0.18471506362063533,
            -0.1737137716730134,
            -0.21005749306643817,
            0.2972616244776546,
            0.053819592930800915,
            0.2508826112885412,
            0.12699294931547664,
            0.11998192222817032,
            -0.23308554599633832,
            0.13339414966766022,
            0.1663044088002852,
            0.03874675496700313,
            -0.11761581909898905,
            0.1316556314962984,
            -0.015469919890885883,
            0.15214704192721423,
            0.1364147012235225,
            0.021638934306675486,
            -0.0010534763363678596,
            -0.004714974195809423,
            -0.09314355515045622,
            0.12125784707652283,
            0.05460654676619896
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.061044972042522794,
          "Ic_check": 0.06104499076054104,
          "energy": 34.341130261085915,
          "tail0": 9.992007221626409e-16,
          "tail1": 1.6653345369377348e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2721
        }
      },
      {
        "category": "additive",
        "index": 4,
        "parameter": 0.35,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.35,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.4987603827276131,
          "a": [
            -0.21227828421025233,
            0.28721457370806497,
            -0.20742851956568698,
            -0.3873959218877222,
            0.05069175966994711,
            0.33539202579642646,
            -0.12320193857926907,
            0.006106799577572185,
            -0.4324222226676981,
            -0.10640739179983665,
            -0.1339311826856138,
            0.1805921537757862,
            -0.06653335171192533,
            -0.30418211118421784,
            0.15720385171997717,
            0.0414442338830622,
            0.13918337158142507,
            0.20663072580286218,
            0.012178153422753059,
            0.16923157226411317,
            -0.15873383840475813,
            -0.13401107730024664,
            0.037649234067158505,
            0.009452509332948493,
            -0.024992293862246606,
            -0.1119256273760015,
            0.14013184015912883,
            0.03663062472673205,
            0.05289088213155076,
            0.06615947523630746
          ],
          "b": [
            -0.270855555658455,
            -0.33405260959328326,
            0.059353467494514554,
            -0.34764060873060065,
            0.010112252045787536,
            -0.40825759625851077,
            -0.16803472522625595,
            0.18366886192309453,
            -0.16987154800853022,
            -0.2130910658335096,
            0.2962247700583752,
            0.05427696022514177,
            0.24970653630283832,
            0.12799511343237407,
            0.12208142105908786,
            -0.2332928140008896,
            0.1307174156926647,
            0.16691178907374526,
            0.041166801723674984,
            -0.11901223154133854,
            0.13226532922583628,
            -0.015783635335693002,
            0.15192000016222215,
            0.1379354537200694,
            0.022661305260393276,
            -0.0013634948086835403,
            -0.0039963528913244005,
            -0.0956635501934774,
            0.12412930804423655,
            0.056149845659041166
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.05284661030208948,
          "Ic_check": 0.05284663221854835,
          "energy": 34.51935884375264,
          "tail0": 1.1102230246251565e-15,
          "tail1": 1.887379141862766e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2722
        }
      },
      {
        "category": "additive",
        "index": 5,
        "parameter": 0.3525,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3525,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49865242364552076,
          "a": [
            -0.2112311417503196,
            0.2869908705372346,
            -0.2075822215716823,
            -0.387217966300836,
            0.05104210571736086,
            0.3333628418582723,
            -0.12252436246305806,
            0.00899324155430108,
            -0.43154905834666085,
            -0.108020642895841,
            -0.1351616459856422,
            0.1782788122376286,
            -0.05960646608384672,
            -0.30741554829276446,
            0.15362954289398262,
            0.042387358513353075,
            0.13644526694205966,
            0.20927157906653668,
            0.012464997687424576,
            0.17207476308209635,
            -0.15571725218585183,
            -0.13853336452668813,
            0.03806911313008586,
            0.009364604441077215,
            -0.023579941039009716,
            -0.11516671923981138,
            0.13998222075759076,
            0.037472157813335794,
            0.052171056287331784,
            0.07110274537977207
          ],
          "b": [
            -0.2701934561993228,
            -0.33455299940737027,
            0.05926588852977288,
            -0.3460842642874717,
            0.01168999718393758,
            -0.40734101232296505,
            -0.16917393789626625,
            0.18246711052766837,
            -0.1651574859065351,
            -0.21694721624076146,
            0.2948028515689433,
            0.054907470635460934,
            0.24823474016169156,
            0.12912253446603456,
            0.12500379966423425,
            -0.23348339690833758,
            0.12708131510667756,
            0.16768033860669151,
            0.04435674245507539,
            -0.12079778535594328,
            0.13284114402286104,
            -0.01598013292251398,
            0.1513252017625225,
            0.1398209537995303,
            0.023994031927846302,
            -0.0018980992779701043,
            -0.0029805344090165957,
            -0.09867131402692352,
            0.1274419853081912,
            0.05798600018614261
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.044704610543020884,
          "Ic_check": 0.04470463659454271,
          "energy": 34.731355637003624,
          "tail0": 9.992007221626409e-16,
          "tail1": 1.887379141862766e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2723
        }
      },
      {
        "category": "additive",
        "index": 6,
        "parameter": 0.355,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.355,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49853621812463833,
          "a": [
            -0.2099922779629155,
            0.28663017206155567,
            -0.20778000519045875,
            -0.38695217152237493,
            0.05138286259790963,
            0.3310720986119231,
            -0.12162865561747796,
            0.012698038128947653,
            -0.4303250661184025,
            -0.11011352930475996,
            -0.13706298428489874,
            0.175116615320207,
            -0.05009228665570665,
            -0.3116905457239275,
            0.148441993483374,
            0.044017663410703574,
            0.13240995433776445,
            0.21288874265585736,
            0.012559935932521363,
            0.17544354624331823,
            -0.15080457918778922,
            -0.14478723431516954,
            0.038332973113027226,
            0.009270214508257175,
            -0.021278228076386213,
            -0.11942330139001764,
            0.13919243831813155,
            0.03911421031667607,
            0.05056019290304542,
            0.07759005634144363
          ],
          "b": [
            -0.2693839504333532,
            -0.3350356722823787,
            0.059156345777681356,
            -0.34424399353976126,
            0.01358207845609223,
            -0.40619307335708893,
            -0.1708231311639963,
            0.1810369282451804,
            -0.15907361016875285,
            -0.22214219797188203,
            0.2927501907008592,
            0.05583765162961304,
            0.24625313469426052,
            0.13038495520065135,
            0.12936738903521866,
            -0.2335767815055747,
            0.12175877306116288,
            0.16870448408152502,
            0.04894743995784724,
            -0.12326286559109262,
            0.1332621326505643,
            -0.015934084902454106,
            0.15003294386607038,
            0.14225458365416885,
            0.025829707140723326,
            -0.0027983781099822913,
            -0.001452436555850237,
            -0.102357681056032,
            0.1311968658028029,
            0.06032468433235337
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.03662006784377425,
          "Ic_check": 0.03662009944054212,
          "energy": 34.98824291028053,
          "tail0": 6.661338147750939e-16,
          "tail1": 1.7763568394002505e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2724
        }
      },
      {
        "category": "additive",
        "index": 7,
        "parameter": 0.3575,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3575,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.4984245425743118,
          "a": [
            -0.20849596918807636,
            0.28605394128581646,
            -0.20808711707656016,
            -0.38653866808541804,
            0.05171214293660322,
            0.3284636211592124,
            -0.12039221174233071,
            0.017737442688939023,
            -0.4284920765379816,
            -0.11296695967798466,
            -0.1401392497067307,
            0.1703468077801332,
            -0.03603672363137203,
            -0.3176123396856482,
            0.14025181759380304,
            0.0469184522777004,
            0.12609538188234776,
            0.2181015473017783,
            0.012242592234350846,
            0.17944268046423242,
            -0.14212360654863798,
            -0.15402662465502714,
            0.037975684141048016,
            0.009249234970211195,
            -0.017277270427271254,
            -0.12533917779299988,
            0.13709843485793555,
            0.04230962475578908,
            0.04739198613044507,
            0.08623910307487774
          ],
          "b": [
            -0.26838471450055723,
            -0.3354665825458457,
            0.05900935890223714,
            -0.34203119393968673,
            0.015952915298700066,
            -0.4046862245813098,
            -0.17337064298861513,
            0.17923157622918875,
            -0.15066907919137576,
            -0.22964750526547037,
            0.28955394944286894,
            0.05732031368895898,
            0.243360116478741,
            0.13173625013763382,
            0.1363848086839627,
            -0.23332946800339163,
            0.11333537420564903,
            0.17007488358435655,
            0.056208317752848146,
            -0.12694340101899942,
            0.1332442281851845,
            -0.01537766691404783,
            0.14741814608136541,
            0.14551431611157897,
            0.028526568071145477,
            -0.004334092655801138,
            0.0009705843201789202,
            -0.10697470449423782,
            0.1353331550168429,
            0.06352765400042111
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.028594580986614382,
          "Ic_check": 0.028594620342752286,
          "energy": 35.307338584605944,
          "tail0": 3.3306690738754696e-15,
          "tail1": 4.440892098500626e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2725
        }
      },
      {
        "category": "additive",
        "index": 8,
        "parameter": 0.36,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.36,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.498351965761671,
          "a": [
            -0.2066243874663889,
            0.28512262868442595,
            -0.2085910857904797,
            -0.38584550619549346,
            0.05194559987243737,
            0.3255100738973259,
            -0.1185768495003878,
            0.025015165888356297,
            -0.4255260449214071,
            -0.11705343040824656,
            -0.14520236566963893,
            0.16240315063035085,
            -0.01414194623647604,
            -0.32575696729607445,
            0.12641934531518356,
            0.05204490291100295,
            0.11587280461424183,
            0.22578705457226597,
            0.011284029777208054,
            0.18377481625222375,
            -0.12629491493262454,
            -0.16803862008081205,
            0.035950068528960585,
            0.009317961368027598,
            -0.01022309417722312,
            -0.13370080070020268,
            0.13250852106035166,
            0.048277527051053495,
            0.04164501172789789,
            0.09780154944278333
          ],
          "b": [
            -0.26712227803218724,
            -0.33575845340321564,
            0.05879626670073991,
            -0.33932051517200723,
            0.019096860483006524,
            -0.40253622873900985,
            -0.1775898372412048,
            0.17673610746961063,
            -0.1382257823863561,
            -0.24111346188108376,
            0.28411255557688475,
            0.05980214474366957,
            0.2389187761504314,
            0.1329052947572402,
            0.14819417266802604,
            -0.2320181068147759,
            0.09936095957856515,
            0.17161384852274547,
            0.06850659257200829,
            -0.1326334268733446,
            0.13218500014070994,
            -0.013760048151302872,
            0.1424362594072274,
            0.14987974761961326,
            0.032707570124761505,
            -0.007065276782580447,
            0.00490752877125831,
            -0.11276547604372998,
            0.13976140491850905,
            0.0681790570883208
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.020630702213729535,
          "Ic_check": 0.020630752857147883,
          "energy": 35.71858460410432,
          "tail0": 2.6645352591003757e-15,
          "tail1": 3.774758283725532e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2726
        }
      },
      {
        "category": "additive",
        "index": 9,
        "parameter": 0.3625,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3625,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49837269901965964,
          "a": [
            -0.20415325957831243,
            0.28361790665995695,
            -0.2092067729574887,
            -0.38462250167689,
            0.05150899723116158,
            0.32236455777620737,
            -0.11565135090271778,
            0.03588629992110932,
            -0.42042480137951077,
            -0.12308869700982301,
            -0.15309805373689375,
            0.14866042109526856,
            0.019194831661365198,
            -0.3353145973347964,
            0.10315730845754134,
            0.0600463466828844,
            0.10006556669075956,
            0.23631213025961037,
            0.010022348341905315,
            0.18699870790177156,
            -0.0992063724978959,
            -0.18781542851178354,
            0.030228618775133432,
            0.009185318919424828,
            0.001326207784525639,
            -0.14466370027034092,
            0.12401630848246523,
            0.05796187217432484,
            0.03265215838309086,
            0.11256924256272777
          ],
          "b": [
            -0.26541820040635977,
            -0.33567846031015514,
            0.058486460558699896,
            -0.3359314230534392,
            0.023510338853647023,
            -0.39902766815408075,
            -0.1849796333802791,
            0.17286649585720307,
            -0.11920518369687028,
            -0.25853261441198755,
            0.27420507349370365,
            0.06371643515287725,
            0.23235862439902785,
            0.13314689520494707,
            0.16747312435858494,
            -0.22784504135420489,
            0.0768942212306104,
            0.17198642931896807,
            0.08926116607887054,
            -0.14066629856578705,
            0.129034484889671,
            -0.010305288925940233,
            0.13398427735929436,
            0.15515185468266238,
            0.039144980270909846,
            -0.01184157774364318,
            0.0108986273477128,
            -0.11973033221794316,
            0.14481930456588968,
            0.07499407609884808
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.012732860021006154,
          "Ic_check": 0.012732927195828303,
          "energy": 36.27721139464275,
          "tail0": 5.88418203051333e-15,
          "tail1": 6.5503158452884236e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2727
        }
      },
      {
        "category": "additive",
        "index": 10,
        "parameter": 0.365,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.365,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.49851492657787816,
          "a": [
            -0.20069579893508527,
            0.2812601621074283,
            -0.20912364600889824,
            -0.3826415183920204,
            0.04817844183148535,
            0.3196640384376852,
            -0.11016240664371298,
            0.05291919542307039,
            -0.41093097977236753,
            -0.13251613532757747,
            -0.16493502470737856,
            0.12486951768799986,
            0.06694944791186434,
            -0.3423656530852753,
            0.06546451950021294,
            0.0698377688895357,
            0.07725505235352614,
            0.2486904333295751,
            0.010181312030150654,
            0.18624914467203524,
            -0.056890811546391536,
            -0.21209494715387286,
            0.017190890005085724,
            0.007771587529927641,
            0.018484831809772135,
            -0.1573732527004519,
            0.11065783231508072,
            0.0706753162773058,
            0.02100821436519033,
            0.1302694301538558
          ],
          "b": [
            -0.2628193202487008,
            -0.33474870879449653,
            0.058129779714676866,
            -0.3315276107261258,
            0.03018513803521392,
            -0.39229843076565274,
            -0.19880707856049656,
            0.1658971742647216,
            -0.08952882536582886,
            -0.2839935099136568,
            0.2549882517943757,
            0.06874501292109657,
            0.22352315187733868,
            0.13112889393679478,
            0.19726094551891182,
            -0.2167925599126965,
            0.043088423095329904,
            0.16711505221065345,
            0.12291145629498311,
            -0.1494073121709359,
            0.12205375338776217,
            -0.004269847519609919,
            0.12123085596453433,
            0.16023915059169594,
            0.04833212717631851,
            -0.019269045828042966,
            0.018524926335457208,
            -0.12749150047823438,
            0.15265956392199062,
            0.08444697396923312
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.004909150084887237,
          "Ic_check": 0.0049092411122027,
          "energy": 37.086996344242806,
          "tail0": 9.325873406851315e-15,
          "tail1": 9.2148511043888e-15,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2728
        }
      },
      {
        "category": "additive",
        "index": 11,
        "parameter": 0.3675,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3675,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3623989262038862,
          "a": [
            -0.44880342839996173,
            0.4753797118633573,
            -0.4727603011487316,
            0.22227143016908835,
            0.11068119651148722,
            -0.16734379578005298,
            -0.029427947006055274,
            0.09681918424387544,
            0.14006319124264593,
            0.1840765493494245,
            0.248215161589708,
            0.19399726118914232,
            -0.007641537491379612,
            -0.001588146130585928,
            0.21795819297725297,
            0.06384319928208262,
            -0.1300289717030776,
            0.11825773834588962,
            0.08284339401202981,
            -0.028110721741926893,
            0.014662815236849475,
            0.0221081013319953,
            0.047731019291891996,
            -0.006352316780545369,
            0.024456477890623236,
            -0.01257241446997926,
            0.03623150714337273,
            -0.017622657934032893,
            0.0193508189358042,
            -0.02182462642272026
          ],
          "b": [
            -0.4667239679070465,
            0.5568958427541645,
            -0.4893613862535641,
            0.14942193860378516,
            0.18153815811199142,
            -0.14401076802038007,
            -0.08031591308088767,
            0.057313836916903164,
            0.0970506767399761,
            0.009713596878617088,
            -0.10425414645339444,
            -0.026999109488984808,
            0.16364988180527115,
            0.02042890277515085,
            -0.2039386067203833,
            0.08105696889960282,
            0.15531968744107394,
            -0.14959608653065437,
            -0.0006812911396989117,
            0.04525281245901829,
            0.018232454838522694,
            -0.027702917099437487,
            -0.0042451951376291245,
            0.00305169400201906,
            0.017416799775576985,
            -0.009633883035201823,
            0.003535083075323339,
            -0.011234116938267653,
            0.01052780248952507,
            -0.0028799801382785365
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0037191926419311017,
          "Ic_check": 0.003719193267337495,
          "energy": 14.736655993910322,
          "tail0": 3.3306690738754696e-16,
          "tail1": 1.1102230246251565e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2729
        }
      },
      {
        "category": "additive",
        "index": 12,
        "parameter": 0.36787944117144233,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.36787944117144233,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3623989262038862,
          "a": [
            -0.44880342839996173,
            0.4753797118633573,
            -0.4727603011487316,
            0.22227143016908835,
            0.11068119651148722,
            -0.16734379578005298,
            -0.029427947006055274,
            0.09681918424387544,
            0.14006319124264593,
            0.1840765493494245,
            0.248215161589708,
            0.19399726118914232,
            -0.007641537491379612,
            -0.001588146130585928,
            0.21795819297725297,
            0.06384319928208262,
            -0.1300289717030776,
            0.11825773834588962,
            0.08284339401202981,
            -0.028110721741926893,
            0.014662815236849475,
            0.0221081013319953,
            0.047731019291891996,
            -0.006352316780545369,
            0.024456477890623236,
            -0.01257241446997926,
            0.03623150714337273,
            -0.017622657934032893,
            0.0193508189358042,
            -0.02182462642272026
          ],
          "b": [
            -0.4667239679070465,
            0.5568958427541645,
            -0.4893613862535641,
            0.14942193860378516,
            0.18153815811199142,
            -0.14401076802038007,
            -0.08031591308088767,
            0.057313836916903164,
            0.0970506767399761,
            0.009713596878617088,
            -0.10425414645339444,
            -0.026999109488984808,
            0.16364988180527115,
            0.02042890277515085,
            -0.2039386067203833,
            0.08105696889960282,
            0.15531968744107394,
            -0.14959608653065437,
            -0.0006812911396989117,
            0.04525281245901829,
            0.018232454838522694,
            -0.027702917099437487,
            -0.0042451951376291245,
            0.00305169400201906,
            0.017416799775576985,
            -0.009633883035201823,
            0.003535083075323339,
            -0.011234116938267653,
            0.01052780248952507,
            -0.0028799801382785365
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.00357202561751091,
          "Ic_check": 0.0035720262499658872,
          "energy": 14.736655993910322,
          "tail0": 7.771561172376096e-16,
          "tail1": 1.1102230246251565e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2730
        }
      },
      {
        "category": "additive",
        "index": 13,
        "parameter": 0.37,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.37,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3597875211956287,
          "a": [
            -0.3063187545732101,
            0.3768676239214784,
            -0.4708514889352881,
            0.38244477626746876,
            -0.1117917008632543,
            -0.09753117221796488,
            0.056494665579486764,
            0.12535716649277762,
            0.178399562932684,
            0.267506150119633,
            0.2327281045995079,
            0.009970933601411804,
            0.04284658800724047,
            0.280269303164588,
            0.006067567789942711,
            -0.11654448859383794,
            0.2513116912804121,
            0.024186594816902048,
            -0.05240688359363759,
            0.09158838547515372,
            0.041294454753169015,
            0.05010829146072848,
            -0.004774785542900643,
            0.06875729734063667,
            0.008229590626683941,
            0.07988503127555917,
            -0.013279153930156433,
            0.08601191345501039,
            -0.011167230297726906,
            0.07491646829225335
          ],
          "b": [
            -0.3362344218153356,
            0.4722474543398477,
            -0.542079478122794,
            0.37560914641166643,
            -0.0477225499482034,
            -0.12637277636877958,
            0.01738299657154297,
            0.09727678070825396,
            0.030936589878278624,
            -0.09424244386257224,
            -0.01811402459733539,
            0.17347335158675387,
            -0.03142036042663918,
            -0.2004521769187689,
            0.19668760270641716,
            0.07627563178477775,
            -0.23202222985370052,
            0.13077954984728354,
            0.03147121702696834,
            -0.03566524966277636,
            -0.020437470900439347,
            0.02603564720565664,
            0.006453204081225358,
            0.0026161555519636816,
            -0.013214803556659774,
            0.012488599638950458,
            -0.003250544824185069,
            0.013665224674615206,
            -0.010950864592524394,
            0.007737093787275833
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0028782522593493454,
          "Ic_check": 0.0028782548237860084,
          "energy": 19.913489323337195,
          "tail0": 4.107825191113079e-15,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2731
        }
      },
      {
        "category": "additive",
        "index": 14,
        "parameter": 0.3725,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3725,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3597875211956287,
          "a": [
            -0.3063187545732101,
            0.3768676239214784,
            -0.4708514889352881,
            0.38244477626746876,
            -0.1117917008632543,
            -0.09753117221796488,
            0.056494665579486764,
            0.12535716649277762,
            0.178399562932684,
            0.267506150119633,
            0.2327281045995079,
            0.009970933601411804,
            0.04284658800724047,
            0.280269303164588,
            0.006067567789942711,
            -0.11654448859383794,
            0.2513116912804121,
            0.024186594816902048,
            -0.05240688359363759,
            0.09158838547515372,
            0.041294454753169015,
            0.05010829146072848,
            -0.004774785542900643,
            0.06875729734063667,
            0.008229590626683941,
            0.07988503127555917,
            -0.013279153930156433,
            0.08601191345501039,
            -0.011167230297726906,
            0.07491646829225335
          ],
          "b": [
            -0.3362344218153356,
            0.4722474543398477,
            -0.542079478122794,
            0.37560914641166643,
            -0.0477225499482034,
            -0.12637277636877958,
            0.01738299657154297,
            0.09727678070825396,
            0.030936589878278624,
            -0.09424244386257224,
            -0.01811402459733539,
            0.17347335158675387,
            -0.03142036042663918,
            -0.2004521769187689,
            0.19668760270641716,
            0.07627563178477775,
            -0.23202222985370052,
            0.13077954984728354,
            0.03147121702696834,
            -0.03566524966277636,
            -0.020437470900439347,
            0.02603564720565664,
            0.006453204081225358,
            0.0026161555519636816,
            -0.013214803556659774,
            0.012488599638950458,
            -0.003250544824185069,
            0.013665224674615206,
            -0.010950864592524394,
            0.007737093787275833
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0022675975460675346,
          "Ic_check": 0.002267600299123096,
          "energy": 19.913489323337195,
          "tail0": 4.6629367034256575e-15,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2732
        }
      },
      {
        "category": "additive",
        "index": 15,
        "parameter": 0.375,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.375,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3597875211956287,
          "a": [
            -0.3063187545732101,
            0.3768676239214784,
            -0.4708514889352881,
            0.38244477626746876,
            -0.1117917008632543,
            -0.09753117221796488,
            0.056494665579486764,
            0.12535716649277762,
            0.178399562932684,
            0.267506150119633,
            0.2327281045995079,
            0.009970933601411804,
            0.04284658800724047,
            0.280269303164588,
            0.006067567789942711,
            -0.11654448859383794,
            0.2513116912804121,
            0.024186594816902048,
            -0.05240688359363759,
            0.09158838547515372,
            0.041294454753169015,
            0.05010829146072848,
            -0.004774785542900643,
            0.06875729734063667,
            0.008229590626683941,
            0.07988503127555917,
            -0.013279153930156433,
            0.08601191345501039,
            -0.011167230297726906,
            0.07491646829225335
          ],
          "b": [
            -0.3362344218153356,
            0.4722474543398477,
            -0.542079478122794,
            0.37560914641166643,
            -0.0477225499482034,
            -0.12637277636877958,
            0.01738299657154297,
            0.09727678070825396,
            0.030936589878278624,
            -0.09424244386257224,
            -0.01811402459733539,
            0.17347335158675387,
            -0.03142036042663918,
            -0.2004521769187689,
            0.19668760270641716,
            0.07627563178477775,
            -0.23202222985370052,
            0.13077954984728354,
            0.03147121702696834,
            -0.03566524966277636,
            -0.020437470900439347,
            0.02603564720565664,
            0.006453204081225358,
            0.0026161555519636816,
            -0.013214803556659774,
            0.012488599638950458,
            -0.003250544824185069,
            0.013665224674615206,
            -0.010950864592524394,
            0.007737093787275833
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0016609346083029664,
          "Ic_check": 0.0016609375612368638,
          "energy": 19.913489323337195,
          "tail0": 6.439293542825908e-15,
          "tail1": 7.771561172376096e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2733
        }
      },
      {
        "category": "additive",
        "index": 16,
        "parameter": 0.3775,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3775,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.36815379599378945,
          "a": [
            -0.25711356105886596,
            0.3346092107328741,
            -0.4485044588528837,
            0.40786217626616444,
            -0.17452438867578843,
            -0.05915350793049482,
            0.08604553150414197,
            0.13072558240722348,
            0.19162155179712057,
            0.28045515442537217,
            0.1851767782237623,
            -0.05067866408458412,
            0.09681931368374395,
            0.29451588295576525,
            -0.1040017980463117,
            -0.07470603436693168,
            0.3037899093077626,
            -0.04243648077687753,
            -0.05473469258474791,
            0.11274546212113873,
            0.05621304157506093,
            0.028489564484073863,
            0.003017758594262562,
            0.07081444343798854,
            0.0319211118063097,
            0.06390386228558653,
            0.007368692393847494,
            0.06810842634527249,
            0.012078417287575338,
            0.049933957356802464
          ],
          "b": [
            -0.2969582638515881,
            0.4420936912208851,
            -0.5476562638146596,
            0.435638719422481,
            -0.12552460208911706,
            -0.10525143068022137,
            0.05434367776217907,
            0.09920879164947818,
            0.008809006062253107,
            -0.08403163575310438,
            0.038262863994700164,
            0.16113634901213952,
            -0.10002495126004876,
            -0.12970552601210436,
            0.23919975641800684,
            -0.020573184124221062,
            -0.19046514482631816,
            0.1625961849418472,
            0.013447107837619945,
            -0.04722683024142873,
            -0.013093831895925457,
            0.04100346997156639,
            0.004389493170146929,
            -0.0014535659498430178,
            -0.011708969229343537,
            0.020780023034130644,
            -0.0011995717384340404,
            0.01421004883096473,
            -0.01111923097173443,
            0.009933787741611107
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0011305031887802741,
          "Ic_check": 0.0011305068215472502,
          "energy": 20.860988593271706,
          "tail0": 2.55351295663786e-15,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2734
        }
      },
      {
        "category": "additive",
        "index": 17,
        "parameter": 0.38,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.38,
          "nu": 0.0,
          "modulus": 4,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3499941444845809,
          "a": [
            -0.2325394855407841,
            0.32909551685332894,
            -0.46399630899415434,
            0.43606456324817755,
            -0.198937068399155,
            -0.0466857162765266,
            0.09124866862774719,
            0.13459406275064695,
            0.19342098508629518,
            0.25643822235789554,
            0.1396871432397431,
            -0.043473219391510894,
            0.150894282276806,
            0.24167510601059652,
            -0.1417723616030139,
            0.028949308233145312,
            0.28458803304891644,
            -0.08019748123165245,
            -0.03400434064787544,
            0.18561975196276026,
            0.04087557315929325,
            -0.013001049549831523,
            0.05733327385481143,
            0.07960999260674703,
            0.02971952187871818,
            0.003229599582124477,
            0.0370542180397477,
            0.02273200180849039,
            -0.00013442171551725126,
            0.003172861331949886
          ],
          "b": [
            -0.25929681683891453,
            0.4153375084153121,
            -0.5380886665958705,
            0.44215691803043816,
            -0.14252262131024235,
            -0.08979712908932333,
            0.05435267301057854,
            0.08413748186132157,
            -0.009583433830595288,
            -0.09363394404787502,
            0.04644271345187106,
            0.1541743272613894,
            -0.13877575300505526,
            -0.10136364674609082,
            0.2612649164296328,
            -0.07835004133038179,
            -0.18370421950756835,
            0.19992755844039195,
            0.0171908789414963,
            -0.12692581013426205,
            0.04711160019911397,
            0.054020919268264356,
            -0.02109271618686966,
            -0.031481235976085445,
            0.02222734986694411,
            0.022166390976521066,
            -0.0188204266614242,
            -0.001345341587314129,
            0.007132007476278297,
            -0.0010209250561078543
          ],
          "cutoff": 162,
          "cutoff_check": 192,
          "Ic": 0.0006972651264156582,
          "Ic_check": 0.0006972652776600086,
          "energy": 22.479855038985622,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2735
        }
      },
      {
        "category": "additive",
        "index": 18,
        "parameter": 0.3825,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3825,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.43029091013839005,
          "a": [
            0.2435728594030473,
            -0.4186812875644758,
            0.5790713323215898,
            -0.5571806674690158,
            0.3152922003039591,
            -0.017381967212301026,
            -0.12055475073946494,
            0.07003378059742948,
            0.01239732459568956,
            -0.01735399444569729
          ],
          "b": [
            0.29110755814980743,
            -0.4872422176044501,
            0.602630240328987,
            -0.500700652259582,
            0.21151450910730735,
            0.053545488932327974,
            -0.11981647207358805,
            0.03775909297790082,
            0.02262084022716077,
            -0.009387001472555103
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 0.00042692117284115483,
          "Ic_check": 0.0004269211728380462,
          "energy": 6.97674868597867,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2736
        }
      },
      {
        "category": "additive",
        "index": 19,
        "parameter": 0.385,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.385,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.42453732511604997,
          "a": [
            0.2089535739174754,
            -0.3771332101592431,
            0.5556860988351368,
            -0.5802942333855818,
            0.3730782908774986,
            -0.05444846242336182,
            -0.13265500756824256,
            0.092211162250533,
            0.008474847416713348,
            -0.016012161107108007
          ],
          "b": [
            0.25277003960585864,
            -0.4465893141887246,
            0.5913419562566419,
            -0.5386166772203439,
            0.2690723319318439,
            0.03318678978401401,
            -0.14128967303868278,
            0.05371254062957825,
            0.021372746768768408,
            -0.008134584234508562
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 0.00027237550793612897,
          "Ic_check": 0.00027237550793302034,
          "energy": 7.584369768826319,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2737
        }
      },
      {
        "category": "additive",
        "index": 20,
        "parameter": 0.3875,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3875,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.43277347191528054,
          "a": [
            0.16874631673689902,
            -0.324646375648274,
            0.5220335605697417,
            -0.6027893014029048,
            0.4343829936822739,
            -0.09204976629586162,
            -0.1415331057764014,
            0.11352079194345004,
            -0.003400263375647275,
            -0.01278805765324237
          ],
          "b": [
            0.20743307451647044,
            -0.3941377692235851,
            0.5726714426326269,
            -0.5785356162029679,
            0.3289432369364333,
            0.01223555098809602,
            -0.15861675439746747,
            0.07247182035682495,
            0.012684638367519908,
            -0.006722844612542262
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 0.00016271162761638536,
          "Ic_check": 0.00016271162761727354,
          "energy": 8.286333915998307,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2738
        }
      },
      {
        "category": "additive",
        "index": 21,
        "parameter": 0.39,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.39,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.43316148655874137,
          "a": [
            0.13109825753602228,
            -0.266933234017589,
            0.46637586925617813,
            -0.598987734195595,
            0.5063270534211132,
            -0.18642168937284273,
            -0.11440840149304381,
            0.16575025861286347,
            -0.05977550128916576,
            0.0033861327756315148
          ],
          "b": [
            0.16340157122342344,
            -0.3318822495713687,
            0.5276213290014039,
            -0.5998076355168477,
            0.4178704749464905,
            -0.06818002723217646,
            -0.16234171236397887,
            0.1357131655201154,
            -0.031039082915599297,
            0.0002510323846679932
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 9.166941968308251e-05,
          "Ic_check": 9.166941968041797e-05,
          "energy": 9.269061610486066,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2739
        }
      },
      {
        "category": "additive",
        "index": 22,
        "parameter": 0.3925,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3925,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.4446064552983079,
          "a": [
            0.11160372586395237,
            -0.23567461243316076,
            0.4276117346549572,
            -0.5808990269197128,
            0.5398714199988482,
            -0.2498763540212544,
            -0.09383595557091969,
            0.20307123168287622,
            -0.08798837080636994,
            0.0047119862136043925
          ],
          "b": [
            0.14080961815239343,
            -0.2962121674410033,
            0.4913159148642179,
            -0.5965108184437753,
            0.4673932029008039,
            -0.1252967796075017,
            -0.1650960750803976,
            0.17754252206616128,
            -0.04775462225511278,
            -0.0005141820467378996
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 4.7073447208667574e-05,
          "Ic_check": 4.707344721133211e-05,
          "energy": 9.963806531257713,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2740
        }
      },
      {
        "category": "additive",
        "index": 23,
        "parameter": 0.395,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.395,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.4391385457071309,
          "a": [
            0.08283486073259314,
            -0.1897009539389989,
            0.3769116722130677,
            -0.5627183513533418,
            0.5760519517451638,
            -0.3061281651734963,
            -0.07419210195054715,
            0.22880044479312733,
            -0.12151056810460609,
            0.016381331123882254
          ],
          "b": [
            0.10716364929974695,
            -0.24540784305995195,
            0.44644631090576276,
            -0.5960360017567916,
            0.5164765317965878,
            -0.1743700543236911,
            -0.16268856300852386,
            0.2107404252341379,
            -0.07524917515252176,
            0.004823013329704364
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 2.0518003102321103e-05,
          "Ic_check": 2.0518003102321103e-05,
          "energy": 10.768378249788118,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2741
        }
      },
      {
        "category": "additive",
        "index": 24,
        "parameter": 0.3975,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.3975,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.38779586361264096,
          "a": [
            0.04156521458451172,
            -0.09251299211772526,
            0.1882414692431015,
            -0.3177413026182493,
            0.447865447496859,
            -0.5244290032282949,
            0.49428458084717,
            -0.3392774014918835,
            0.13400858284700326,
            -0.018037524831072575
          ],
          "b": [
            0.05296074448615942,
            -0.11970380408909657,
            0.2287979120949698,
            -0.36351107781961167,
            0.4823761741846458,
            -0.5283531516138462,
            0.4554734816787547,
            -0.2692761657411829,
            0.08084427647717149,
            -0.005656971293963654
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 7.599910178957003e-06,
          "Ic_check": 7.599910176292468e-06,
          "energy": 14.938061218503687,
          "tail0": 2.220446049250313e-16,
          "tail1": 2.220446049250313e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2742
        }
      },
      {
        "category": "additive",
        "index": 25,
        "parameter": 0.4,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.39361451554648225,
          "a": [
            0.03491424763210277,
            -0.08266278743606591,
            0.17864951387542183,
            -0.3160276925006484,
            0.4563729191297426,
            -0.532973277420325,
            0.48863179010536095,
            -0.3293730804598906,
            0.1411265054970277,
            -0.025643886292842914
          ],
          "b": [
            0.045378764152661275,
            -0.10920154312406037,
            0.22100130468798224,
            -0.36546471616021914,
            0.4926039019022548,
            -0.5331683153571755,
            0.44552166750127103,
            -0.26415801164897373,
            0.09120829493401476,
            -0.009733151857650422
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 3.987839929830983e-06,
          "Ic_check": 3.987839925390091e-06,
          "energy": 14.945465710138262,
          "tail0": 3.3306690738754696e-16,
          "tail1": 4.440892098500626e-16,
          "accepted": true
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2743
        }
      },
      {
        "category": "additive",
        "index": 26,
        "parameter": 0.4025,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4025,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 10,
          "offset": 1,
          "p_even": 0.3997860824290705,
          "a": [
            0.02580627010219545,
            -0.06741530984298719,
            0.16042434624265364,
            -0.3062043968704801,
            0.4624183039710798,
            -0.5454557273504664,
            0.4912723951987958,
            -0.3217105401032707,
            0.1358864478579178,
            -0.025062041731076692
          ],
          "b": [
            0.03462281610248544,
            -0.09208238000198657,
            0.20412370499307858,
            -0.3607932349468523,
            0.5026248514863467,
            -0.5437211399716154,
            0.44367388058485613,
            -0.25599367420973884,
            0.08802554734947897,
            -0.00957395719019461
          ],
          "cutoff": 73,
          "cutoff_check": 103,
          "Ic": 1.21635792993402e-06,
          "Ic_check": 1.216357923716771e-06,
          "energy": 15.019968956465227,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 1.2163579246049494e-06,
          "cutoff_check_extra": 133,
          "Ic_independent": 1.216357923716771e-06,
          "implementation_difference": 0.0
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2744
        }
      },
      {
        "category": "additive",
        "index": 27,
        "parameter": 0.405,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.405,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3592896599705954,
          "a": [
            -0.006592643060029555,
            0.016897494461233373,
            -0.043074175184476475,
            0.09706785891973475,
            -0.19176881447844651,
            0.3276879200870447,
            -0.4711523764343923,
            0.5422874759018098,
            -0.45078812370930055,
            0.19266261864433187,
            0.08469059444670139,
            -0.18661686227221178,
            0.0705570787119132,
            0.10062054891131426,
            -0.12513702357616838,
            -0.002065498525309066,
            0.09745051240554264,
            -0.07304929438268193,
            0.01517858095260383,
            0.0043796593908520445,
            0.0004337110744269609,
            -0.0002647963715020001,
            -0.0008330027910550846,
            -0.0009264315997897904,
            -0.0005826666420070619,
            -7.403535690150205e-05,
            0.0003264877954939258,
            0.00048193299337998696,
            0.0003364379855872745,
            -0.00023268253509841843
          ],
          "b": [
            -0.008701265356516231,
            0.02337269816710826,
            -0.05727978495451829,
            0.12364631861476053,
            -0.2332325572146838,
            0.37772071794180406,
            -0.5078745771729647,
            0.5329331416142296,
            -0.37897665345796877,
            0.09169626300451933,
            0.14493164953025253,
            -0.1675425910781526,
            0.00796347091956219,
            0.13104423788292088,
            -0.09210077848877722,
            -0.046348690581022846,
            0.10040237005996568,
            -0.05194936983686837,
            0.0037816129107034607,
            0.003524963591576024,
            0.001367181382119049,
            0.0006890766393060006,
            -8.072878272077966e-05,
            -0.0006305561116542077,
            -0.0007534890115450666,
            -0.0005076915344947748,
            -0.00010290673793535779,
            0.00026852999555317504,
            0.0004394873509898038,
            -9.79347302899099e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 1.8686081837415713e-07,
          "Ic_check": 1.8686087344121916e-07,
          "energy": 21.53758329477524,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 1.8686087166486232e-07,
          "cutoff_check_extra": 193,
          "Ic_independent": 1.8686087255304074e-07,
          "implementation_difference": -8.881784197001252e-16
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2745
        }
      },
      {
        "category": "additive",
        "index": 28,
        "parameter": 0.4075,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4075,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.35984849195362495,
          "a": [
            -0.005430556576231207,
            0.015138226689906867,
            -0.041031524432936964,
            0.09585361110654787,
            -0.1923845707757266,
            0.3296148554755528,
            -0.4720989211122814,
            0.5407743917295664,
            -0.4494464364137895,
            0.1942599762178737,
            0.08408181633023017,
            -0.1884092037836899,
            0.06966245183169559,
            0.10123038478235355,
            -0.12383342464603402,
            -0.0011065641961146243,
            0.09765297349425149,
            -0.07345625760239595,
            0.014432572217659976,
            0.003653982399335533,
            -4.2062535990986286e-05,
            -0.00037295881430181457,
            -0.0005570390027477992,
            -0.00036706453664181585,
            4.804133073034625e-05,
            0.0003659116731508585,
            0.00037062853259805893,
            7.752830755379002e-05,
            -0.0002899001279037693,
            5.412492264185367e-06
          ],
          "b": [
            -0.007385914796658383,
            0.021434529513319985,
            -0.05536955853740919,
            0.12297922711112574,
            -0.23444920457911025,
            0.37961889246683483,
            -0.5079987957545568,
            0.5309874195102539,
            -0.3785978166574893,
            0.09362601333733007,
            0.14551133238241257,
            -0.16882703623945117,
            0.006419236768926153,
            0.13058629184700885,
            -0.09140228960339714,
            -0.0452579350730935,
            0.10121162694641778,
            -0.05165289897476867,
            0.0035306708204910914,
            0.0029395509535355573,
            0.0006835640509990372,
            0.0001283969099194257,
            -0.0003385778063560054,
            -0.0004938942398203954,
            -0.00027527506981540027,
            0.00010785948302183424,
            0.0003555048369447547,
            0.00027020032239480064,
            -0.00017818982919718778,
            -1.4114416013909247e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 9.470264261679517e-08,
          "Ic_check": 9.470265460720384e-08,
          "energy": 21.534289626144357,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 9.470265327493621e-08,
          "cutoff_check_extra": 193,
          "Ic_independent": 9.470266038036357e-08,
          "implementation_difference": 5.773159728050814e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2746
        }
      },
      {
        "category": "additive",
        "index": 29,
        "parameter": 0.41,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.41,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.35731117735366325,
          "a": [
            -0.0038578027759099435,
            0.011726990191707547,
            -0.03456005547419051,
            0.08691724374627377,
            -0.1845935873821588,
            0.32757955493184615,
            -0.4760057227741029,
            0.5445982725932523,
            -0.4486364726647368,
            0.19251118458609828,
            0.08284375990014822,
            -0.18785804697493264,
            0.07105090747702299,
            0.10170570336955526,
            -0.12448228495639753,
            -0.0015942879155104851,
            0.09759684294949184,
            -0.07363692525606899,
            0.014383309428306443,
            0.003549218040905836,
            1.0876765329333593e-05,
            -2.5509667955430183e-05,
            -8.166150145673436e-05,
            -0.00011666409018054682,
            -0.00011845569069279762,
            -9.223878382557432e-05,
            -2.237852442018167e-05,
            4.431997521133101e-05,
            7.005910669057116e-05,
            -2.5985796198647014e-05
          ],
          "b": [
            -0.005400407847601013,
            0.01708519405807913,
            -0.04786892492634533,
            0.11388526398953706,
            -0.2281617178881628,
            0.3799008579836055,
            -0.5127076785638217,
            0.5333836959211539,
            -0.37675258693497793,
            0.0928282719777549,
            0.14390103585969463,
            -0.1692382051309773,
            0.007466891161094632,
            0.13156454818147792,
            -0.0915103247469134,
            -0.045626075113563314,
            0.10114133157215369,
            -0.051861850036482124,
            0.0034032630640842593,
            0.0026913643340108506,
            0.00046908766155441507,
            0.00021091517207635346,
            8.802702281866451e-05,
            -1.1753567767554904e-06,
            -6.178696819118846e-05,
            -9.685516760841713e-05,
            -7.158908039655486e-05,
            -6.944809612312928e-06,
            6.575817259960928e-05,
            -1.046883735528725e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 3.054223451925964e-08,
          "Ic_check": 3.0542235407438056e-08,
          "energy": 21.58438416897082,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 3.0542235407438056e-08,
          "cutoff_check_extra": 193,
          "Ic_independent": 3.0542241624686994e-08,
          "implementation_difference": 6.217248937900877e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2747
        }
      },
      {
        "category": "additive",
        "index": 30,
        "parameter": 0.4105,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4105,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3574788510074461,
          "a": [
            -0.003685984823035006,
            0.01146289437117074,
            -0.034288192083634164,
            0.08687787229937735,
            -0.18486711962886174,
            0.3278080514905364,
            -0.47583849175755294,
            0.5443544481151434,
            -0.44878170806734285,
            0.19269471076137712,
            0.0830186094104582,
            -0.18793765375433408,
            0.07086238612343204,
            0.10164715666175263,
            -0.12435420391259205,
            -0.001431357520532029,
            0.09763340076786732,
            -0.07374005491460797,
            0.014242682659570466,
            0.0034939804960067594,
            5.4674147944271165e-05,
            5.1777645680870996e-05,
            -3.4039932485102654e-05,
            -0.00011445751504846637,
            -0.0001405003315975671,
            -0.00011163511457670503,
            -2.6460701069279426e-05,
            5.252440062252426e-05,
            7.817111306291826e-05,
            -3.522678513243591e-05
          ],
          "b": [
            -0.005203708182758092,
            0.01679832766303081,
            -0.047646450744648156,
            0.11396201423173553,
            -0.22847677101534597,
            0.3800103164856527,
            -0.5124463395554816,
            0.5332494522729021,
            -0.3769859460529534,
            0.09289301558547276,
            0.1441159064384799,
            -0.169194227141386,
            0.007312009792396025,
            0.1314134205469615,
            -0.09148864533800333,
            -0.04546908818448629,
            0.10127008164936208,
            -0.05186439159893824,
            0.003289270079069046,
            0.002583736286026573,
            0.00044187427399338633,
            0.00025136651381562995,
            0.0001416005718235695,
            2.6580473335685364e-05,
            -6.394962235145246e-05,
            -0.00011190994893231032,
            -8.140006138099871e-05,
            -3.691182897016892e-06,
            7.718476511503125e-05,
            -1.5961922075897293e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 2.3006507809952836e-08,
          "Ic_check": 2.3006506921774417e-08,
          "energy": 21.584191958608073,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 2.3006507809952836e-08,
          "cutoff_check_extra": 193,
          "Ic_independent": 2.3006511362666515e-08,
          "implementation_difference": 4.440892098500626e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2748
        }
      },
      {
        "category": "additive",
        "index": 31,
        "parameter": 0.411,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.411,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3576476071972609,
          "a": [
            -0.0035464951662611635,
            0.011244477871117448,
            -0.03402137715982386,
            0.08670152089685136,
            -0.184901300788074,
            0.32795993936861007,
            -0.4758640719424046,
            0.5442314164130595,
            -0.4487653785186826,
            0.19281544933106268,
            0.08303013153565601,
            -0.18803667648423625,
            0.0708053815030587,
            0.1016910195512137,
            -0.12426130452023992,
            -0.0013896331812837158,
            0.0975697502169177,
            -0.07385806889876143,
            0.014172688309367429,
            0.0035436986452803327,
            0.00018083544955160976,
            0.00015563588155465048,
            -1.4829782913798922e-05,
            -0.00017183707122022843,
            -0.0002242197148980922,
            -0.00017217959614053088,
            -3.872366226238033e-05,
            8.64550766739938e-05,
            0.00012942384395763282,
            -5.307930016367898e-05
          ],
          "b": [
            -0.005044681203777012,
            0.016553834355293163,
            -0.04739128247998617,
            0.11384976496909054,
            -0.22857354889644876,
            0.3801445136075574,
            -0.5124051387552829,
            0.5331326631247523,
            -0.37703559717080537,
            0.09299627958227677,
            0.14418661588761053,
            -0.16925338590142663,
            0.007223094275815095,
            0.13139838064286913,
            -0.09141170856924194,
            -0.04537615964728592,
            0.1012796122919731,
            -0.05195843666477197,
            0.0031620244627673117,
            0.0025363307823027415,
            0.0005070026803193782,
            0.0003692441213232153,
            0.00022928723097851578,
            4.2225155148315856e-05,
            -0.0001095160191701092,
            -0.00017956724736232447,
            -0.0001305221511082651,
            -6.825236451420138e-06,
            0.00012542522842284956,
            -2.2406369276895207e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 1.5799212604861168e-08,
          "Ic_check": 1.5799212160771958e-08,
          "energy": 21.584544593556114,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 1.5799213937128798e-08,
          "cutoff_check_extra": 193,
          "Ic_independent": 1.5799219266199316e-08,
          "implementation_difference": 7.105427357601002e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2749
        }
      },
      {
        "category": "additive",
        "index": 32,
        "parameter": 0.4115,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4115,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.35780466080678947,
          "a": [
            -0.0034008317960670387,
            0.01098896676996873,
            -0.033652786408909854,
            0.08636258441458025,
            -0.18479209059930268,
            0.3280909524936174,
            -0.47598389610301933,
            0.5441768108550644,
            -0.4487051263859218,
            0.19288205448937684,
            0.08299386918672473,
            -0.1880994107476662,
            0.07080990709391369,
            0.1017344750455711,
            -0.12422573465967182,
            -0.0013902964957228708,
            0.09751940726018547,
            -0.07392495690502301,
            0.01415497581404461,
            0.0036135086215820394,
            0.00028596338051423636,
            0.00021022668930100998,
            -4.852423013682926e-05,
            -0.00026214208451910134,
            -0.00030942717305364957,
            -0.00020715224825091803,
            -1.4897357904479297e-05,
            0.00014530546649291489,
            0.0001775448471687273,
            -7.999202257086648e-05
          ],
          "b": [
            -0.0048724736942950125,
            0.016253916496852337,
            -0.047010034032271414,
            0.11356897718184936,
            -0.22855888465166316,
            0.38030535920581354,
            -0.5124674778947519,
            0.5330474107070602,
            -0.37701933244780234,
            0.09307679745859496,
            0.14419179892866224,
            -0.16931423353681344,
            0.007195768251162183,
            0.13142031215244987,
            -0.09136678817426465,
            -0.04534130170493763,
            0.10126238245598791,
            -0.052031635224006945,
            0.003088659043656036,
            0.002541179153022173,
            0.0005957304899289963,
            0.00047259957054990325,
            0.0002740243228101045,
            8.150895764880709e-06,
            -0.00018936804323224293,
            -0.00025362708459156523,
            -0.00016034359992481856,
            1.847686827610533e-05,
            0.00018188162653892952,
            -3.3239251827677036e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 9.201385431367726e-09,
          "Ic_check": 9.201397865865601e-09,
          "energy": 21.58549590649866,
          "tail0": 0.0,
          "tail1": 4.440892098500626e-16,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 9.201393869062713e-09,
          "cutoff_check_extra": 193,
          "Ic_independent": 9.201399198133231e-09,
          "implementation_difference": 1.3322676295501878e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2750
        }
      },
      {
        "category": "additive",
        "index": 33,
        "parameter": 0.412,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.412,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3579981535597794,
          "a": [
            -0.0031953961813167902,
            0.010586027775077741,
            -0.033008536119312024,
            0.0856867098419556,
            -0.1844617284223467,
            0.32824541000736157,
            -0.47626261610189,
            0.5441790327958873,
            -0.44856988749747245,
            0.1929322415601714,
            0.0828996935132193,
            -0.18817339449584664,
            0.07084129296876612,
            0.10178372416068342,
            -0.12419857791403961,
            -0.001374647515059485,
            0.09749876384817283,
            -0.07398255998807844,
            0.014124292700132436,
            0.0036604184436115766,
            0.0003652327023185389,
            0.00023596592924924584,
            -0.00010531825028358765,
            -0.0003520284598042407,
            -0.00036024210141483013,
            -0.00018502336834751856,
            5.754685570866837e-05,
            0.00020897795458391634,
            0.00017387870464819245,
            -0.00011505633633123129
          ],
          "b": [
            -0.004620085547491912,
            0.01576426377886421,
            -0.04631851373985438,
            0.11296774628131369,
            -0.2283997599133059,
            0.3805596399194387,
            -0.5126773561543784,
            0.5329617049183528,
            -0.37692656002699476,
            0.09317960671840843,
            0.14415249912255346,
            -0.16940578409669527,
            0.007180308962378602,
            0.13144832954598099,
            -0.09133631881659651,
            -0.04530393086443227,
            0.10127506851441044,
            -0.052077347219877335,
            0.003025281665185152,
            0.0025416517278243696,
            0.0006696028152234961,
            0.0005468898552876357,
            0.00027753264790996357,
            -6.133921463276148e-05,
            -0.00027491886374824326,
            -0.00029294308830765453,
            -0.00013024589644187545,
            8.728000549125994e-05,
            0.00021018688473738962,
            -5.349846829200542e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 3.368113787871607e-09,
          "Ic_check": 3.3681244460126436e-09,
          "energy": 21.587598343976847,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 3.368131551440001e-09,
          "cutoff_check_extra": 193,
          "Ic_independent": 3.3681328837076308e-09,
          "implementation_difference": 8.43769498715119e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2751
        }
      },
      {
        "category": "additive",
        "index": 34,
        "parameter": 0.4121,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4121,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3584488288007684,
          "a": [
            -0.003121999704578728,
            0.010372194269929148,
            -0.032481571884248404,
            0.0847665731870371,
            -0.18345821883162589,
            0.3278542914802752,
            -0.4767692094661327,
            0.5447937738837801,
            -0.4484228383570809,
            0.19251623255395173,
            0.08269094417063969,
            -0.18787886596503348,
            0.07116372843273858,
            0.10167249044940073,
            -0.12451865204223511,
            -0.0014951931609787565,
            0.09759186093579394,
            -0.07386243119784784,
            0.014219880572920092,
            0.0037753175267710355,
            0.00044102836852040527,
            0.00016452009180121374,
            -0.00031650102046819643,
            -0.0005575760683471558,
            -0.00041062942724021166,
            -5.534227686639501e-05,
            0.00025172271866206124,
            0.00029148755172053866,
            4.015308423337447e-05,
            -0.00010054713678196444
          ],
          "b": [
            -0.00451807658306308,
            0.015465552189807216,
            -0.045656542749497486,
            0.11195922068981225,
            -0.22752051224381517,
            0.38048740779458856,
            -0.5133501400008783,
            0.5333668997980127,
            -0.3765668229886781,
            0.09292481142556833,
            0.14378732340884812,
            -0.16931473956023,
            0.007562395256321548,
            0.1315596373891403,
            -0.09156652497507388,
            -0.04552321473211856,
            0.10123442981805825,
            -0.05203562156610318,
            0.0030844739334687336,
            0.0026688894264087133,
            0.0008429100779595679,
            0.0006322319043477782,
            0.00017927257432150172,
            -0.00028454113059892634,
            -0.0004602692401776158,
            -0.0003114073997178797,
            1.3980977744091433e-05,
            0.0002417086189932407,
            0.0001266475631684328,
            -4.9779373234556894e-05
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 2.68300404115962e-09,
          "Ic_check": 2.683016475657496e-09,
          "energy": 21.59255675610053,
          "tail0": 0.0,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 2.683015587479076e-09,
          "cutoff_check_extra": 193,
          "Ic_independent": 2.6830200283711747e-09,
          "implementation_difference": 3.552713678800501e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2752
        }
      },
      {
        "category": "additive",
        "index": 35,
        "parameter": 0.4122,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4122,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3585190062056003,
          "a": [
            -0.0030556983059317603,
            0.010241848582435945,
            -0.032289950024013185,
            0.0845951718061312,
            -0.18339607179044598,
            0.3278711661055423,
            -0.47677770604841585,
            0.5447990551843863,
            -0.4484647630335038,
            0.19253926272359118,
            0.08274256164566558,
            -0.1878958164298076,
            0.07109104794749767,
            0.10163858912187994,
            -0.12444983670405135,
            -0.0013778335963047087,
            0.0976361362310243,
            -0.07394415483163838,
            0.014078162287400909,
            0.003679341666781943,
            0.00043972045621111223,
            0.00023814777727754687,
            -0.00021342702287349805,
            -0.0004609668233776581,
            -0.0003440176211668454,
            -3.970633804384486e-05,
            0.0001988184981524613,
            0.00017004390082046478,
            -9.129068862669245e-05,
            3.2704708499338643e-06
          ],
          "b": [
            -0.00443493098936646,
            0.01531061578628371,
            -0.045459451229928546,
            0.11181846953729078,
            -0.2274945118829074,
            0.3805083171626273,
            -0.5133515456211172,
            0.5333834413154142,
            -0.3766135532586177,
            0.09292238258422691,
            0.1438453313784497,
            -0.16929321858620616,
            0.007502219358707225,
            0.1314786315245455,
            -0.09156262441023036,
            -0.045411930270677366,
            0.10135340525424062,
            -0.05201873046208223,
            0.0029874909772100366,
            0.002535174320773648,
            0.000752848049667719,
            0.0006158534393525821,
            0.00022527357967963904,
            -0.00019932416370665364,
            -0.00035792693242480854,
            -0.0002204795488736504,
            5.388391537566464e-05,
            0.00018338068083344528,
            -4.413230691509517e-05,
            1.5319928525719792e-07
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 1.875692046127142e-09,
          "Ic_check": 1.875695598840821e-09,
          "energy": 21.593359356114185,
          "tail0": 2.220446049250313e-16,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 1.875695154751611e-09,
          "cutoff_check_extra": 193,
          "Ic_independent": 1.8756942665731913e-09,
          "implementation_difference": -1.3322676295501878e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2753
        }
      },
      {
        "category": "additive",
        "index": 36,
        "parameter": 0.4123,
        "nu": 0.0,
        "baseline": {
          "channel": "additive",
          "parameter": 0.4123,
          "nu": 0.0,
          "modulus": 3,
          "teeth": 30,
          "offset": 1,
          "p_even": 0.3593934294487329,
          "a": [
            -0.002826678945282137,
            0.009644013991928395,
            -0.03101639057362207,
            0.08274498238260065,
            -0.1817221112118904,
            0.3272669377155106,
            -0.4773393328395321,
            0.5456527230015991,
            -0.44867811289045983,
            0.1921330226388474,
            0.08292585525420755,
            -0.18755380239509142,
            0.07101386703642239,
            0.10122017328466605,
            -0.12452727235612053,
            -0.0009463125076068462,
            0.09793707933584393,
            -0.07419092647441239,
            0.01364803596580951,
            0.0036126381118206656,
            0.0007506469762738384,
            0.0005213563454804796,
            -0.00024195115023866666,
            -0.0007128968523747264,
            -0.000544334728474848,
            -2.257282599191878e-05,
            0.00037279253303575463,
            0.00030190301660843046,
            -0.00017225864736812864,
            1.4024636481794918e-06
          ],
          "b": [
            -0.004125813199904656,
            0.014511193384184202,
            -0.04395007498066753,
            0.10991713215717053,
            -0.22609994480541146,
            0.3803386656333616,
            -0.5141363661543454,
            0.5340942489463362,
            -0.37655833281089673,
            0.09249024375349363,
            0.14382219745904573,
            -0.1689320155217628,
            0.007647608297554332,
            0.13111524967152732,
            -0.09188175631965606,
            -0.045165674828279025,
            0.10181072915996353,
            -0.05198439830686563,
            0.002597352323858231,
            0.002246586645027213,
            0.0008697405710310939,
            0.0009375474938644249,
            0.0003890327145254047,
            -0.0003182647669090975,
            -0.0005964240702928682,
            -0.0003457433838607334,
            0.00012925981999530116,
            0.0003424860555867668,
            -7.783885694115705e-05,
            -8.736934330488332e-07
          ],
          "cutoff": 133,
          "cutoff_check": 163,
          "Ic": 1.3201093551629128e-09,
          "Ic_check": 1.3201097992521227e-09,
          "energy": 21.604188907717344,
          "tail0": 1.1102230246251565e-16,
          "tail1": 0.0,
          "accepted": true,
          "positivity_tolerance": 1e-10,
          "Ic_check_extra": 1.3201124637873818e-09,
          "cutoff_check_extra": 193,
          "Ic_independent": 1.3201124637873818e-09,
          "implementation_difference": 2.6645352591003757e-15
        },
        "configuration": {
          "ranks": [
            2,
            3,
            4,
            5,
            6
          ],
          "supports": [
            [
              3,
              10
            ],
            [
              3,
              30
            ],
            [
              4,
              10
            ],
            [
              4,
              30
            ],
            [
              5,
              8
            ],
            [
              6,
              8
            ]
          ],
          "iterations": 100,
          "coefficient_domain": "real",
          "seed": 2754
        }
      }
    ]
  },
  "reproduction": {
    "commands": [
      "python numerics/fig3_attenuator.py --search",
      "python numerics/fig1_attenuator.py --search",
      "python numerics/figS4_amplifier.py --search",
      "python numerics/figS5_additive_noise.py --search"
    ],
    "parameter_controls": "--ranks, --rank-supports, --rank-iterations, --rank-seed; --complex enables optimization of real and imaginary amplitudes.",
    "plotting": "Run each figure program without arguments to recalculate and plot its saved states.",
    "validation": "python numerics/gaussian_channel.py --self-test",
    "pooling": "All optimized figure inputs are evaluated across the same noise grid for Figure 2 inset and Figure S5.",
    "preservation": "All original fixed families, certified examples and special Figure S3 inputs remain available."
  }
}


==> anc/Supplementary_data/numerics/certify_weak_loss_example.py <==
"""Outward-rounded evaluation of the illustrative 9-micrometre example.

Uses the one squeezed extension with r_nu=2 asinh(sqrt(nu)), as in the
weak-loss proof. Requires mpmath. The FKG upper bound compared in the main text is
log2(eta/(1-eta))+g((1-eta)*nu)-g(eta*nu), from Fanizza, Kianvash and
Giovannetti (2021), Eq. (32). The thermal-loss PLOB upper bound is
-log2((1-eta)*eta**nu)-g(nu), valid here because nu < eta/(1-eta).
See Pirandola et al. (2017), Eq. (23).
"""
import json
from pathlib import Path
import mpmath

iv = mpmath.iv
iv.dps = 50
D = iv.mpf
planck, light, boltzmann = D('6.62607015e-34'), D(299792458), D('1.380649e-23')
nu = 1 / (iv.exp(planck * light / (D('9e-6') * boltzmann * 300)) - 1)
eps = D('.01')
eta = 1 - eps
ln2 = iv.ln(2)


def g(x):
    return ((1 + x) * iv.ln(1 + x) - x * iv.ln(x)) / ln2


# Algebraic nonzero-squeezing choice, with exact interval inputs.
h = 2 * nu + 1
j = -2 * iv.sqrt(nu * (nu + 1))
T = (h * iv.sqrt(eta * nu) + j * iv.sqrt(nu + 1)) ** 2
a2 = (T - eps * nu) * (T + eps * nu - eps * j**2)
a1 = eta * T + eps**2 * nu * (2 * nu + 1 - j**2)
a0 = eps**2 * nu * (nu + 1)
discriminant = a1**2 + 4 * a2 * a0
assert T > 0 and a1 > 0 and discriminant > 0
lam = 2 * a0 / (a1 + iv.sqrt(discriminant))
kappa = eta - eps * lam * j**2
nR = lam * T / kappa
nE = nu * (1 - lam) / (1 + lam * j**2)
assert D(0) < lam < D(1) and D('.5') < kappa < D(1)
assert D(0) < nR < nE
# The balance equality follows analytically from the positive root.
# The interval below checks consistency of its numerical evaluation.
balance = kappa**2 * nR * (nR + 1) - (1 - kappa)**2 * nE * (nE + 1)
assert 0 in balance
lower = iv.ln(eta / eps) / ln2 - g(nu)
upper = iv.ln(kappa / (1 - kappa)) / ln2 + g(nR) - g(nE)
gap = upper - lower
linear = -iv.ln(eps) / ln2 - g(nu) - eps / ln2
assert nu < eta / eps
fkg = iv.ln(eta / eps) / ln2 + g(eps * nu) - g(eta * nu)
plob = -iv.ln(eps) / ln2 - nu * iv.ln(eta) / ln2 - g(nu)
rem = -iv.ln(1 - eps) / ln2 - eps / ln2
assert lower > D('6.58487')
assert upper < D('6.58490')
assert D('6.58601') < fkg < D('6.58603')
assert D('6.59944') < plob < D('6.59945')
assert upper < fkg < plob
assert rem > D(0) and gap > D(0)
assert rem < D('.000073') and gap < D('.0000151')
assert rem - gap > D(0)
report = {
    'method': 'mpmath.iv outward-rounded interval arithmetic',
    'mpmath_version': mpmath.__version__, 'decimal_digits': 50,
    'extension': 'r_nu = 2 asinh(sqrt(nu)); balanced positive tap root',
    'nu': str(nu), 'lambda': str(lam), 'kappa': str(kappa),
    'n_R': str(nR), 'n_E': str(nE), 'balance_residual': str(balance),
    'lower': str(lower), 'upper': str(upper), 'linear': str(linear),
    'gap': str(gap), 'fkg_upper': str(fkg), 'plob_upper': str(plob),
    'fkg_gap_above_lower': str(fkg - lower),
    'plob_gap_above_lower': str(plob - lower),
    'linear_error_lower': str(-rem), 'linear_error_upper': str(gap - rem),
    'certified_statements': [
        '6.58487 < lower <= Q <= upper < 6.58490',
        'abs(Q - exact linear expression) < 0.000073',
        'Q < exact linear expression', '6.58601 < FKG < 6.58603',
        '6.59944 < PLOB < 6.59945', 'our upper bound < FKG < PLOB'],
    'scope': 'Conditional on the analytic capacity bound and the stated ideal thermal-bath model. It does not verify the parameters of a physical link.'}
output = Path(__file__).resolve().parents[1] / 'checks' / 'weak_loss_example.json'
output.parent.mkdir(exist_ok=True)
output.write_text(json.dumps(report, indent=2) + '\n')
print(json.dumps(report, indent=2))


==> anc/Supplementary_data/numerics/fig1_attenuator.py <==
#!/usr/bin/env python3
"""Figure 1(a): positive-coherent-information region of the thermal attenuator.

Default: reevaluate every saved input at its recorded output cutoffs,
then reproduce the published figure, including the analytical positivity
region proved in Theorem 2 and the Gaussian transition from Theorem 1.
The horizontal line uses the rigorously located root; its label is rounded to 0.296, as in the manuscript.
The coloured thermal-threshold segment marks the proved Gaussian-superadditivity
case 0<nu<nu_c; its open endpoint excludes nu_c. It does not assert a width
for the interval of Gaussian superadditivity below the thermal threshold.
The positivity curve is calculated from the closed formula;
it is independent of the stored Fock-comb searches. Only the Fock-comb
boundary is interpolated between sampled bath occupations, for visualization.

--search repeats both local frontier-search passes and saves complete NEW
inputs in checks/. --eta E --nu N runs the main-text algorithm at one channel.
--quick with --search uses one bath occupation and a small test budget.
Local searches need not recover the same optimizer on every platform, and
their failures do not give upper bounds or prove global optimality.


Public --search varies K (default 2 through 6), Fock-comb spacings and
lengths, amplitudes and mixture probabilities. --ranks and --rank-supports
select a different finite search. All published earlier inputs remain
incumbents. The older two-state functions are retained as reference routines.
"""
from __future__ import annotations
import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
import argparse, json, time
from pathlib import Path
import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from gaussian_channel import (
    CombChannel,
    DATA,
    FIGURES,
    CHECKS,
    base_seeds,
    bath_grid,
    read_rows,
    write_rows,
    gaussian_threshold,
    antidegradability_threshold,
    validate_saved_witness,
    add_rank_search_arguments, parsed_rank_options, run_rank_figure_search,
    optimize_rank_at_point,
)

from result_analytic_threshold import analytic_temperature

TARGET = 1e-9
ETA_TOL = 3e-5
PARAMS = [(4, 10), (4, 30)]
base = base_seeds()


def output_cutoff(q, J):
    return max(50, q * (J - 1) + 20)


def one_nu(nu, previous, params=PARAMS, eta_tolerance=ETA_TOL):
    eg = gaussian_threshold(nu)
    ad = antidegradability_threshold(nu)
    states = {k: base[k[1]].copy() for k in params}
    # Start from the actual archived states and from the previous temperature.
    best_candidates = []
    for q, J in params:
        obj = CombChannel(eg, nu, q, J, output_cutoff(q, J))
        cand = [base[J], previous.get((q, J), base[J])]
        val = -1e6
        xx = None
        for x in cand:
            y, f = obj.optimize(x, maxiter=70)
            if f > val:
                xx, val = y, f
        states[(q, J)] = xx
        best_candidates.append((val, (q, J), xx))
    hi = eg
    lo = ad
    hi_best = max(best_candidates, key=lambda r: r[0])
    if hi_best[0] <= TARGET:
        raise RuntimeError(f"No positive initialization at nu={nu}")
    # Reoptimize the independent profiles and mixing weight at every trial eta.
    while hi - lo > eta_tolerance:
        eta = (lo + hi) / 2
        trial = []
        for q, J in params:
            obj = CombChannel(eta, nu, q, J, output_cutoff(q, J))
            y, f = obj.optimize(states[(q, J)], maxiter=65)
            trial.append((f, (q, J), y))
        best = max(trial, key=lambda r: r[0])
        if best[0] > TARGET:
            hi = eta
            hi_best = best
            for f, key, y in trial:
                if f > TARGET:
                    states[key] = y
        else:
            lo = eta
    # Additional support/modulus screening at the current lower endpoint.
    # Refinements cannot erase any previously found input with positive coherent information.
    for q, J in [(2, 10), (3, 10), (5, 10), (6, 10), (4, 3)]:
        obj = CombChannel(lo, nu, q, J, output_cutoff(q, J))
        x = base[J]
        y, f = obj.optimize(x, maxiter=70)
        if f > TARGET:
            hi = lo
            hi_best = (f, (q, J), y)
            # Continue downwards within the newly successful family.
            lower = ad
            upper = hi
            seed = y
            for _ in range(12):
                if upper - lower <= eta_tolerance:
                    break
                eta = (lower + upper) / 2
                z, v = CombChannel(eta, nu, q, J, output_cutoff(q, J)).optimize(seed, 70)
                if v > TARGET:
                    upper = eta
                    seed = z
                    hi_best = (v, (q, J), z)
                else:
                    lower = eta
            hi = upper
            lo = lower
    f, (q, J), x = hi_best
    M = output_cutoff(q, J)
    check = CombChannel(hi, nu, q, J, M).evaluate(x, parts=True)
    check2 = CombChannel(hi, nu, q, J, M + 20).evaluate(x, parts=True)
    if check["Ic"] <= TARGET or check2["Ic"] <= TARGET:
        raise RuntimeError("failed independent cutoff check")
    row = dict(
        nu=float(nu),
        eta_found=float(hi),
        eta_failed_local=float(lo),
        eta_G=float(eg),
        eta_AD=float(ad),
        modulus=q,
        teeth=J,
        offset=1,
        cutoff=M,
        cutoff_check=M + 20,
        p_even=float(x[-1]),
        a=x[:J].tolist(),
        b=x[J : 2 * J].tolist(),
        Ic=float(check["Ic"]),
        Ic_check=float(check2["Ic"]),
        energy=float(check2["energy"]),
        tail0=float(check2["tail0"]),
        tail1=float(check2["tail1"]),
    )
    return row, states


def refine_one(nu):
    x0 = base[30].copy()
    lo = antidegradability_threshold(nu)
    hi = gaussian_threshold(nu)
    q = 4
    J = 30
    M = 136
    if CombChannel(hi, nu, q, J, M).evaluate(x0) <= TARGET:
        return None
    for _ in range(12):
        mid = (lo + hi) / 2
        F = CombChannel(mid, nu, q, J, M).evaluate(x0)
        if F > TARGET:
            hi = mid
        else:
            lo = mid
    bestx = x0.copy()
    # Refine directly near this threshold, not only near eta_G.
    for _ in range(2):
        obj = CombChannel(hi, nu, q, J, M)
        bestx, F = obj.optimize(bestx, maxiter=85, scale=1e6)
        lower = lo - 0.002
        lower = max(lower, antidegradability_threshold(nu))
        upper = hi
        for k in range(8):
            mid = (lower + upper) / 2
            v = CombChannel(mid, nu, q, J, M).evaluate(bestx)
            if v > TARGET:
                upper = mid
            else:
                lower = mid
        hi = upper
        lo = lower
    ck = CombChannel(hi, nu, q, J, M).evaluate(bestx, parts=True)
    ck2 = CombChannel(hi, nu, q, J, M + 20).evaluate(bestx, parts=True)
    if min(ck["Ic"], ck2["Ic"]) <= TARGET:
        raise ArithmeticError("failed seed validation")
    row = dict(
        nu=nu,
        eta_found=hi,
        eta_failed_local=lo,
        eta_G=gaussian_threshold(nu),
        eta_AD=antidegradability_threshold(nu),
        modulus=q,
        teeth=J,
        offset=1,
        cutoff=M,
        cutoff_check=M + 20,
        p_even=float(bestx[-1]),
        a=bestx[:J].tolist(),
        b=bestx[J : 2 * J].tolist(),
        Ic=float(ck["Ic"]),
        Ic_check=float(ck2["Ic"]),
        energy=float(ck2["energy"]),
        tail0=float(ck2["tail0"]),
        tail1=float(ck2["tail1"]),
    )
    return row


def g(n):
    n = np.asarray(n, dtype=float)
    v = np.zeros_like(n)
    i = n > 0
    v[i] = (n[i] + 1) * np.log2(n[i] + 1) - n[i] * np.log2(n[i])
    return v


def thermal(eta):
    goal = np.log2(eta / (1 - eta))
    lo = np.zeros_like(eta)
    hi = np.full_like(eta, 20.0)
    for _ in range(80):
        mid = (lo + hi) / 2
        i = g(mid) < goal
        lo = np.where(i, mid, lo)
        hi = np.where(i, hi, mid)
    return (lo + hi) / 2


def verify_stored(data=DATA / "fig1_witnesses_v2.json"):
    """Validate every supplied positive frontier state before plotting it."""
    raw = json.loads(Path(data).read_text())
    if not isinstance(raw, list) or not raw:
        raise ValueError("The frontier file must contain a nonempty list of complete states.")
    rows = []
    for row in raw:
        if row.get("accepted") is False:
            continue
        validate_saved_witness(row, "attenuator")
        eta, nu = float(row["eta_found"]), float(row["nu"])
        if not antidegradability_threshold(nu) < eta < gaussian_threshold(nu):
            raise ValueError(
                "Figure 1(a) state lies outside the stated region below the thermal threshold."
            )
        if (
            abs(float(row.get("eta_G", gaussian_threshold(nu))) - gaussian_threshold(nu)) > 1e-12
            or abs(
                float(row.get("eta_AD", antidegradability_threshold(nu)))
                - antidegradability_threshold(nu)
            )
            > 1e-12
        ):
            raise ValueError(
                "Stored attenuator threshold is inconsistent with the channel parameters."
            )
        rows.append(row)
    if not rows or len({float(r["nu"]) for r in rows}) != len(rows):
        raise ValueError("The frontier needs one positive state per distinct bath occupation.")
    rows.sort(key=lambda r: r["nu"])
    print(
        f"Verified Fig. 1(a): {len(rows)} complete positive inputs at the recorded output cutoffs.", flush=True
    )
    return rows


def plot(data=DATA / "fig1_witnesses_v2.json", figure_dir=FIGURES, png=False):
    figure_dir = Path(figure_dir)
    figure_dir.mkdir(parents=True, exist_ok=True)
    rows = verify_stored(data)
    ns = np.array([r["nu"] for r in rows])
    es = np.array([r["eta_found"] for r in rows])
    if np.any(np.diff(es) <= 0):
        raise ValueError("frontier not monotone: inspect actual data rather than smoothing them")
    eta = np.linspace(0.63, 0.90, 3000)
    tg = thermal(eta)
    ad = (eta - 0.5) / (1 - eta)
    # No extrapolation: interpolate only where evaluated frontier covers eta.
    ng = np.interp(eta, es, ns, left=np.nan, right=np.nan)
    # Increasing eta or reducing nu cannot reduce coherent information for a
    # fixed input: the noisier attenuator is a postprocessing of the cleaner
    # one. Continue only to the largest sampled nu (3 in the supplied data).
    ng = np.where(eta > es[-1], ns[-1], ng)
    analytic = analytic_temperature(eta)
    new = np.isfinite(ng) & (ng > analytic)
    fig, ax = plt.subplots(figsize=(3.4, 3.5), constrained_layout=True)
    ax.fill_between(eta, ad, 3.0, color="#c9c9c9", zorder=-6)
    ax.fill_between(eta, 0.0, tg, color="#f0f0f0", zorder=-5)
    # Light blue is proved analytically for all nu>0, not an interpolated claim.
    ax.fill_between(eta, tg, analytic, color="#d5e2f3", zorder=-4, lw=0)
    # Darker blue is only the additional numerical Fock-comb region.
    ax.fill_between(eta, analytic, ng, where=new, color="#8da9d2", zorder=-3, lw=0)
    ax.plot(eta, tg, color="black", ls="--", lw=1.2,
            label="thermal threshold")
    # The line follows the actual point-to-point frontier and is clipped at the axes.
    ax.plot(es, ns, color="#1f3f77", lw=1.9, label="Fock-comb search")
    ax.plot(eta, analytic, color="#1f3f77", ls="-.", lw=1.15,
            label=r"analytic threshold $\eta_*(\nu)$")
    ax.plot(eta, ad, color="black", ls=":", lw=1.1,
            label="antidegradability threshold")
    # The bath-occupation threshold is distinct from the thermal threshold.
    nu_c = 0.29614090714946737169703404856655
    ax.axhline(nu_c, color="#c97979", alpha=0.6, linewidth=0.8,
               linestyle=(0, (5, 3)), label="Gaussian superadditivity\nthreshold")
    # Keep the zero-capacity label clear of the five-entry legend.
    ax.text(0.700, 1.80, r"$Q=0$", fontsize=9)
    # Position the label midway between the two actual boundaries at eta=.811.
    pos = 0.811
    ny = float(np.interp(pos, es, ns))
    ay = (pos - 0.5) / (1 - pos)
    ax.text(
        pos,
        (ny + ay) / 2,
        "not known",
        fontsize=7.5,
        ha="center",
        va="center",
        rotation=41,
        rotation_mode="anchor",
        style="italic",
        color="#444444",
    )
    ax.text(
        0.8635,
        1.51,
        "thermal threshold",
        fontsize=7.5,
        ha="center",
        va="center",
        rotation=46,
        rotation_mode="anchor",
        color="#333333",
    )
    # List the two new boundaries first, then the established thresholds.
    handles, labels = ax.get_legend_handles_labels()
    order = [1, 2, 0, 3, 4]
    ax.legend([handles[i] for i in order], [labels[i] for i in order],
              loc="upper left", fontsize=7.5, frameon=True,
              facecolor="white", framealpha=1.0, edgecolor="none",
              handlelength=2.8, borderaxespad=.6, labelspacing=.35)
    p = 0.7735
    t = float(thermal(np.array([p]))[0])
    n = float(np.interp(p, es, ns))
    ax.annotate(
        "new",
        xy=(p, (t + n) / 2),
        xytext=(0.799, 0.47),
        fontsize=9,
        color="black",
        weight="bold",
        arrowprops=dict(arrowstyle="->", color="black", lw=1.1),
    )
    # Positive thermal-state rates: keep this label in the light-gray region,
    # to the right of the "new" annotation and clear of the curves and axes.
    ax.text(0.860, 0.47, r"$Q>0$", fontsize=9, ha="center", va="baseline")
    # The critical-occupation label is rounded; the line uses the exact input above.
    ax.text(0.896, nu_c - 0.035, r"$\nu_{\rm c}\approx0.296$",
            color="black", fontsize=7.8, ha="right", va="top",
            bbox=dict(facecolor="white", edgecolor="none", alpha=0.9, pad=0.5))
    # Theorem 1 proves Gaussian superadditivity at the thermal threshold for
    # 0<nu<nu_c. Mark only that segment: its finite-width neighbourhood below
    # the threshold is not known explicitly and is therefore not shaded here.
    accent = "#8c4e63"
    gaussian_gain = (tg > 0) & (tg < nu_c)
    ax.plot(eta[gaussian_gain], tg[gaussian_gain], color=accent, lw=2.1,
            solid_capstyle="butt", zorder=5)
    eta_c = gaussian_threshold(nu_c)
    ax.plot([eta_c], [nu_c], marker="o", markersize=3.5,
            markerfacecolor="white", markeredgecolor=accent,
            markeredgewidth=.85, linestyle="none", zorder=6)
    arrow_eta = 0.645
    ax.annotate("Gaussian\nsuperadditivity",
                xy=(arrow_eta, float(thermal(np.array([arrow_eta]))[0])),
                xytext=(0.706, 0.135), ha="left", va="center",
                fontsize=7.8, color=accent, linespacing=1.1,
                arrowprops=dict(arrowstyle="->", color=accent, lw=.7,
                                shrinkA=4, shrinkB=1.5), zorder=7)
    ax.text(-.14, 1.025, "(a)", transform=ax.transAxes,
            fontsize=9, ha="left", va="bottom")
    ax.set_xlim(0.63, 0.90)
    ax.set_ylim(0, 3)
    ax.set_xlabel(r"transmissivity $\eta$", fontsize=9)
    ax.set_ylabel(r"thermal photon number $\nu$", fontsize=9)
    ax.tick_params(labelsize=8)
    ax.set_xticks([0.65, 0.70, 0.75, 0.80, 0.85, 0.90])
    ax.grid(True, color="#dcdcdc", lw=0.4)
    fig.savefig(figure_dir / "fig1_v2.pdf")
    if png:
        fig.savefig(figure_dir / "fig1_v2.png", dpi=240)
    print("Saved Fig. 1(a), points=", len(rows), "eta range=", es[[0, -1]], flush=True)

    plt.close(fig)


def legacy_two_state_search(grid=None, quick=False, output=CHECKS / "fig1_search_v2.json"):
    if grid is None:
        grid = bath_grid()
    params = [(4, 10)] if quick else PARAMS
    eta_tolerance = 3e-3 if quick else ETA_TOL
    if quick:
        grid = grid[:1]
    rows = []
    previous = {}
    for nu in grid:
        row, previous = one_nu(nu, previous, params, eta_tolerance)
        extra = None if quick else refine_one(nu)
        if extra is not None and extra["eta_found"] < row["eta_found"]:
            row = extra
        rows.append(row)
        write_rows(rows, output)
        print(f"nu={nu:.2f}, eta={row['eta_found']:.9f}, Ic={row['Ic_check']:.8g}", flush=True)
    return rows


def fixed(eta, nu, supports, starts, maxiter, seed, output):
    rng = np.random.default_rng(seed)
    trials = []
    for q, J in supports:
        if J in base:
            initial = base[J].copy()
        else:
            b = base[10]
            points = np.linspace(0, 1, 10)
            target = np.linspace(0, 1, J)
            initial = np.r_[
                np.interp(target, points, abs(b[:10])),
                np.interp(target, points, abs(b[10:20])),
                b[-1],
            ]
        M = output_cutoff(q, J)
        channel = CombChannel(eta, nu, q, J, M)
        check = CombChannel(eta, nu, q, J, M + 20)
        for k in range(starts):
            x = initial.copy()
            if k == 0:
                x[J : 2 * J] = x[:J]
            elif k > 1:
                x[: 2 * J] += rng.normal(0, 0.04, 2 * J)
                x[-1] = np.clip(x[-1] + rng.normal(0, 0.03), 0.02, 0.98)
            y, f = channel.optimize(x, maxiter=maxiter)
            c = check.evaluate(y, parts=True)
            row = dict(
                eta=eta,
                nu=nu,
                modulus=q,
                teeth=J,
                offset=1,
                start=k,
                cutoff=M,
                cutoff_check=M + 20,
                p_even=float(y[-1]),
                a=y[:J].tolist(),
                b=y[J : 2 * J].tolist(),
                Ic=float(f),
                Ic_check=float(c["Ic"]),
                accepted=bool(min(f, c["Ic"]) > TARGET),
            )
            trials.append(row)
            print(f"m={q}, J={J}, start={k}: Ic={f:.10g}, check={c['Ic']:.10g}", flush=True)
    write_rows(
        dict(channel="attenuator", eta=eta, nu=nu, coefficient_domain="real", trials=trials), output
    )
    return trials



def search(output=CHECKS / "fig1_search_v2.json", quick=False, nus=None, **rank_options):
    """Finite search over K, amplitudes and probabilities; preserve saved inputs."""
    return run_rank_figure_search("fig1", output, quick=quick, nus=nus, **rank_options)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    mode = p.add_mutually_exclusive_group()
    mode.add_argument("--search", action="store_true")
    p.add_argument("--quick", action="store_true")
    mode.add_argument("--eta", type=float)
    p.add_argument("--nu", type=float)
    p.add_argument("--nus", help="Comma-separated bath occupations for a frontier run.")
    p.add_argument("--starts", type=int, default=3)
    p.add_argument("--output", type=Path)
    p.add_argument("--data", type=Path, default=DATA / "fig1_witnesses_v2.json")
    p.add_argument("--figure-dir", type=Path, default=FIGURES)
    p.add_argument("--png", action="store_true")
    add_rank_search_arguments(p)
    a = p.parse_args()
    rank_options = parsed_rank_options(a, p)
    if a.quick and not a.search:
        p.error("--quick requires --search")
    if a.nu is not None and a.eta is None:
        p.error("--nu requires fixed-channel mode --eta")
    if a.nus is not None and not a.search:
        p.error("--nus requires --search")
    if a.output is not None and not a.search and a.eta is None:
        p.error("--output requires a search mode")
    if a.eta is not None:
        if not 0 < a.eta < 1 or a.nu is None or not np.isfinite(a.nu) or a.nu < 0:
            p.error("Require 0<eta<1 and finite nu>=0.")
        from gaussian_channel import DEFAULT_RANK_SUPPORTS
        supports=rank_options["supports"] or DEFAULT_RANK_SUPPORTS
        if a.starts < 1:p.error("Positive number of starts required.")
        best, trials = optimize_rank_at_point(
            "attenuator", a.eta, a.nu, ranks=rank_options["ranks"],
            supports=supports,
            iterations=a.rank_iterations, seed=a.rank_seed,
            starts_per_family=a.starts, all_starts=True,
            complex_search=rank_options["complex_search"])
        write_rows(dict(channel="attenuator", eta=a.eta, nu=a.nu,
                        best=best, trials=trials),
                   a.output or CHECKS / "fixed_channel_search_v2.json")
        return
    if a.search:
        try:
            grid = bath_grid() if a.nus is None else sorted(set(float(x) for x in a.nus.split(",")))
        except ValueError:
            p.error("--nus must be a comma-separated list of positive numbers")
        if not grid or any(not np.isfinite(x) or x <= 0 for x in grid):
            p.error("Finite positive occupations required.")
        run_rank_figure_search("fig1", a.output or CHECKS / "fig1_search_v2.json", quick=a.quick, nus=grid, **rank_options)
        return
    plot(a.data, a.figure_dir, a.png)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/fig2_capacity_bounds.py <==
#!/usr/bin/env python3
"""Reproduce Fig. 2: capacity bounds and the non-Gaussian-rate inset at nu=1.

Convention: vacuum covariance I; Phi(V)=eta*V+(1-eta)*(2*nu+1)*I.
The new bound is the scalar squeezed-environment construction proved in
SM Sections VI A-C. Numerical searches select finite decimal q=exp(r)>=1; these are
then treated as exact rationals. mpmath.iv checks every selected extension's
strict domain and rounds its bound upwards to 12 decimal places. The root
and balance equalities follow algebraically, not from an interval containing
zero. Neither the search nor the connecting lines prove global minima.

Previous bounds: PLOB (2017), Eq. (23), doi:10.1038/ncomms15043;
FKG (2021), Eqs. (21),(32), arXiv:2103.09569v2; KFG (2024), Sec. VI.1,
arXiv:2306.16350v2, both attenuator comparison branches and additive transfer.
For nu=1, the first branch is min_{0<=m<=d} F(2*eta-1+m,m), where
F(t,m)=log2(t/(1-t))+g(m)-g(t*m/(1-t)) and d=1-eta.
The second is inf_{eta<=t<1} F(t,d*t/eta). Only the winning envelope
is drawn, with colour identifying FKG+KFG or PLOB.

Default execution reevaluates the existing Fig. S3 non-Gaussian inputs and
rigorous lower-bound points; it does not search for new inputs. Their floating-point
checks do not replace the separate rigorous interval lower bounds.
Dependencies are already listed in ../requirements.txt; no Arb is needed.

Example from Supplementary_data/:
  python numerics/fig2_capacity_bounds.py --figure-dir ../figures
Optional --report-dir PATH saves the checked rows, checks and a PNG preview.
The inset uses the same checked rates on a linear scale near the thermal
threshold. No additional input data are needed beyond the Fig. S3 files.
The entangled-auxiliary refinement mentioned after FKG Eq. (35) is not included;
the comparison is restricted to the explicit families evaluated here.
"""
from __future__ import annotations

import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
import argparse
import hashlib
import json
import math
from fractions import Fraction
from pathlib import Path

import numpy as np
import mpmath as mp
from scipy.optimize import brentq, minimize_scalar
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle, ConnectionPatch
from matplotlib.legend_handler import HandlerTuple
from matplotlib.ticker import FuncFormatter

from gaussian_channel import DATA, FIGURES, validate_saved_witness

LN2 = math.log(2.)
IV_DPS = 85
SCALE = 10**12


def g(x):
    """Stable thermal entropy, including the zero endpoint."""
    x = np.asarray(x, dtype=float)
    if np.any(x < 0):
        raise ValueError("Negative occupation")
    z = np.zeros_like(x)
    inv = np.divide(1., x, out=z.copy(), where=x > 0)
    return (np.log1p(x) + np.multiply(x, np.log1p(inv), out=z, where=x > 0))/LN2


def thermal(eta):
    eta = np.asarray(eta)
    return np.maximum(0., np.log2(eta/(1-eta))-2.)


def plob(eta):
    return -2.-math.log2(eta*(1-eta))


def fkg(t, m, delta=None):
    """FKG in output excess-noise coordinates m=(1-t)*nu."""
    t, m = np.broadcast_arrays(np.asarray(t), np.asarray(m))
    delta = 1-t if delta is None else np.broadcast_to(delta, t.shape)
    x = t*m/delta
    base = (np.log(t)-np.log(delta))/LN2 + g(m)-g(x)
    # This rewrite avoids cancelling divergent logarithms as t->1.
    large = x > 1e4
    if np.any(large):
        safe_m = np.where(large, m, 1.)
        safe_x = np.where(large, x, 1.)
        stable = g(safe_m)-np.log(safe_m)/LN2-(safe_x+1)*np.log1p(1/safe_x)/LN2
        base = np.where(large, stable, base)
    return base


def log_minimum(objective, at_zero, at_one, resolution=1):
    """Search a unit interval logarithmically, retaining both endpoints."""
    xs = np.linspace(-80., 0., 201*resolution)
    ys = np.asarray(objective(xs))
    choices = [(float(at_zero), 0.), (float(at_one), 1.)]
    choices.append((float(ys.min()), float(np.exp(xs[ys.argmin()]))))
    indices = np.where((ys[1:-1] < ys[:-2]) & (ys[1:-1] <= ys[2:]))[0]+1
    for i in indices:
        sol = minimize_scalar(lambda z: float(objective(z)),
                              bounds=(xs[i-1], xs[i+1]), method="bounded",
                              options={"xatol":2e-12})
        choices.append((float(sol.fun), float(np.exp(sol.x))))
    return min(choices)


def previous_choices(eta, resolution=1):
    d = 1-eta
    a = 2*eta-1
    direct = float(fkg(eta, d))
    first, u = log_minimum(lambda z: fkg(a+d*np.exp(z), d*np.exp(z)),
                          math.log2(a/(1-a)), direct, resolution)
    noise = d/eta
    def second_objective(z):
        delta = d*np.exp(z)
        t = 1-delta
        return fkg(t, noise*t, delta)
    second, v = log_minimum(second_objective,
                            float(g(noise))-math.log2(noise)-1/LN2,
                            direct, resolution)
    cold = noise*noise/(2*(math.sqrt(1+noise*noise)+1))
    flag = -math.log2(math.e*noise)+2*float(g(cold))
    return {"KFG_first": (first,u), "KFG_second": (second,v),
            "KFG_additive": (flag,None), "PLOB": (plob(eta),None)}


def squeezed_value(logq, eta):
    """Floating search objective; invalid parameters have infinite score."""
    q = np.exp(np.asarray(logq, dtype=float))
    h = (q+1/q)/2
    j = (1/q-q)/2
    H = j*j
    d = 1-eta
    T = (math.sqrt(eta)*h+math.sqrt(2)*j)**2
    A = (T-d)*(T+d-d*H)
    B = eta*T+d*d*(3-H)
    C = 2*d*d
    disc = B*B+4*A*C
    with np.errstate(invalid="ignore", divide="ignore"):
        lam = 2*C/(B+np.sqrt(disc))
        k = eta-d*H*lam
        l = lam*T/k
        e = (1-lam)/(1+H*lam)
        valid = (T > 0) & (B > 0) & (disc > 0) & (lam > 0) & (lam < 1) & (k > .5) & (l > 0) & (e > 0)
        safe_l = np.where(valid,l,1.)
        safe_e = np.where(valid,e,1.)
        safe_k = np.where(valid,k,.75)
        value = np.log2(safe_k/(1-safe_k))+g(safe_l)-g(safe_e)
    return np.where(valid,value,np.inf)


def selected_q(eta, resolution=1):
    grid = np.unique(np.r_[np.linspace(0.,7.,241*resolution),
                           math.log(math.sqrt(3)+math.sqrt(2))])
    scores = squeezed_value(grid,eta)
    choices = [(float(scores.min()),float(grid[scores.argmin()]))]
    indices = np.where(np.isfinite(scores[1:-1]) &
                       (scores[1:-1] <= scores[:-2]) &
                       (scores[1:-1] <= scores[2:]))[0]+1
    for i in indices:
        sol = minimize_scalar(lambda r:float(squeezed_value(r,eta)),
                              bounds=(grid[i-1],grid[i+1]),method="bounded",
                              options={"xatol":2e-12})
        choices.append((float(sol.fun),float(sol.x)))
    value, r = min(choices)
    return format(math.exp(r),".14g"),value


def gi(x):
    if x == 0:
        return mp.iv.mpf(0)
    if not x.a > 0:
        raise ArithmeticError("Entropy interval is not positive")
    return (mp.iv.log1p(x)+x*mp.iv.log1p(1/x))/mp.iv.log(2)


def upward_decimal(value):
    """Find and verify a decimal rational strictly above an interval."""
    n = math.floor(float(value.b)*SCALE)+1
    while True:
        text = f"{n//SCALE}.{n%SCALE:012d}"
        if mp.iv.mpf(text) > value:
            return text
        n += 1


def squeezed_interval(eta_text, q_text):
    eta,q = map(mp.iv.mpf,(eta_text,q_text))
    d = 1-eta
    h,j = (q+1/q)/2,(1/q-q)/2
    H = j*j
    T = (mp.iv.sqrt(eta)*h+mp.iv.sqrt(2)*j)**2
    A,B,C = (T-d)*(T+d-d*H),eta*T+d*d*(3-H),2*d*d
    disc = B*B+4*A*C
    assert T.a>0 and B.a>0 and disc.a>0
    lam = 2*C/(B+mp.iv.sqrt(disc))
    k = eta-d*H*lam
    l,e = lam*T/k,(1-lam)/(1+H*lam)
    assert lam.a>0 and lam.b<1 and k.a>mp.iv.mpf('.5') and k.b<1
    assert l.a>0 and e.a>0
    # Consistency checks only: exact equalities follow from the root formula.
    assert 0 in (A*lam*lam+B*lam-C)
    assert 0 in (k*k*l*(l+1)-(1-k)**2*e*(e+1))
    value = mp.iv.log(k/(1-k))/mp.iv.log(2)+gi(l)-gi(e)
    assert value.a>0
    return {"q":q_text,"upper":upward_decimal(value),"enclosure":str(value),
            "lambda":str(lam),"k":str(k),"l":str(l),"e":str(e)}


def fkg_interval(t,m):
    return mp.iv.log(t/(1-t))/mp.iv.log(2)+gi(m)-gi(t*m/(1-t))


def previous_interval(eta_text, choices):
    eta = mp.iv.mpf(eta_text)
    d = 1-eta
    values = {}
    fractions = {}
    for name,(_,fraction) in choices.items():
        if name == "PLOB":
            value = -2-mp.iv.log(eta*d)/mp.iv.log(2)
        elif name == "KFG_additive":
            noise=d/eta
            cold=noise*noise/(2*(mp.iv.sqrt(1+noise*noise)+1))
            value=-mp.iv.log(noise)/mp.iv.log(2)-1/mp.iv.log(2)+2*gi(cold)
        else:
            text=format(fraction,".17g")
            fractions[name]=text
            r=mp.iv.mpf(text)
            assert r.a>=0 and r.b<=1
            if name=="KFG_first":
                m=d*r
                value=fkg_interval(2*eta-1+m,m)
            elif fraction==0:
                noise=d/eta
                value=gi(noise)-mp.iv.log(noise)/mp.iv.log(2)-1/mp.iv.log(2)
            else:
                t=1-d*r
                value=fkg_interval(t,d*t/eta)
        values[name]=upward_decimal(value)
    winner=min(values,key=lambda key:Fraction(values[key]))
    return {"upper":values[winner],"winner":winner,
            "candidates":values,"selected_fractions":fractions}


def checked_lower_points():
    from figS3_attenuator import verify_stored
    sweep,anchors=verify_stored()
    records=json.loads((DATA/"fig2_rankK_witnesses_v2.json").read_text())
    assert len(records)==len(sweep)
    points=[]
    for row,(_,original) in zip(records,sweep.iterrows()):
        assert abs(row["eta"]-float(original["eta"]))<1e-12
        value=max(0.,float(original["best_non_gaussian_weight_grid"]))
        if row["state"] is not None:
            checked=validate_saved_witness(row["state"],"attenuator")
            assert checked["cutoff"]==60
            value=max(value,float(checked["Ic"]))
        assert abs(value-row["plotted_rate"])<3e-11
        if value>0:
            points.append([row["eta"],value])
    numerical=anchors[anchors["status"].str.startswith("numerical")]
    points.extend(numerical[["eta","coherent_information"]].values.tolist())
    certified=anchors[anchors["status"]=="rigorous lower bound"]
    assert sorted(certified["coherent_information"].tolist())==[1.4312e-7,.0005]
    return points,certified[["eta","coherent_information"]].values.tolist()


def checks():
    import sympy as sp
    eta,nu,T,H,lam=sp.symbols("eta nu T H lam")
    d=1-eta
    k=eta-d*lam*H
    l,e=lam*T/k,nu*(1-lam)/(1+lam*H)
    A=(T-d*nu)*(T+d*nu-d*H)
    B=eta*T+d*d*nu*(2*nu+1-H)
    C=d*d*nu*(nu+1)
    assert sp.cancel(k*k*l*(l+1)-(1-k)**2*e*(e+1)-(A*lam**2+B*lam-C))==0
    rows=[]
    for eta in [.75001,.76,.7841,.8,.9,.99]:
        q,u=selected_q(eta)
        q2,u2=selected_q(eta,2)
        assert abs(u-u2)<3e-9
        p,p2=previous_choices(eta),previous_choices(eta,2)
        error=max(abs(p[key][0]-p2[key][0]) for key in p)
        assert error<3e-9
        # q=1 is precisely the unsqueezed construction.
        dd=1-eta
        b=2*eta-1+4*dd*dd
        t=4*dd*dd/(b+math.sqrt(b*b+8*(2*eta-1)*dd*dd))
        old=math.log2(eta/dd)+float(g(t)-g(1-t))
        assert abs(float(squeezed_value(0.,eta))-old)<3e-12
        rows.append({"eta":eta,"q":q,"upper":u,
                     "squeeze_refinement_difference":abs(u-u2),
                     "comparison_refinement_difference":error})
    example=squeezed_interval("0.8","3.602192")
    assert mp.iv.mpf("0.309855601918")>mp.iv.mpf(example["enclosure"])
    crossover=brentq(lambda x:previous_choices(x)["KFG_first"][0]-plob(x),.8,.82,xtol=1e-13)
    assert abs(crossover-.80905972)<1e-8
    return {"symbolic_balance":"PASS","zero_squeeze_reduction":"PASS",
            "resolution_checks":rows,"eta_08_example":example,
            "previous_envelope_crossover":crossover,
            "interval_decimal_precision":IV_DPS,
            "scope":"Valid evaluated channels; global minima and crossing points are not proved."}


def make_report():
    mp.iv.dps=IV_DPS
    report=checks()
    points,certified=checked_lower_points()
    crossover=report["previous_envelope_crossover"]
    grid=np.unique(np.r_[np.linspace(.745,.99,301),np.linspace(.78,.815,111),
                         [.75,.75001,.7501,.76,.7841,.8,.85,.9,.95,.99,crossover]])
    rows=[]
    for eta_text in sorted({format(x,".12f") for x in grid},key=float):
        eta=float(eta_text)
        if Fraction(eta_text)<=Fraction(3,4):
            rows.append({"eta":eta_text,"thermal":0.,"squeezed":0.,"previous":0.,"winner":"zero"})
            continue
        q,_=selected_q(eta)
        if eta_text=="0.800000000000":
            q="3.602192"
        upper=squeezed_interval(eta_text,q)
        previous=previous_interval(eta_text,previous_choices(eta))
        lower=float(thermal(eta))
        assert float(upper["upper"])>=lower-2e-12
        assert float(upper["upper"])<float(previous["upper"])
        if abs(eta-crossover)>1e-8:
            expected="KFG_first" if eta<crossover else "PLOB"
            assert previous["winner"]==expected
        rows.append({"eta":eta_text,"thermal":lower,"squeezed":float(upper["upper"]),
                     "previous":float(previous["upper"]),"winner":previous["winner"],
                     "extension":upper,"comparison":previous})
    report.update(rows=rows,numerical_lower_points=points,certified_lower_points=certified,
                  source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                  number_of_interval_checked_extensions=sum("extension" in r for r in rows))
    return report


def render(report,figure_dir,preview_dir=None):
    # Computer Modern is bundled with Matplotlib; no external TeX is required.
    plt.rcParams.update({"font.family":"serif","font.serif":["cmr10"],
                         "mathtext.fontset":"cm","font.size":8,
                         "axes.labelsize":9.5,"xtick.labelsize":8,"ytick.labelsize":8,
                         "axes.formatter.use_mathtext":True,"axes.unicode_minus":False,
                         "pdf.fonttype":42,"savefig.facecolor":"white"})
    rows=report["rows"]
    x=np.array([float(r["eta"]) for r in rows])
    up=np.array([r["squeezed"] for r in rows])
    old=np.array([r["previous"] for r in rows])
    points=np.asarray(report["numerical_lower_points"])
    cert=np.asarray(report["certified_lower_points"])
    orange,green,purple,blue="#e65100","#00876c","#8d42b3","#007ab8"
    # Native journal-column width: no further shrinking is required in TeX.
    fig,ax=plt.subplots(figsize=(8.6/2.54,7.6/2.54))
    fig.subplots_adjust(left=.14,right=.985,bottom=.13,top=.82)
    crossover=report["previous_envelope_crossover"]
    # Reserve a compact band above the axes for the shared legend.
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_color("#a2a2a2")
        spine.set_linewidth(.4)
    ax.axvspan(.75,.8,color="#f7f7f7",zorder=0)
    ax.set_axisbelow(True)
    ax.grid(which="major",axis="both",color="#e6e6e6",lw=.35,zorder=0)
    ax.tick_params(which="both",direction="in",top=True,right=True,
                   color="#9a9a9a",labelcolor="black",width=.4,length=3.2,pad=4)
    ax.xaxis.set_major_formatter(FuncFormatter(lambda value,pos:rf"${value:g}$"))
    # Two connected colour segments, with a shared crossover sample.
    near=np.argmin(abs(x-crossover))
    indices=np.arange(len(x))
    for mask,color in [(indices<=near,green),(indices>=near,purple)]:
        ax.plot(x[mask],old[mask],color=color,lw=1.1,zorder=2)
    ax.plot(x,up,color=orange,lw=1.25,zorder=3)
    dense=np.linspace(.75,.99,900)
    ax.plot(dense,thermal(dense),color="black",ls=(0,(3,3)),lw=1.,zorder=3)
    ax.plot(points[:,0],points[:,1],"o",ms=1.7,color=blue,
            markeredgewidth=0,zorder=5)
    ax.plot(cert[:,0],cert[:,1],"D",ms=3.7,color=blue,
            markeredgecolor=blue,markeredgewidth=.25,zorder=6)
    ax.set_xlabel(r"Transmissivity $\eta$",labelpad=5)
    ax.set(xlim=(.75,.99),ylim=(-.10,4.95),ylabel="Qubits per channel use")
    ax.yaxis.set_major_formatter(FuncFormatter(lambda value,pos:rf"${value:g}$"))
    ax.set_xticks([.75,.8,.85,.9,.95,.99])
    ax.text(.96,.965,r"$\nu=1$",transform=ax.transAxes,ha="right",va="top",fontsize=8.5)
    handles=[Line2D([],[],color="black",ls=(0,(3,3)),lw=1.),
             Line2D([],[],color=orange,lw=1.25),
             Line2D([],[],color=green,lw=1.1),
             Line2D([],[],color=purple,lw=1.1),
             (Line2D([],[],color=blue,marker="o",ms=2.1,ls="none"),
              Line2D([],[],color=blue,marker="D",ms=3.4,ls="none"))]
    labels=["Gaussian optimum (HW)","Our upper bound","FKG + KFG","PLOB","Non-Gaussian rates"]
    ax.legend(handles,labels,handler_map={tuple:HandlerTuple(ndivide=None,pad=.25)},
              loc="lower left",bbox_to_anchor=(-.11,1.025,1.12,.1),mode="expand",ncol=2,
              frameon=False,fontsize=7.2,handlelength=2.1,handletextpad=.55,
              borderaxespad=0,columnspacing=.8,labelspacing=.45)
    # The overview hides rates below 0.1; use the same data in a linear zoom.
    zoom=ax.inset_axes([.10,.47,.58,.48])
    zoom.axvspan(.775,.8,color="#f7f7f7",zorder=0)
    zoom.axvline(.8,color="#777777",lw=.6,ls=(0,(2,2)),zorder=1)
    zx=np.linspace(.775,.81,500)
    zoom.plot(zx,thermal(zx),color="black",ls=(0,(3,3)),lw=.8,zorder=2)
    zoom.plot(points[:,0],points[:,1],"o",ms=2.3,color=blue,markeredgewidth=0,zorder=3)
    zoom.plot(cert[:,0],cert[:,1],"D",ms=3.8,color=blue,markeredgewidth=.25,zorder=4)
    zoom.set(xlim=(.775,.81),ylim=(-.004,.105),xticks=[.78,.8,.81],yticks=[0,.05,.1])
    zoom.tick_params(direction="in",length=2,width=.4,pad=2,labelsize=6.7)
    zoom.xaxis.set_major_formatter(FuncFormatter(lambda value,pos:rf"${value:.2f}$"))
    zoom.yaxis.set_major_formatter(FuncFormatter(lambda value,pos:rf"${value:g}$"))
    zoom.set_axisbelow(True)
    zoom.grid(color="#e4e4e4",lw=.3)
    for spine in zoom.spines.values():
        spine.set_color("#a0a0a0");spine.set_linewidth(.4)
    zoom.text(.035,.91,r"$I_{\mathrm{c}}^{\mathrm{G},\infty}=0$",transform=zoom.transAxes,
              va="top",ha="left",fontsize=7.5)
    # A faint rectangle marks the inset range without crossing the data.
    zoom_xlim,zoom_ylim=zoom.get_xlim(),zoom.get_ylim()
    region=Rectangle((zoom_xlim[0],zoom_ylim[0]),
                     zoom_xlim[1]-zoom_xlim[0],zoom_ylim[1]-zoom_ylim[0],
                     fill=False,edgecolor="#d7d7d7",lw=.4,zorder=1)
    ax.add_patch(region)
    # Light connecting arrows identify the zoom; data remain in the foreground.
    for source_x,target_x in [(zoom_xlim[0],0.),(zoom_xlim[1],1.)]:
        connector=ConnectionPatch(xyA=(source_x,zoom_ylim[1]),xyB=(target_x,0.),
                                  coordsA=ax.transData,coordsB=zoom.transAxes,
                                  arrowstyle="-|>",mutation_scale=4.2,
                                  color="#d3d3d3",lw=.35,
                                  shrinkA=1.,shrinkB=1.,zorder=1.5)
        ax.add_artist(connector)
    figure_dir=Path(figure_dir)
    figure_dir.mkdir(parents=True,exist_ok=True)
    pdf=figure_dir/"fig2_capacity_bounds.pdf"
    fig.savefig(pdf,bbox_inches="tight",pad_inches=.015)
    if preview_dir is not None:
        fig.savefig(Path(preview_dir)/"fig2_capacity_bounds.png",dpi=300,
                    bbox_inches="tight",pad_inches=.015)
    plt.close(fig)
    return pdf


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--figure-dir",type=Path,default=FIGURES)
    parser.add_argument("--report-dir",type=Path)
    args=parser.parse_args()
    report=make_report()
    if args.report_dir:
        args.report_dir.mkdir(parents=True,exist_ok=True)
        (args.report_dir/"squeezed_bound_comparison.json").write_text(json.dumps(report,indent=2)+"\n")
    pdf=render(report,args.figure_dir,args.report_dir)
    print(f"PASS: {report['number_of_interval_checked_extensions']} interval-checked extensions; "
          f"{len(report['numerical_lower_points'])} checked numerical lower points; two rigorous lower-bound points.")
    print("eta=0.8, q=3.602192: Q < "+report["eta_08_example"]["upper"])
    print(f"Earlier-envelope numerical crossover: {report['previous_envelope_crossover']:.11f}")
    print(pdf)


if __name__=="__main__":
    main()


==> anc/Supplementary_data/numerics/figS3_attenuator.py <==
#!/usr/bin/env python3
"""Figure S3: non-Gaussian lower bounds near the thermal threshold at nu=1.

The default command reevaluates every stored input before reproducing Fig. S3 on a logarithmic scale.
It also checks the three plotted input states and the exact codeword definitions
in data/fig2_input_families_v2.json. No optimization is needed for this mode.

--recompute repeats the complete finite probability grids at all 50 stored
transmissivities. --threshold also evaluates the probability grids at eta=0.8.
Both searches keep the codewords fixed: only their mixing weights are varied.
Floating-point reevaluation does not replace the separate rigorous interval bounds.
"""
from __future__ import annotations
import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
import argparse, json, time
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from gaussian_channel import (
    DATA,
    FIGURES,
    CHECKS,
    ResidueFamily,
    ResidueFamilyEvaluator,
    MOD4_RANK2_FAMILY,
    MOD5_RANK3_FAMILY,
    rank_two_probability_grid,
    rank_three_probability_grid,
    gaussian_benchmark,
    write_rows,
    THEOREM_ONE_FAMILY,
    THEOREM_ONE_WEIGHTS,
    ETA07841_WEIGHTS,
    add_rank_search_arguments, parsed_rank_options, run_rank_figure_search,
)


OUTPUT_CUTOFF = 60
RATE_TOLERANCE = 3e-11


def verify_stored():
    """Check the exact families, all saved mixing weights, and all anchors.

    Return the original tables, so verification does not change the published
    plotting coordinates. The calculation uses the physical cutoff-erasure
    channel at M=60. Full probability-grid optimization is a separate option.
    """
    manifest = json.loads((DATA / "fig2_input_families_v2.json").read_text())
    if manifest["output_cutoff"] != OUTPUT_CUTOFF or manifest["nu"] != 1:
        raise ValueError("Figure S3 channel/cutoff does not match the saved inputs.")
    families = [("mod4", MOD4_RANK2_FAMILY, 0.01), ("mod5", MOD5_RANK3_FAMILY, 0.02)]
    for key, family, step in families:
        saved = manifest["families"][key]
        if (
            saved["modulus"] != family.q
            or saved["rank"] != family.rank
            or saved["residues"] != list(family.residues)
            or saved["integer_coefficients"] != [list(c) for c in family.coefficients]
            or saved["normalization_squared"]
            != [sum(x * x for x in c) for c in family.coefficients]
            or saved["fock_supports"] != [x.tolist() for x in family.supports()]
            or saved["probability_grid_step"] != step
            or saved["number_of_probability_grid_points"] != (101 if family.rank == 2 else 1326)
        ):
            raise ValueError(f"Figure S3 {key} codeword or probability grid mismatch.")

    sweep = pd.read_csv(DATA / "fig2_data_v2.csv")
    if len(sweep) != 50 or not np.all(np.isfinite(sweep["eta"])):
        raise ValueError("Figure S3 requires all 50 finite transmissivities.")
    if np.any(np.diff(sweep["eta"]) <= 0):
        raise ValueError("Figure S3 transmissivities must be distinct and sorted.")
    for _, row in sweep.iterrows():
        eta = float(row["eta"])
        values = []
        for key, family, step in families:
            weights = np.array([row[f"{key}_w{i}"] for i in range(family.rank)])
            if (
                not np.all(np.isfinite(weights))
                or np.min(weights) < 0
                or abs(weights.sum() - 1) > 1e-12
                or np.max(abs(weights / step - np.round(weights / step))) > 1e-10
            ):
                raise ValueError(f"Invalid saved {key} probability-grid weights at eta={eta}.")
            value, parts = ResidueFamilyEvaluator(
                eta, 1.0, family, OUTPUT_CUTOFF
            ).coherent_information(weights)
            if abs(value - float(row[key])) > RATE_TOLERANCE:
                raise ArithmeticError(f"Figure S3 {key} input/value mismatch at eta={eta}.")
            if abs(parts["mean_photon_number"] - float(row[f"{key}_mean_n"])) > 1e-10:
                raise ArithmeticError(f"Figure S3 {key} input-energy mismatch at eta={eta}.")
            if abs(parts["receiver_erasure_probability"] - float(row[f"{key}_tail"])) > 5e-12:
                raise ArithmeticError(f"Figure S3 {key} erasure probability mismatch at eta={eta}.")
            values.append(value)
        expected = max(0.0, *values)
        for column in ("best_non_gaussian", "best_non_gaussian_weight_grid"):
            if abs(expected - float(row[column])) > RATE_TOLERANCE:
                raise ArithmeticError(f"Figure S3 plotted rate mismatch at eta={eta}.")
        for column in ("thermal", "thermal_state_coherent_information"):
            if abs(gaussian_benchmark(eta, 1.0) - float(row[column])) > RATE_TOLERANCE:
                raise ArithmeticError(f"Figure S3 Gaussian benchmark mismatch at eta={eta}.")
        selected = row["best_family"]
        if selected not in ("mod4", "mod5"):
            raise ValueError(f"Unknown selected Figure S3 family at eta={eta}.")
        if abs(float(row[selected]) - max(values)) > RATE_TOLERANCE:
            raise ArithmeticError(f"Selected Figure S3 family is not a maximizer at eta={eta}.")

    anchors = pd.read_csv(DATA / "fig2_anchors_v2.csv")
    # The finite-support non-Gaussian input is given in Theorem 3.
    expected_labels = {"numerical witness", "certified witness", "Theorem 3 witness"}
    if set(anchors["label"]) != expected_labels or len(anchors) != 3:
        raise ValueError("Figure S3 requires exactly the three named anchors.")
    indexed = anchors.set_index("label")
    theorem = indexed.loc["Theorem 3 witness"]
    certified = indexed.loc["certified witness"]
    numerical = indexed.loc["numerical witness"]
    if theorem["eta"] != 0.8 or theorem["coherent_information"] != 0.0005:
        raise ValueError("Theorem 3 anchor differs from its rigorous paper bound.")
    theorem_value, _ = ResidueFamilyEvaluator(
        0.8, 1.0, THEOREM_ONE_FAMILY, 14
    ).coherent_information(THEOREM_ONE_WEIGHTS)
    if theorem_value <= theorem["coherent_information"]:
        raise ArithmeticError("Theorem 3 input does not exceed its plotted lower bound.")
    # Use the outward-rounded lower bound quoted in SM Section III.D. A tighter
    # basis-dependent endpoint can vary across numerical linear-algebra libraries;
    # result_eta07841.py rigorously proves this common decimal lower bound.
    if (
        certified["eta"] != 0.7841
        or abs(certified["coherent_information"] - 1.4312e-7) > 1e-19
    ):
        raise ValueError("SM Section III.D anchor differs from the rigorous paper lower bound.")
    certified_value, _ = ResidueFamilyEvaluator(
        0.7841, 1.0, MOD4_RANK2_FAMILY, 50
    ).coherent_information(ETA07841_WEIGHTS)
    if certified_value <= certified["coherent_information"]:
        raise ArithmeticError("SM Section III.D input does not exceed its plotted lower bound.")
    low = json.loads((DATA / "nu1_low_eta_witness_v2.json").read_text())
    family = ResidueFamily(
        low["q"],
        tuple(low["residues"]),
        (tuple(low["even_coefficients"]), tuple(low["odd_coefficients"])),
        "numerical eta=0.7818 witness",
    )
    value, _ = ResidueFamilyEvaluator(
        low["eta"], low["nu"], family, low["cutoff"]
    ).coherent_information((1 - low["p_odd"], low["p_odd"]))
    if (
        numerical["eta"] != low["eta"]
        or value <= 0
        or abs(value - numerical["coherent_information"]) > 5e-13
        or abs(value - low["reported_coherent_information"]) > 5e-13
    ):
        raise ArithmeticError("The numerical eta=0.7818 anchor is not reproduced.")
    print(
        "Verified Fig. S3: 50 pairs of stored inputs, both exact families, and three anchors.",
        flush=True,
    )
    return sweep, anchors


def plot(figure_dir=FIGURES, png=False):
    figure_dir = Path(figure_dir)
    figure_dir.mkdir(parents=True, exist_ok=True)
    _, anchors = verify_stored()
    plt.rcParams.update({
        "font.family": "serif", "font.serif": ["cmr10"],
        "mathtext.fontset": "cm", "font.size": 11,
        "axes.labelsize": 12, "axes.formatter.use_mathtext": True,
        "axes.unicode_minus": False, "pdf.fonttype": 42,
        "savefig.facecolor": "white",
    })
    fig, ax = plt.subplots(figsize=(5.7, 3.7))
    fig.subplots_adjust(left=.14, right=.97, bottom=.17, top=.96)
    blue = "#007ab8"
    ax.axvspan(.735, .80, color="#eeeeee", zorder=-5)
    ax.axvspan(.735, .75, color="#c9c9c9", zorder=-4)
    eta = .8 + np.geomspace(1e-12, .01, 700)
    rate = np.maximum(np.log2(eta/(1-eta))-2, 0)
    ax.plot(eta, rate, color="black", lw=1.5)
    ax.axvline(.75, color="#555555", ls=":", lw=.9)
    ax.axvline(.80, color="#555555", ls="--", lw=.9)
    ax.set(yscale="log", xlim=(.735, .81), ylim=(1e-9, 6e-2),
           xlabel=r"Transmissivity $\eta$", ylabel="Qubits per channel use")
    ax.set_xticks(np.arange(.74, .811, .01))
    ax.grid(True, which="major", color="#cccccc", lw=.45, alpha=.7)
    ax.minorticks_off()
    ax.tick_params(direction="in", top=True, right=True, width=.6, length=3.5)
    for spine in ax.spines.values():
        spine.set_linewidth(.6)
        spine.set_color("#777777")

    numerical = anchors.loc[anchors["label"] == "numerical witness"].iloc[0]
    certified = anchors.loc[anchors["label"] == "certified witness"].iloc[0]
    theorem = anchors.loc[anchors["label"] == "Theorem 3 witness"].iloc[0]
    for row, marker, size, face in [
        (numerical, "o", 44, "white"),
        (certified, "s", 44, blue),
        (theorem, "D", 54, blue),
    ]:
        ax.scatter(row["eta"], row["coherent_information"], s=size,
                   marker=marker, facecolors=face, edgecolors=blue,
                   linewidths=1., zorder=5)
    ax.text(.738, .018, r"$Q=0$", va="center", ha="left")
    ax.text(.768, .018, r"$I_{\mathrm{c}}^{\mathrm{G},\infty}=0$",
            va="center", ha="left")
    ax.text(.8065, .0037, r"$I_{\mathrm{c}}^{\mathrm{G},\infty}$",
            rotation=57, ha="center", va="center", fontsize=10)
    ax.annotate("Theorem 3", (theorem["eta"], theorem["coherent_information"]),
                xytext=(-8, 5), textcoords="offset points", ha="right", va="bottom")
    ax.annotate("Rigorous bound", (certified["eta"], certified["coherent_information"]),
                xytext=(0, 7), textcoords="offset points", ha="center", va="bottom")
    ax.annotate("Numerical", (numerical["eta"], numerical["coherent_information"]),
                xytext=(-4, 7), textcoords="offset points", ha="right", va="bottom")
    pdf_path = figure_dir / "figS3_attenuator_detail.pdf"
    fig.savefig(pdf_path)
    if png:
        fig.savefig(figure_dir / "figS3_attenuator_detail.png", dpi=300)
    plt.close(fig)
    print(f"Saved {pdf_path}")


def evaluate_weights(eta, cutoff=OUTPUT_CUTOFF):
    a, da = rank_two_probability_grid(
        ResidueFamilyEvaluator(eta, 1.0, MOD4_RANK2_FAMILY, cutoff), step=0.01
    )
    b, db = rank_three_probability_grid(
        ResidueFamilyEvaluator(eta, 1.0, MOD5_RANK3_FAMILY, cutoff), step=0.02
    )
    return dict(
        eta=float(eta),
        mod4=float(a),
        mod4_weights=da["weights"].tolist(),
        mod5=float(b),
        mod5_weights=db["weights"].tolist(),
        best=float(max(0.0, a, b)),
        best_family="mod4" if a >= b else "mod5",
    )


def recompute(points=None, output=CHECKS / "fig2_recomputed_v2.json"):
    stored = pd.read_csv(DATA / "fig2_data_v2.csv")
    selected = stored if points is None else stored.iloc[:points]
    result = []
    for _, r in selected.iterrows():
        t = time.perf_counter()
        d = evaluate_weights(float(r["eta"]))
        d["difference"] = abs(d["best"] - float(r["best_non_gaussian_weight_grid"]))
        if d["difference"] > 3e-11:
            raise ArithmeticError("Figure S3 rate mismatch.")
        result.append(d)
        print(
            f"Fig. S3 {len(result)}/{len(selected)}: eta={d['eta']:.8f}, Ic={d['best']:.10g}, seconds={time.perf_counter()-t:.1f}",
            flush=True,
        )
    if output is not None:
        write_rows(result, output)
    return result


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--recompute", action="store_true", help="Recompute the original fixed-family probability search as a reference.")
    p.add_argument("--search",action="store_true",help="Optimize the Fock-comb inputs used in the main-figure inset.")
    p.add_argument("--quick",action="store_true")
    p.add_argument("--output",type=Path,default=CHECKS/"fig2_rankK_search_v2.json")
    p.add_argument(
        "--points", type=int, help="Limit a test recomputation to the first N stored points."
    )
    p.add_argument("--threshold", action="store_true")
    p.add_argument("--figure-dir", type=Path, default=FIGURES)
    p.add_argument("--png", action="store_true")
    add_rank_search_arguments(p)
    a = p.parse_args()
    rank_options=parsed_rank_options(a,p)
    if a.quick and not a.search:p.error("--quick requires --search")
    if a.search:
        run_rank_figure_search("fig2",a.output,quick=a.quick,**rank_options)
        return
    if a.points is not None and not 1 <= a.points <= 50:
        p.error("points must be in 1..50")
    if a.points is not None and not a.recompute:
        p.error("--points requires --recompute")
    if a.recompute:
        recompute(a.points)
    if a.threshold:
        d = evaluate_weights(0.8)
        if d["best"] < 0.0084:
            raise ArithmeticError("Headline rate was not reproduced.")
        write_rows(d, CHECKS / "eta080_check_v2.json")
        print(d, flush=True)
    plot(a.figure_dir, a.png)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/figS4_amplifier.py <==
#!/usr/bin/env python3
"""Figure S4: positive-coherent-information region of the thermal amplifier.

Default: reevaluate every saved input at its recorded output cutoffs,
then reproduce Figure S4. The boundary between sampled bath occupations is
linearly interpolated for visualization; it is not an additional search.

--search repeats the local search at increasing gain. --nus selects bath
occupations; --quick with --search uses one occupation and a small budget.
New complete inputs are saved in checks/. Local optimization is not global
optimization, and floating-point checks are not rigorous interval bounds.


Public --search varies K (default 2 through 6), Fock-comb spacings and
lengths, amplitudes and mixture probabilities. --ranks and --rank-supports
select a different finite search. All published earlier inputs remain
incumbents. The older two-state functions are retained as reference routines.
"""
from __future__ import annotations
import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
from pathlib import Path
import argparse, json
import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from gaussian_channel import (
    DATA,
    FIGURES,
    CHECKS,
    GaussianCombChannel,
    base_seeds,
    extension_cutoff,
    optimize_extension,
    extension_record,
    write_rows,
    bath_grid,
    thermal_entropy_array,
    amplifier_threshold,
    validate_saved_witness,
    add_rank_search_arguments, parsed_rank_options, run_rank_figure_search,
    optimize_rank_at_point,
)

BLUE = "#1f3f77"
FILL = "#4c72b0"
GRAY = "#c9c9c9"
LIGHT = "#f0f0f0"
GRID = "#dcdcdc"
EPS = 1e-8
BASE = base_seeds()


def style(ax):
    ax.tick_params(labelsize=8)
    ax.grid(True, color=GRID, lw=0.4)


def legacy_two_state_search(output=CHECKS / "amplifier_search_v2.json", quick=False, nus=None):
    grid = bath_grid() if nus is None else nus
    if quick:
        grid = grid[:1]
    rows = []
    previous = {}
    for nu in grid:
        tg = float(amplifier_threshold(nu))
        ad = 1 + 1 / (2 * nu)
        states = {}
        best = None
        for q, J in [(4, 10)] if quick else [(4, 10), (4, 30)]:
            f, x, M = optimize_extension(
                "amplifier",
                tg,
                nu,
                q,
                J,
                [BASE[J], previous.get((q, J), BASE[J])],
                5 if quick else 100,
            )
            states[(q, J)] = x
            if best is None or f > best[0]:
                best = (f, q, J, x, M)
        if best[0] <= EPS:
            raise RuntimeError(f"No positive initialization: nu={nu}")
        lo = tg
        hi = ad
        # Positive points approach the largest gain found; negative searches
        # provide a local search bracket only, not a converse.
        for i in range(2 if quick else 11):
            mid = (lo + hi) / 2
            trials = []
            for q, J in [(4, 10)] if quick else [(4, 10), (4, 30)]:
                f, x, M = optimize_extension(
                    "amplifier", mid, nu, q, J, [states[(q, J)], BASE[J]], 5 if quick else 80
                )
                trials.append((f, q, J, x, M))
            top = max(trials, key=lambda z: z[0])
            if top[0] > EPS:
                lo = mid
                best = top
                for f, q, J, x, M in trials:
                    if f > EPS:
                        states[(q, J)] = x
            else:
                hi = mid
        # Screen other moduli once at the next unexplained point.
        for q, J in [] if quick else [(2, 10), (3, 10), (5, 10), (6, 10), (4, 3)]:
            f, x, M = optimize_extension("amplifier", hi, nu, q, J, [BASE[J]], 5 if quick else 100)
            if f > EPS:
                lo = hi
                best = (f, q, J, x, M)
                upper = ad
                for _ in range(10):
                    mid = (lo + upper) / 2
                    ff, xx, MM = optimize_extension(
                        "amplifier", mid, nu, q, J, [x], 5 if quick else 80
                    )
                    if ff > EPS:
                        lo = mid
                        x = xx
                        best = (ff, q, J, xx, MM)
                    else:
                        upper = mid
                hi = upper
        f, q, J, x, M = best
        r = extension_record("amplifier", lo, nu, q, J, x, M)
        r.update(kappa_G=float(tg), kappa_AD=float(ad), kappa_failed_local=float(hi))
        if not r["accepted"]:
            raise RuntimeError("Larger-cutoff check failed.")
        rows.append(r)
        write_rows(rows, output)
        previous = states
        print(
            f'AMP nu={nu:.2f}: kG={tg:.9f} kfound={lo:.9f}, Ic={r["Ic_check"]:.10g}, q={q}, J={J}',
            flush=True,
        )
    return rows


def verify_stored(data=DATA / "amplifier_witnesses_v2.json"):
    """Reevaluate every positive amplifier input and check both thresholds."""
    raw = json.loads(Path(data).read_text())
    if not isinstance(raw, list) or not raw:
        raise ValueError("The frontier file must contain a nonempty list of complete states.")
    rows = []
    for row in raw:
        if row.get("accepted") is False:
            continue
        validate_saved_witness(row, "amplifier")
        nu, kappa = float(row["nu"]), float(row["parameter"])
        if nu <= 0:
            raise ValueError("The amplifier frontier requires positive bath occupation.")
        thermal = float(amplifier_threshold(nu))
        antidegradable = 1 + 1 / (2 * nu)
        if not thermal < kappa < antidegradable:
            raise ValueError(
                "Amplifier state lies outside the stated non-Gaussian advantage region."
            )
        if (
            abs(float(row.get("kappa_G", thermal)) - thermal) > 1e-12
            or abs(float(row.get("kappa_AD", antidegradable)) - antidegradable) > 1e-12
        ):
            raise ValueError(
                "Stored amplifier threshold is inconsistent with the channel parameters."
            )
        rows.append(row)
    if not rows or len({float(r["nu"]) for r in rows}) != len(rows):
        raise ValueError("The frontier needs one positive state per distinct bath occupation.")
    rows.sort(key=lambda r: r["nu"])
    print(
        f"Verified Fig. S4: {len(rows)} complete positive inputs at the recorded output cutoffs.", flush=True
    )
    return rows


def plot(data=DATA / "amplifier_witnesses_v2.json", figure_dir=FIGURES, png=False):
    figure_dir = Path(figure_dir)
    figure_dir.mkdir(parents=True, exist_ok=True)
    rows = verify_stored(data)
    ns = np.array([r["nu"] for r in rows])
    ks = np.array([r["parameter"] for r in rows])
    if np.any(np.diff(ks) >= 0):
        raise ValueError("Inspect nonmonotone search results rather than smoothing.")
    nd = np.linspace(1e-6, 3, 3000)
    gg = thermal_entropy_array(nd)
    kt = 1 / (-np.expm1(-gg * np.log(2)))
    ka = 1 + 1 / (2 * nd)
    xmin, xmax = 1.05, 1.95
    fig, ax = plt.subplots(figsize=(3.5, 2.75), constrained_layout=True)
    ax.fill_betweenx(nd, np.clip(ka, xmin, xmax), xmax, color=GRAY, zorder=-6)
    ax.fill_betweenx(nd, xmin, np.clip(kt, xmin, xmax), color=LIGHT, zorder=-5)
    # Dense evaluation of the analytic threshold; linear interpolation only
    # between actually computed search points, with no extrapolated data.
    dense = np.linspace(ns.min(), ns.max(), 2000)
    kg = 1 / (-np.expm1(-thermal_entropy_array(dense) * np.log(2)))
    kfound = np.interp(dense, ns, ks)
    ax.fill_betweenx(dense, kg, kfound, where=kfound > kg, color=FILL, alpha=0.65, zorder=-4, lw=0)
    ax.plot(kt, nd, "--", color="black", lw=1.2)
    ax.plot(ka, nd, ":", color="black", lw=1.1)
    ax.plot(ks, ns, color=BLUE, lw=1.9)
    ax.text(1.77, 2.40, r"$Q=0$", fontsize=9)
    kap = 1.37
    nfront = float(np.interp(kap, ks[::-1], ns[::-1]))
    nad = 1 / (2 * (kap - 1))
    ax.text(
        kap,
        (nfront + nad) / 2,
        "not known",
        fontsize=7.5,
        ha="center",
        va="center",
        rotation=-38,
        rotation_mode="anchor",
        style="italic",
        color="#444444",
    )
    ax.text(
        1.37,
        0.53,
        "thermal threshold",
        fontsize=7,
        ha="center",
        va="center",
        rotation=-40,
        rotation_mode="anchor",
        color="#333333",
    )
    ax.text(1.08, 0.16, r"$\kappa<\kappa_{\rm th}(\nu)$", fontsize=8, ha="left")
    ni = 0.6
    ki = float(np.interp(ni, ns, ks))
    gi = 1 / (1 - 2 ** (-float(thermal_entropy_array(np.array([ni]))[0])))
    ax.annotate(
        "new",
        xy=((ki + gi) / 2, ni),
        xytext=(1.65, 0.16),
        fontsize=9,
        color="black",
        weight="bold",
        arrowprops=dict(arrowstyle="->", color="black", lw=1.1),
    )
    ax.set_xlim(xmin, xmax)
    ax.set_ylim(0, 3)
    ax.set_xticks([1.1, 1.3, 1.5, 1.7, 1.9])
    ax.set_xlabel(r"amplifier gain $\kappa$", fontsize=9)
    ax.set_ylabel(r"thermal photon number $\nu$", fontsize=9)
    style(ax)
    fig.savefig(figure_dir / "figS4_thermal_amplifier_v2.pdf")
    if png:
        fig.savefig(figure_dir / "figS4_thermal_amplifier_v2.png", dpi=240)
    plt.close(fig)
    print("Saved thermal-amplifier figure.", flush=True)



def search(output=CHECKS / "amplifier_search_v2.json", quick=False, nus=None, **rank_options):
    """Finite search over K, amplitudes and probabilities; preserve saved inputs."""
    return run_rank_figure_search("amplifier", output, quick=quick, nus=nus, **rank_options)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--search", action="store_true")
    p.add_argument("--quick", action="store_true")
    p.add_argument("--nus", help="Comma-separated positive bath occupations.")
    p.add_argument("--output", type=Path)
    p.add_argument("--data", type=Path, default=DATA / "amplifier_witnesses_v2.json")
    p.add_argument("--figure-dir", type=Path, default=FIGURES)
    p.add_argument("--png", action="store_true")
    add_rank_search_arguments(p)
    a = p.parse_args()
    rank_options = parsed_rank_options(a, p)
    if a.quick and not a.search:
        p.error("--quick requires --search")
    if a.nus is not None and not a.search:
        p.error("--nus requires --search")
    if a.output is not None and not a.search:
        p.error("--output requires --search")
    if a.search:
        try:
            grid = None if a.nus is None else sorted(set(float(s) for s in a.nus.split(",")))
        except ValueError:
            p.error("--nus must be a comma-separated list of positive numbers")
        if grid is not None and (not grid or any(not np.isfinite(n) or n <= 0 for n in grid)):
            p.error("Finite positive occupations required.")
        run_rank_figure_search("amplifier", a.output or CHECKS / "amplifier_search_v2.json", quick=a.quick, nus=grid, **rank_options)
        return
    plot(a.data, a.figure_dir, a.png)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/figS5_additive_noise.py <==
#!/usr/bin/env python3
"""Figure S5: coherent information beyond the additive-noise Gaussian threshold.

Default: reevaluate every saved positive input at its recorded output cutoffs,
then reproduce Figure S5. The convention is V -> V + 2*xi*I, with vacuum
covariance I. The axes show 0.35 <= xi <= 0.52; the blue noise interval also
includes saved positive rates below the vertical display limit, through 0.4123.

--search repeats the local searches, pool comparison, and continuation.
--refine-pool only compares a supplied pool across its noise grid.
--extend searches the requested ranks at the last stored noise value and
then attempts a further continuation, with independent evaluations.
New complete inputs are saved in checks/. Local search results can vary with
the numerical platform; their positivity is checked on the actual saved
coefficients. These floating-point checks are not rigorous interval bounds.


Public --search varies K (default 2 through 6), Fock-comb spacings and
lengths, amplitudes and mixture probabilities. --ranks and --rank-supports
select a different finite search. All published earlier inputs remain
incumbents. The older two-state functions are retained as reference routines.
"""
from __future__ import annotations
import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
from pathlib import Path
import argparse, json
import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from gaussian_channel import (
    DATA,
    FIGURES,
    CHECKS,
    GaussianCombChannel,
    base_seeds,
    extension_cutoff,
    optimize_extension,
    extension_record,
    write_rows,
    bath_grid,
    thermal_entropy_array,
    amplifier_threshold,
    independent_stinespring,
    validate_saved_witness,
    add_rank_search_arguments, parsed_rank_options, run_rank_figure_search,
    optimize_rank_at_point,
)

BLUE = "#1f3f77"
FILL = "#4c72b0"
GRAY = "#c9c9c9"
LIGHT = "#f0f0f0"
GRID = "#dcdcdc"
DARK = "#b8b8b8"
EPS = 1e-8
EXTENSION_EPS = 1e-10
BASE = base_seeds()


def style(ax):
    ax.tick_params(labelsize=8)
    ax.grid(True, color=GRID, lw=0.4)


def legacy_two_state_search(output=CHECKS / "additive_search_v2.json", quick=False):
    grid = sorted(set([round(x, 5) for x in np.arange(0.34, 0.40001, 0.0025)] + [1 / np.e]))
    if quick:
        grid = [0.38]
    rows = []
    prev = {}
    # Continue from the weak-noise side but keep the archived higher-energy seed.
    for xi in grid:
        candidates = []
        for q, J in [(4, 10)] if quick else [(4, 3), (4, 10), (4, 30), (3, 10), (5, 10)]:
            starts = [BASE[J], prev.get((q, J), BASE[J])]
            f, x, M = optimize_extension("additive", xi, 0, q, J, starts, 5 if quick else 120)
            if f > EPS:
                prev[(q, J)] = x
            candidates.append((f, q, J, x, M))
        f, q, J, x, M = max(candidates, key=lambda r: r[0])
        r = extension_record("additive", xi, 0, q, J, x, M)
        rows.append(r)
        write_rows(rows, output)
        print(f'ADD xi={xi:.7f}, Ic={r["Ic_check"]:.10g}, q={q}, J={J}', flush=True)
    return rows


def refine_pool(
    pool=DATA / "additive_search_pool_v2.json", output=CHECKS / "additive_pooled_v2.json"
):
    rows = json.loads(Path(pool).read_text())
    if not isinstance(rows, list) or not rows:
        raise ValueError("The pool file must contain a nonempty list of complete inputs.")
    groups = {}
    for r in rows:
        groups.setdefault((r["modulus"], r["teeth"]), []).append(np.r_[r["a"], r["b"], r["p_even"]])
    out = []
    for r in rows:
        xi = r["parameter"]
        best = (-np.inf, None)
        for (q, J), pool in groups.items():
            M = extension_cutoff("additive", xi, q, J)
            o = GaussianCombChannel("additive", xi, 0, q, J, M)
            for x in pool:
                v = o.evaluate(x)
                if v > best[0]:
                    best = (v, (q, J, x, M))
        q, J, x, M = best[1]
        s = extension_record("additive", xi, 0, q, J, x, M)
        out.append(s)
        print("xi", xi, "Ic", s["Ic_check"], flush=True)
    write_rows(out, output)
    return out


def checked_record(parameter, q, J, x, M):
    """Store the actual optimized coefficients and evaluate them independently."""
    r = extension_record("additive", parameter, 0, q, J, x, M)
    extra_M = M + 60
    extra = GaussianCombChannel("additive", parameter, 0, q, J, extra_M).evaluate(x, parts=True)
    independent = independent_stinespring(r)
    r.update(
        positivity_tolerance=EXTENSION_EPS,
        cutoff_check_extra=extra_M,
        Ic_check_extra=float(extra["Ic"]),
        Ic_independent=float(independent),
        implementation_difference=float(independent - r["Ic_check"]),
    )
    r["accepted"] = bool(
        min(r["Ic"], r["Ic_check"], r["Ic_check_extra"], independent) > EXTENSION_EPS
        and abs(r["implementation_difference"]) < 5e-12
    )
    return r


def extend_search(
    data=DATA / "additive_witnesses_v2.json", output=CHECKS / "additive_extended_v2.json"
):
    """Reproduce the saved continuation from xi=0.40 through xi=0.4123.

    Every reported point has its own complete input and three output cutoffs.
    No state is copied and relabelled with a new coherent-information value.
    Failed trials are retained in the report but are never plotted as positive.
    """
    rows = json.loads(Path(data).read_text())
    base = [r for r in rows if r["parameter"] <= 0.4000000001]
    if not base or abs(max(r["parameter"] for r in base) - 0.4) > 1e-9:
        raise ValueError("Continuation requires the saved xi=0.40 input.")
    last = max(base, key=lambda r: r["parameter"])
    if last.get("accepted", False) and (last["modulus"], last["teeth"]) == (3, 10):
        seed_record = last
    else:
        # A fresh local search may select another family at xi=0.40. Use the
        # distributed, explicitly checked modulo-3 seed for this continuation
        # rather than rejecting a valid result solely because it differs.
        archived = json.loads((DATA / "additive_witnesses_v2.json").read_text())
        candidates = [
            r
            for r in archived
            if abs(r["parameter"] - 0.4) < 1e-12 and (r["modulus"], r["teeth"]) == (3, 10)
        ]
        if not candidates:
            raise ValueError(
                "Continuation requires a complete modulo-3, 10-component xi=0.40 seed."
            )
        seed_record = candidates[0]
    validate_saved_witness(seed_record, "additive")
    seed10 = np.r_[seed_record["a"], seed_record["b"], seed_record["p_even"]]
    seed30 = BASE[30].copy()
    previous = {10: seed10, 30: seed30}
    if last.get("accepted", False) and (last["modulus"], last["teeth"]) == (3, 30):
        previous[30] = np.r_[last["a"], last["b"], last["p_even"]]
    answer = base.copy()
    grid = [0.4025, 0.405, 0.4075, 0.41, 0.4105, 0.411, 0.4115, 0.412, 0.4121, 0.4122, 0.4123]
    for xi in grid:
        candidates = []
        families = [(3, 10, 120), (3, 30, 220)] if xi < 0.41 else [(3, 30, 220)]
        for q, J, steps in families:
            seed = seed10 if J == 10 else seed30
            _, x, M = optimize_extension("additive", xi, 0, q, J, [previous[J], seed], steps)
            basic = extension_record("additive", xi, 0, q, J, x, M)
            if min(basic["Ic"], basic["Ic_check"]) > EXTENSION_EPS:
                previous[J] = x.copy()
            candidates.append((basic, q, J, x, M))
        _, q, J, x, M = max(candidates, key=lambda t: min(t[0]["Ic"], t[0]["Ic_check"]))
        r = checked_record(xi, q, J, x, M)
        answer.append(r)
        write_rows(answer, output)
        print(
            f'ADD extension xi={xi:.4f}, Ic={r["Ic_check"]:.12g}, independent={r["Ic_independent"]:.12g}, accepted={r["accepted"]}',
            flush=True,
        )
    return answer


def validate_plot_records(rows):
    """Reject malformed or stale states before drawing a scientific figure."""
    if not isinstance(rows, list) or not rows:
        raise ValueError("The figure file must contain a nonempty list of complete inputs.")
    valid = []
    for r in rows:
        if not r.get("accepted", False):
            continue
        validate_saved_witness(r, "additive")
        xi = float(r["parameter"])
        if not 0 < xi < 0.5:
            raise ValueError("An additive-noise input with positive coherent information must lie below antidegradability.")
        valid.append(r)
    if not valid:
        raise ValueError("No checked inputs with positive coherent information to plot.")
    valid.sort(key=lambda r: r["parameter"])
    if len({r["parameter"] for r in valid}) != len(valid):
        raise ValueError("Duplicate noise values: choose one explicitly saved input per point.")
    return valid


def verify_stored(data=DATA / "additive_witnesses_v2.json"):
    """Return the original plotting records after numerical verification."""
    return validate_plot_records(json.loads(Path(data).read_text()))


def plot(data=DATA / "additive_witnesses_v2.json", figure_dir=FIGURES, png=False):
    figure_dir = Path(figure_dir)
    figure_dir.mkdir(parents=True, exist_ok=True)
    rows = verify_stored(data)
    x = np.array([r["parameter"] for r in rows])
    y = np.array([r["Ic_check"] for r in rows])
    xmin = 0.35
    xmax = 0.52
    th = 1 / np.e
    ad = 0.5
    new_max = float(np.max(x))
    fig, ax = plt.subplots(figsize=(4.5, 3.3), constrained_layout=True)
    ax.axvspan(xmin, th, color=LIGHT, zorder=-6)
    ax.axvspan(th, new_max, color=FILL, alpha=0.30, zorder=-5, lw=0)
    ax.axvspan(new_max, ad, color="white", zorder=-4, lw=0)
    ax.axvspan(ad, xmax, color=DARK, zorder=-3, lw=0)
    xx = np.linspace(xmin, th - 1e-7, 800)
    thermal = -np.log2(np.e * xx)
    ax.plot(xx, thermal, color="black", ls="--", lw=1.6, label="thermal inputs")
    ax.plot(x, y, color=BLUE, lw=1.8, marker="o", ms=3.1, label="comb inputs")
    ax.axvline(th, color="black", ls=":", lw=1.0)
    ax.axvline(ad, color="black", ls=":", lw=1.0)
    ax.text(
        th - 0.0015,
        2.2e-7,
        r"$\xi_{\rm th}\approx0.3679$",
        fontsize=7.5,
        rotation=90,
        va="bottom",
        ha="right",
    )
    ax.text(
        ad + 0.0015,
        2.2e-7,
        r"$\xi_{\rm AD}=0.5$",
        fontsize=7.5,
        rotation=90,
        va="bottom",
        ha="left",
    )
    ax.text(
        th + 0.018,
        9e-6,
        "new",
        color="black",
        fontsize=10,
        fontweight="bold",
        ha="center",
        va="center",
    )
    ax.text(
        (new_max + ad) / 2,
        7.5e-4,
        "not known",
        color="#555555",
        fontsize=10,
        rotation=62,
        ha="center",
        va="center",
    )
    ax.text(
        (ad + xmax) / 2,
        1.5e-3,
        r"$Q = 0$",
        color="#6a6a6a",
        fontsize=10.5,
        rotation=90,
        ha="center",
        va="center",
    )
    ax.set_yscale("log")
    ax.set_xlim(xmin, xmax)
    ax.set_ylim(1e-7, 0.3)
    ax.set_xticks([0.35, 0.39, 0.43, 0.47, 0.51])
    ax.set_yticks([1e-7, 1e-5, 1e-3, 1e-1])
    ax.set_xlabel(r"added noise $\xi$", fontsize=10)
    ax.set_ylabel("coherent information [qubit/use]", fontsize=10)
    # Keep the whole legend in the white region, left of antidegradability.
    ax.legend(
        fontsize=7.5,
        loc="upper right",
        frameon=False,
        bbox_to_anchor=((ad - xmin) / (xmax - xmin), 1.0),
    )
    style(ax)
    fig.savefig(figure_dir / "figS5_additive_noise_v2.pdf")
    if png:
        fig.savefig(figure_dir / "figS5_additive_noise_v2.png", dpi=240)
    plt.close(fig)
    print(
        "Saved additive-noise figure from",
        len(rows),
        "verified states; largest xi=",
        new_max,
        flush=True,
    )



def search(output=CHECKS / "additive_rankK_search_v2.json", quick=False, nus=None, **rank_options):
    """Finite search over K, amplitudes and probabilities; preserve saved inputs."""
    return run_rank_figure_search("additive", output, quick=quick, nus=nus, **rank_options)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    mode = p.add_mutually_exclusive_group()
    mode.add_argument("--search", action="store_true")
    p.add_argument("--quick", action="store_true")
    mode.add_argument("--refine-pool", action="store_true")
    mode.add_argument(
        "--extend",
        action="store_true",
        help="Try the requested ranks at the last stored noise and extend its positive frontier.",
    )
    p.add_argument("--pool", type=Path)
    p.add_argument("--output", type=Path)
    p.add_argument("--data", type=Path, default=DATA / "additive_witnesses_v2.json")
    p.add_argument("--figure-dir", type=Path, default=FIGURES)
    p.add_argument("--png", action="store_true")
    add_rank_search_arguments(p)
    a = p.parse_args()
    rank_options = parsed_rank_options(a, p)
    if a.quick and not a.search:
        p.error("--quick requires --search")
    if a.pool is not None and not a.refine_pool:
        p.error("--pool requires --refine-pool")
    if a.output is not None and not (a.search or a.extend or a.refine_pool):
        p.error("--output requires --search, --extend, or --refine-pool")
    if a.extend:
        from gaussian_channel import extend_rank_frontier, DEFAULT_RANK_SUPPORTS
        rows=verify_stored(a.data)
        best,_=optimize_rank_at_point("additive",rows[-1]["parameter"],0,
            incumbent=rows[-1],ranks=rank_options["ranks"],
            supports=rank_options["supports"] or DEFAULT_RANK_SUPPORTS,
            iterations=rank_options["iterations"],seed=rank_options["seed"],
            complex_search=rank_options["complex_search"])
        best,_=extend_rank_frontier(best,threshold=1e-9,rounds=2,iterations=max(120,a.rank_iterations))
        if best["parameter"]>rows[-1]["parameter"]+1e-10:rows.append(best)
        write_rows(rows,a.output or CHECKS/"additive_extended_v2.json")
        return
    if a.search:
        run_rank_figure_search("additive", a.output or CHECKS/"additive_rankK_search_v2.json", quick=a.quick, **rank_options)
        return
    if a.refine_pool:
        refine_pool(
            a.pool or DATA / "additive_search_pool_v2.json",
            a.output or CHECKS / "additive_pooled_v2.json",
        )
        return
    plot(a.data, a.figure_dir, a.png)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/gaussian_channel.py <==
"""Shared Fock-space numerics for the manuscript (tested with Python 3.12).

RankKCombChannel implements arbitrary-rank (2 <= K <= modulus) real or complex
Fock-comb mixtures, with analytic gradients and independent full-matrix checks.
The default published searches are finite local searches over real amplitudes.

GaussianCombChannel retains the original residue blocks and analytic gradients for rank-two
real Fock combs. ResidueFamilyEvaluator is the independent, transparent
attenuator implementation, including the rank-three family in Figure 2.
Both use a physical cutoff-erasure output, never a renormalized truncation.
The fixed states below are unchanged from the supplied numerical package.

This module computes numerical estimates; rigorous interval bounds are obtained
separately by interval_certificate.py.
"""

from __future__ import annotations
import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
from pathlib import Path
import csv
import json

PAPER = Path(__file__).resolve().parents[1]
DATA = PAPER / "data"
FIGURES = PAPER / "figures"
CHECKS = PAPER / "checks"

# ---- Independent fixed-family evaluator ----

from dataclasses import dataclass
from math import comb, log2, sqrt
from numbers import Integral
from typing import Sequence

import numpy as np
from scipy.linalg import eigvalsh


_FLOAT_PSD_TOLERANCE = 1.0e-10
_FLOAT_TRACE_TOLERANCE = 2.0e-10


def _integer(value: object, name: str, minimum: int = 0) -> int:
    """Require an integer rather than silently truncating user input."""
    if isinstance(value, bool) or not isinstance(value, Integral) or value < minimum:
        raise ValueError(f"{name} must be an integer >= {minimum}")
    return int(value)


def bosonic_entropy(x: float) -> float:
    """Return g(x)=(x+1)log_2(x+1)-x log_2 x for x >= 0."""
    if not np.isfinite(x) or x < 0.0:
        raise ValueError("the mean photon number must be nonnegative")
    if x == 0.0:
        return 0.0
    return (x + 1.0) * log2(x + 1.0) - x * log2(x)


def gaussian_benchmark(eta: float, nu: float) -> float:
    """Exact one-mode Gaussian coherent-information benchmark from the paper."""
    if not 0.0 < eta < 1.0:
        raise ValueError("eta must lie strictly between 0 and 1")
    if not np.isfinite(nu) or nu < 0.0:
        raise ValueError("nu must be nonnegative")
    return max(0.0, log2(eta / (1.0 - eta)) - bosonic_entropy(nu))


def gaussian_threshold(nu: float) -> float:
    """Return eta_G(nu), where the thermal-state lower bound first becomes positive."""
    exponent = 2.0 ** bosonic_entropy(nu)
    return exponent / (1.0 + exponent)


def antidegradability_threshold(nu: float) -> float:
    """Return eta_AD(nu)=(nu+1/2)/(nu+1)."""
    if not np.isfinite(nu) or nu < 0.0:
        raise ValueError("nu must be nonnegative")
    return (nu + 0.5) / (nu + 1.0)


def scalar_entropy(weight: float) -> float:
    """Return -weight log_2(weight), continuously extended by zero at weight=0."""
    if weight <= 0.0:
        return 0.0
    return -weight * log2(weight)


def _subnormalized_entropy_and_min_eigenvalue(matrix: np.ndarray) -> tuple[float, float]:
    """Entropy of a positive semidefinite, possibly subnormalized matrix.

    The matrix is explicitly symmetrized before diagonalization.  Negative
    eigenvalues below ``-_FLOAT_PSD_TOLERANCE`` are treated as implementation
    errors; smaller negative values are harmless floating-point roundoff and
    are clipped to zero.  No positive eigenvalue is discarded, which matters
    for the tiny eta=0.7818 coherent-information difference.
    """
    hermitian = (matrix + matrix.T.conj()) / 2.0
    eigenvalues = eigvalsh(hermitian, check_finite=True)
    minimum = float(eigenvalues.min(initial=0.0))
    if minimum < -_FLOAT_PSD_TOLERANCE:
        raise ArithmeticError(
            "a density-matrix block is not positive semidefinite: "
            f"minimum eigenvalue = {minimum:.3e}"
        )
    eigenvalues = np.maximum(eigenvalues, 0.0)
    positive = eigenvalues[eigenvalues > 0.0]
    if positive.size == 0:
        return 0.0, minimum
    entropy = float(-np.dot(positive, np.log2(positive)))
    return entropy, minimum


def subnormalized_entropy(matrix: np.ndarray) -> float:
    """Return -Tr[M log_2 M] for a positive semidefinite subnormalized matrix."""
    entropy, _ = _subnormalized_entropy_and_min_eigenvalue(matrix)
    return entropy


@dataclass(frozen=True)
class ResidueFamily:
    """A finite family of orthogonal residue-class codewords.

    Codeword ``u`` has coefficients ``coefficients[u][j]`` on the Fock levels

        q*j + residues[u].

    Distinct residue labels make the codewords exactly orthogonal and make the
    erasure branch diagonal in the reference basis.
    """

    q: int
    residues: tuple[int, ...]
    coefficients: tuple[tuple[float, ...], ...]
    name: str

    def __post_init__(self) -> None:
        _integer(self.q, "q", 1)
        if len(self.residues) == 0:
            raise ValueError("at least one residue is required")
        if len(self.residues) != len(self.coefficients):
            raise ValueError("one residue is required for each coefficient vector")
        for residue in self.residues:
            _integer(residue, "residue")
        if len(set(self.residues)) != len(self.residues):
            raise ValueError("residue labels must be distinct")
        if any(not 0 <= residue < self.q for residue in self.residues):
            raise ValueError("each residue must lie in {0,...,q-1}")
        if any(len(vector) == 0 for vector in self.coefficients):
            raise ValueError("coefficient vectors cannot be empty")

    @property
    def rank(self) -> int:
        return len(self.residues)

    def normalized_coefficients(self) -> list[np.ndarray]:
        normalized: list[np.ndarray] = []
        for raw in self.coefficients:
            if np.iscomplexobj(raw):
                raise ValueError("This evaluator accepts real coefficient vectors only.")
            vector = np.asarray(raw, dtype=float)
            if vector.ndim != 1 or not np.all(np.isfinite(vector)):
                raise ValueError("coefficient vectors must be finite and one-dimensional")
            norm = float(np.linalg.norm(vector))
            if not np.isfinite(norm) or norm == 0.0:
                raise ValueError("a coefficient vector has zero or invalid norm")
            normalized.append(vector / norm)
        return normalized

    def supports(self) -> list[np.ndarray]:
        return [
            np.asarray(
                [self.q * j + residue for j in range(len(coefficients))],
                dtype=int,
            )
            for residue, coefficients in zip(self.residues, self.coefficients)
        ]


class ResidueFamilyEvaluator:
    """Evaluate one fixed residue family through T_M o Phi_{eta,nu}.

    The expensive channel images of the codeword outer products are built once
    in the constructor.  Different classical mixing weights can then be tested
    cheaply, which is exactly what is needed for the finite probability-grid
    optimization used in the inset of Fig. 2.
    """

    def __init__(
        self,
        eta: float,
        nu: float,
        family: ResidueFamily,
        cutoff: int,
    ) -> None:
        if not 0.0 < eta < 1.0:
            raise ValueError("eta must lie strictly between 0 and 1")
        if not np.isfinite(nu) or nu < 0.0:
            raise ValueError("nu must be nonnegative")
        _integer(cutoff, "cutoff")

        self.eta = float(eta)
        self.nu = float(nu)
        self.family = family
        self.cutoff = int(cutoff)
        self.rank = family.rank
        self.coefficients = family.normalized_coefficients()
        self.supports = family.supports()

        self.gain = 1.0 + (1.0 - self.eta) * self.nu
        self.loss_transmissivity = self.eta / self.gain
        self.one_minus_loss = 1.0 - self.loss_transmissivity
        self.gain_minus_one = self.gain - 1.0

        self.output_operators = self._build_output_operators()
        self.output_traces = np.asarray(
            [
                [float(np.trace(self.output_operators[u][v]).real) for v in range(self.rank)]
                for u in range(self.rank)
            ],
            dtype=float,
        )
        self.mean_photon_numbers = np.asarray(
            [
                float(np.dot(coefficients * coefficients, support))
                for coefficients, support in zip(self.coefficients, self.supports)
            ],
            dtype=float,
        )

        # Indices of the receiver blocks labelled by output photon number mod q.
        self.receiver_blocks = [
            np.asarray(
                [n for n in range(self.cutoff + 1) if n % family.q == residue],
                dtype=int,
            )
            for residue in range(family.q)
        ]

        # In the joint reference-receiver state the conserved quantity is
        # output photon number minus the residue of the input codeword.
        self.joint_blocks = [
            [
                np.asarray(
                    [n for n in range(self.cutoff + 1) if (n - input_residue) % family.q == charge],
                    dtype=int,
                )
                for input_residue in family.residues
            ]
            for charge in range(family.q)
        ]

        self._validate_precomputed_operators()

    def _basis_element(self, n: int, m: int) -> np.ndarray:
        """Return P_M Phi(|n><m|) P_M in the retained Fock basis.

        The first loop applies the pure-loss Kraus operator labelled by ell.
        The second loop applies the amplifier Kraus operator labelled by k.
        The amplifier amplitudes are generated by a recurrence to avoid large
        factorials and improve numerical stability.
        """
        c = self.cutoff
        g = self.gain
        lam = self.loss_transmissivity
        output = np.zeros((c + 1, c + 1), dtype=float)

        for ell in range(min(n, m) + 1):
            r = n - ell
            s = m - ell
            if max(r, s) > c:
                continue

            loss_amplitude = sqrt(
                comb(n, ell)
                * comb(m, ell)
                * self.one_minus_loss ** (2 * ell)
                * lam ** (n + m - 2 * ell)
            )

            # k=0 amplifier term.
            amplifier_amplitude = g ** (-(r + s) / 2.0 - 1.0)
            output[r, s] += loss_amplitude * amplifier_amplitude

            # Consecutive amplifier amplitudes satisfy this exact recurrence.
            for k in range(1, c - max(r, s) + 1):
                amplifier_amplitude *= sqrt((r + k) * (s + k)) / k * (self.gain_minus_one / g)
                output[r + k, s + k] += loss_amplitude * amplifier_amplitude

        return output

    def basis_element(self, n: int, m: int) -> np.ndarray:
        """Public read-only convenience wrapper used by the self-test script."""
        return self._basis_element(_integer(n, "n"), _integer(m, "m")).copy()

    def _build_output_operators(self) -> list[list[np.ndarray]]:
        """Build Phi(|psi_u><psi_v|) in the retained Fock space."""
        dimension = self.cutoff + 1
        operators: list[list[np.ndarray | None]] = [
            [None for _ in range(self.rank)] for _ in range(self.rank)
        ]

        # Only u <= v is computed explicitly.  The opposite block follows by
        # Hermiticity, reducing both running time and the chance of divergence
        # between two mathematically equivalent calculations.
        for u in range(self.rank):
            for v in range(u, self.rank):
                matrix = np.zeros((dimension, dimension), dtype=float)
                for i, n in enumerate(self.supports[u]):
                    for j, m in enumerate(self.supports[v]):
                        coefficient = self.coefficients[u][i] * self.coefficients[v][j]
                        if coefficient != 0.0:
                            matrix += coefficient * self._basis_element(int(n), int(m))
                operators[u][v] = matrix
                operators[v][u] = matrix.T.copy() if v != u else matrix

        return [
            [operators[u][v] for v in range(self.rank)]  # type: ignore[list-item]
            for u in range(self.rank)
        ]

    def _validate_precomputed_operators(self) -> None:
        """Run inexpensive structural checks before any entropy is evaluated."""
        for u in range(self.rank):
            trace = self.output_traces[u, u]
            if trace < -_FLOAT_TRACE_TOLERANCE or trace > 1.0 + _FLOAT_TRACE_TOLERANCE:
                raise ArithmeticError(f"invalid retained trace for codeword {u}: {trace:.17g}")
            diagonal = (self.output_operators[u][u] + self.output_operators[u][u].T) / 2.0
            minimum = float(eigvalsh(diagonal, check_finite=True).min(initial=0.0))
            if minimum < -_FLOAT_PSD_TOLERANCE:
                raise ArithmeticError(f"channel output of codeword {u} is not PSD: {minimum:.3e}")

        for u in range(self.rank):
            for v in range(self.rank):
                hermiticity_error = float(
                    np.max(np.abs(self.output_operators[u][v] - self.output_operators[v][u].T))
                )
                if hermiticity_error > 5.0e-13:
                    raise ArithmeticError(
                        f"Hermiticity relation failed for ({u},{v}): " f"{hermiticity_error:.3e}"
                    )

        # Distinct residues imply that off-diagonal outer products have zero
        # trace.  This is what makes the erasure flag diagonal on the reference.
        cross_trace = 0.0
        for u in range(self.rank):
            for v in range(self.rank):
                if u != v:
                    cross_trace = max(cross_trace, abs(self.output_traces[u, v]))
        if cross_trace > 5.0e-12:
            raise ArithmeticError(
                "off-diagonal erasure coherence is unexpectedly nonzero: " f"{cross_trace:.3e}"
            )

    def coherent_information(
        self,
        weights: Sequence[float],
    ) -> tuple[float, dict[str, object]]:
        """Return I_c and detailed diagnostics for the requested mixture."""
        probabilities = np.asarray(weights, dtype=float)
        if probabilities.shape != (self.rank,):
            raise ValueError(f"expected exactly {self.rank} mixing weights")
        if not np.all(np.isfinite(probabilities)) or np.any(probabilities < 0.0):
            raise ValueError("mixing weights must be finite and nonnegative")
        total = float(probabilities.sum())
        if not np.isfinite(total) or total <= 0.0:
            raise ValueError("mixing weights must have a finite positive sum")
        probabilities = probabilities / total
        square_roots = np.sqrt(probabilities)

        # Receiver state in the retained Fock subspace.
        receiver = np.zeros((self.cutoff + 1, self.cutoff + 1), dtype=float)
        for u in range(self.rank):
            receiver += probabilities[u] * self.output_operators[u][u]
        retained_receiver_trace = float(np.trace(receiver).real)
        receiver_tail_raw = 1.0 - retained_receiver_trace
        if receiver_tail_raw < -_FLOAT_TRACE_TOLERANCE:
            raise ArithmeticError(
                "retained receiver trace exceeds one by more than roundoff: "
                f"{retained_receiver_trace:.17g}"
            )
        receiver_tail = max(0.0, receiver_tail_raw)

        receiver_retained_entropy = 0.0
        minimum_receiver_eigenvalue = 0.0
        for indices in self.receiver_blocks:
            if indices.size == 0:
                continue
            value, minimum = _subnormalized_entropy_and_min_eigenvalue(
                receiver[np.ix_(indices, indices)]
            )
            receiver_retained_entropy += value
            minimum_receiver_eigenvalue = min(minimum_receiver_eigenvalue, minimum)
        receiver_erasure_entropy = scalar_entropy(receiver_tail)
        receiver_entropy = receiver_retained_entropy + receiver_erasure_entropy

        # Purified reference-receiver state in its q independent charge blocks.
        joint_retained_entropy = 0.0
        minimum_joint_eigenvalue = 0.0
        retained_joint_trace = 0.0
        for charge in range(self.family.q):
            block_sizes = [len(self.joint_blocks[charge][u]) for u in range(self.rank)]
            offsets = np.cumsum([0] + block_sizes)
            joint = np.zeros((int(offsets[-1]), int(offsets[-1])), dtype=float)
            for u in range(self.rank):
                rows = self.joint_blocks[charge][u]
                for v in range(self.rank):
                    columns = self.joint_blocks[charge][v]
                    joint[
                        offsets[u] : offsets[u + 1],
                        offsets[v] : offsets[v + 1],
                    ] = (
                        square_roots[u]
                        * square_roots[v]
                        * self.output_operators[u][v][np.ix_(rows, columns)]
                    )
            retained_joint_trace += float(np.trace(joint).real)
            value, minimum = _subnormalized_entropy_and_min_eigenvalue(joint)
            joint_retained_entropy += value
            minimum_joint_eigenvalue = min(minimum_joint_eigenvalue, minimum)

        # In the erasure branch, each input residue contributes one diagonal
        # probability p_u (1-Tr retained output_u).
        pure_tails = np.maximum(0.0, 1.0 - np.diag(self.output_traces))
        erasure_weights = probabilities * pure_tails
        joint_erasure_entropy = float(sum(scalar_entropy(x) for x in erasure_weights))
        joint_entropy = joint_retained_entropy + joint_erasure_entropy

        total_joint_trace = retained_joint_trace + float(erasure_weights.sum())
        if abs(total_joint_trace - 1.0) > 5.0e-10:
            raise ArithmeticError(
                "the reference-receiver state is not normalized: "
                f"trace = {total_joint_trace:.17g}"
            )

        coherent_information = receiver_entropy - joint_entropy
        mean_photon_number = float(np.dot(probabilities, self.mean_photon_numbers))

        diagnostics: dict[str, object] = {
            "weights": probabilities.copy(),
            "mean_photon_number": mean_photon_number,
            "receiver_retained_trace": retained_receiver_trace,
            "receiver_erasure_probability": receiver_tail,
            "pure_state_erasure_probabilities": pure_tails.copy(),
            "receiver_retained_entropy": receiver_retained_entropy,
            "receiver_erasure_entropy": receiver_erasure_entropy,
            "receiver_entropy": receiver_entropy,
            "joint_retained_entropy": joint_retained_entropy,
            "joint_erasure_entropy": joint_erasure_entropy,
            "joint_entropy": joint_entropy,
            "joint_trace": total_joint_trace,
            "minimum_receiver_block_eigenvalue": minimum_receiver_eigenvalue,
            "minimum_joint_block_eigenvalue": minimum_joint_eigenvalue,
            "maximum_off_diagonal_output_trace": float(
                max(
                    [
                        abs(self.output_traces[u, v])
                        for u in range(self.rank)
                        for v in range(self.rank)
                        if u != v
                    ]
                    or [0.0]
                )
            ),
        }
        return coherent_information, diagnostics


def rank_two_probability_grid(
    evaluator: ResidueFamilyEvaluator,
    step: float = 0.01,
) -> tuple[float, dict[str, object]]:
    """Global finite grid over (p,1-p), including both endpoints."""
    count = int(round(1.0 / step))
    if count <= 0 or not np.isclose(count * step, 1.0, atol=1.0e-12):
        raise ValueError("the step must divide the unit interval")
    best_value = -np.inf
    best_diagnostics: dict[str, object] | None = None
    for i in range(count + 1):
        p = i / count
        value, diagnostics = evaluator.coherent_information((p, 1.0 - p))
        if value > best_value:
            best_value = value
            best_diagnostics = diagnostics
    assert best_diagnostics is not None
    return float(best_value), best_diagnostics


def rank_three_probability_grid(
    evaluator: ResidueFamilyEvaluator,
    step: float = 0.02,
) -> tuple[float, dict[str, object]]:
    """Global finite grid on the rank-three probability simplex."""
    count = int(round(1.0 / step))
    if count <= 0 or not np.isclose(count * step, 1.0, atol=1.0e-12):
        raise ValueError("the step must divide the unit interval")
    best_value = -np.inf
    best_diagnostics: dict[str, object] | None = None
    for i in range(count + 1):
        for j in range(count + 1 - i):
            probabilities = np.asarray([i, j, count - i - j], dtype=float) / count
            value, diagnostics = evaluator.coherent_information(probabilities)
            if value > best_value:
                best_value = value
                best_diagnostics = diagnostics
    assert best_diagnostics is not None
    return float(best_value), best_diagnostics


# ---- Differentiable real-comb evaluator for all three channels ----
import math
import numpy as np
from numba import njit
from scipy.linalg import eigh
from scipy.optimize import minimize


@njit(cache=True)
def _kernels(tau, G, q, J, M, offset):
    D = M + 1
    N = q * (J - 1) + offset + 1
    bc = np.zeros((N + M + 2, N + M + 2))
    for n in range(bc.shape[0]):
        bc[n, 0] = 1.0
        bc[n, n] = 1.0
        for k in range(1, n):
            bc[n, k] = bc[n - 1, k - 1] + bc[n - 1, k]
    T = np.zeros((3, J, J, D))
    for kind in range(3):
        r = 0 if kind != 1 else offset
        s = 0 if kind == 0 else offset
        for i in range(J):
            n = q * i + r
            for j in range(J):
                m = q * j + s
                for ell in range(min(n, m) + 1):
                    u = n - ell
                    v = m - ell
                    if max(u, v) > M:
                        continue
                    loss = (
                        math.sqrt(bc[n, ell] * bc[m, ell]) * (1 - tau) ** ell * tau ** ((u + v) / 2)
                    )
                    amp = G ** (-(u + v) / 2 - 1)
                    T[kind, i, j, u] += loss * amp
                    for k in range(1, M - max(u, v) + 1):
                        amp *= math.sqrt((u + k) * (v + k)) / k * ((G - 1) / G)
                        T[kind, i, j, u + k] += loss * amp
    return T


@njit(cache=True)
def _forward(T, a, b, q, offset):
    J = len(a)
    D = T.shape[-1]
    X = np.zeros((3, D, D))
    for kind in range(3):
        r = 0 if kind != 1 else offset
        s = 0 if kind == 0 else offset
        for i in range(J):
            for j in range(J):
                delta = q * (i - j) + r - s
                w = a[i] * a[j] if kind == 0 else (b[i] * b[j] if kind == 1 else a[i] * b[j])
                for n in range(max(0, delta), min(D, D + delta)):
                    X[kind, n, n - delta] += w * T[kind, i, j, n]
    return X


@njit(cache=True)
def _backward(T, G, a, b, q, offset):
    J = len(a)
    D = T.shape[-1]
    ga = np.zeros(J)
    gb = np.zeros(J)
    for kind in range(3):
        r = 0 if kind != 1 else offset
        s = 0 if kind == 0 else offset
        for i in range(J):
            for j in range(J):
                delta = q * (i - j) + r - s
                w = 0.0
                for n in range(max(0, delta), min(D, D + delta)):
                    w += G[kind, n, n - delta] * T[kind, i, j, n]
                if kind == 0:
                    ga[i] += w * a[j]
                    ga[j] += w * a[i]
                elif kind == 1:
                    gb[i] += w * b[j]
                    gb[j] += w * b[i]
                else:
                    ga[i] += w * b[j]
                    gb[j] += w * a[i]
    return ga, gb


def _ent(A, grad=False, diagnostics=None):
    if A.size == 0:
        return (0.0, A) if grad else 0.0
    w, U = eigh((A + A.T) / 2, check_finite=True)
    if w.min() < -5e-11:
        raise ArithmeticError("non-PSD output")
    if diagnostics is not None:
        diagnostics["minimum_eigenvalue"] = min(diagnostics["minimum_eigenvalue"], float(w.min()))
        negative = -w[w < 0]
        diagnostics["clipped_negative_mass"] += float(negative.sum())
        if negative.size:
            diagnostics["clipped_entropy_scale"] += float(-negative @ np.log2(negative))
    v = w[w > 0]
    H = -float(v @ np.log2(v))
    if not grad:
        return H
    f = -(np.log2(np.maximum(w, 1e-17)) + 1 / np.log(2))
    return H, (U * f) @ U.T


def _h(x):
    return -x * math.log2(x) if x > 0 else 0.0


def _hp(x):
    return -(math.log2(max(x, 1e-17)) + 1 / math.log(2))


class GaussianCombChannel:
    def __init__(self, kind, parameter, nu, q, J, M, offset=1):
        q = _integer(q, "q", 2)
        J = _integer(J, "J", 2)
        M = _integer(M, "M")
        offset = _integer(offset, "offset", 1)
        if not np.isfinite(parameter) or not np.isfinite(nu):
            raise ValueError("Channel parameters must be finite.")
        if not 0 < offset < q or nu < 0:
            raise ValueError("Invalid support, cutoff or bath occupation.")
        if kind == "attenuator":
            if not 0 < parameter < 1:
                raise ValueError("Require 0<eta<1.")
            G = 1 + (1 - parameter) * nu
            tau = parameter / G
        elif kind == "additive":
            if not parameter > 0:
                raise ValueError("Require xi>0.")
            G = 1 + parameter
            tau = 1 / G
        elif kind == "amplifier":
            if not parameter > 1:
                raise ValueError("Require kappa>1.")
            G = parameter + (parameter - 1) * nu
            tau = parameter / G
        else:
            raise ValueError("Unknown channel kind.")
        self.kind = kind
        self.parameter = parameter
        self.nu = nu
        self.G = G
        self.tau = tau
        self.q = q
        self.J = J
        self.M = M
        self.offset = offset
        self.T = _kernels(tau, G, q, J, M, offset)
        if not np.all(np.isfinite(self.T)):
            raise ArithmeticError(
                "Channel kernel overflow: reduce the support or use higher precision."
            )
        self.inds = [np.arange(r, M + 1, q) for r in range(q)]

    def evaluate(self, x, grad=False, parts=False):
        J = self.J
        D = self.M + 1
        q = self.q
        d = self.offset
        if np.iscomplexobj(x):
            raise ValueError("This evaluator accepts real state parameters only.")
        x = np.asarray(x, dtype=float)
        if x.shape != (2 * J + 1,) or not np.all(np.isfinite(x)):
            raise ValueError(f"Expected {2*J+1} finite real state parameters.")
        raw_a = x[:J]
        raw_b = x[J : 2 * J]
        p = float(x[-1])
        norm_a, norm_b = np.linalg.norm(raw_a), np.linalg.norm(raw_b)
        if not (np.isfinite(norm_a) and np.isfinite(norm_b)) or min(norm_a, norm_b) <= 0:
            raise ValueError("Both coefficient vectors must have finite nonzero norm.")
        if not 0 <= p <= 1 or (grad and not 0 < p < 1):
            raise ValueError("Require 0 <= p <= 1; the gradient requires 0 < p < 1.")
        a = raw_a / norm_a
        b = raw_b / norm_b
        X = _forward(self.T, a, b, q, d)
        B0, B1, C = X
        t0 = 1 - np.trace(B0)
        t1 = 1 - np.trace(B1)
        raw_tail0, raw_tail1 = float(t0), float(t1)
        if not np.isfinite(t0 + t1) or min(t0, t1) < -2e-10 or max(t0, t1) > 1 + 2e-10:
            raise ArithmeticError("Invalid retained output trace.")
        t0 = max(0, t0)
        t1 = max(0, t1)
        t = p * t0 + (1 - p) * t1
        z = math.sqrt(p * (1 - p))
        B = p * B0 + (1 - p) * B1
        SB = _h(t)
        SRB = _h(p * t0) + _h((1 - p) * t1)
        receiver_diagnostics = (
            dict(minimum_eigenvalue=0.0, clipped_negative_mass=0.0, clipped_entropy_scale=0.0)
            if parts
            else None
        )
        joint_diagnostics = (
            dict(minimum_eigenvalue=0.0, clipped_negative_mass=0.0, clipped_entropy_scale=0.0)
            if parts
            else None
        )
        joint_retained_trace = 0.0
        HB = np.zeros_like(B)
        HR0 = np.zeros_like(B)
        HR1 = np.zeros_like(B)
        HRC = np.zeros_like(B)
        for I in self.inds:
            if grad:
                h, v = _ent(B[np.ix_(I, I)], True, receiver_diagnostics)
                HB[np.ix_(I, I)] = v
            else:
                h = _ent(B[np.ix_(I, I)], diagnostics=receiver_diagnostics)
            SB += h
        for charge in range(q):
            I = self.inds[charge]
            K = self.inds[(charge + d) % q]
            R = np.block(
                [
                    [p * B0[np.ix_(I, I)], z * C[np.ix_(I, K)]],
                    [z * C[np.ix_(I, K)].T, (1 - p) * B1[np.ix_(K, K)]],
                ]
            )
            if parts:
                joint_retained_trace += float(np.trace(R))
            if grad:
                h, V = _ent(R, True, joint_diagnostics)
                L = len(I)
                HR0[np.ix_(I, I)] = V[:L, :L]
                HR1[np.ix_(K, K)] = V[L:, L:]
                HRC[np.ix_(I, K)] = V[:L, L:]
            else:
                h = _ent(R, diagnostics=joint_diagnostics)
            SRB += h
        F = SB - SRB
        if parts:
            return dict(
                Ic=F,
                SB=SB,
                SRB=SRB,
                tail0=t0,
                tail1=t1,
                raw_tail0=raw_tail0,
                raw_tail1=raw_tail1,
                receiver_trace=float(np.trace(B) + t),
                joint_trace=float(joint_retained_trace + t),
                maximum_cross_trace=float(abs(np.trace(C))),
                receiver_diagnostics=receiver_diagnostics,
                joint_diagnostics=joint_diagnostics,
                energy=float(
                    p * np.dot(a * a, np.arange(J) * q)
                    + (1 - p) * np.dot(b * b, np.arange(J) * q + d)
                ),
            )
        if not grad:
            return F
        G0 = p * (HB - HR0) + p * (_hp(p * t0) - _hp(t)) * np.eye(D)
        G1 = (1 - p) * (HB - HR1) + (1 - p) * (_hp((1 - p) * t1) - _hp(t)) * np.eye(D)
        GC = -2 * z * HRC
        ga, gb = _backward(self.T, np.stack([G0, G1, GC]), a, b, q, d)
        ga = (ga - a * np.dot(ga, a)) / np.linalg.norm(raw_a)
        gb = (gb - b * np.dot(gb, b)) / np.linalg.norm(raw_b)
        gp = float(
            np.sum(HB * (B0 - B1))
            - np.sum(HR0 * B0)
            + np.sum(HR1 * B1)
            - (1 - 2 * p) / z * np.sum(HRC * C)
            + _hp(t) * (t0 - t1)
            - _hp(p * t0) * t0
            + _hp((1 - p) * t1) * t1
        )
        return F, np.r_[ga, gb, gp]

    def optimize(self, x, maxiter=80, scale=1e4):
        if np.iscomplexobj(x):
            raise ValueError("This optimizer accepts real state parameters only.")
        x = np.asarray(x, float).copy()
        J = self.J
        _integer(maxiter, "maxiter", 1)
        if not np.isfinite(scale) or scale <= 0:
            raise ValueError("The optimization scale must be finite and positive.")
        # Validate before normalization; malformed starts must never reach LAPACK.
        self.evaluate(x)
        if not 0.02 <= x[-1] <= 0.98:
            raise ValueError("Optimization starts require .02 <= p <= .98.")
        x[:J] /= np.linalg.norm(x[:J])
        x[J : 2 * J] /= np.linalg.norm(x[J : 2 * J])

        def fun(v):
            f, g = self.evaluate(v, True)
            return -f * scale, -g * scale

        init = self.evaluate(x)
        r = minimize(
            fun,
            x,
            jac=True,
            method="L-BFGS-B",
            bounds=[(None, None)] * (2 * J) + [(0.02, 0.98)],
            options=dict(maxiter=maxiter, ftol=1e-12, gtol=1e-7, maxls=30),
        )
        result = r.x if -r.fun / scale > init else x
        result[:J] /= np.linalg.norm(result[:J])
        result[J : 2 * J] /= np.linalg.norm(result[J : 2 * J])
        return result, self.evaluate(result)


class CombChannel(GaussianCombChannel):
    """Attenuator specialization, preserving the original search interface."""

    def __init__(self, eta, nu, q, J, M, offset=1):
        super().__init__("attenuator", eta, nu, q, J, M, offset)
        self.eta = eta


# ---- Exact fixed states used in the paper ----
# The six-Fock-level state of Theorem 3: identical profiles shifted by one photon.
THEOREM_ONE_FAMILY = ResidueFamily(
    q=4,
    residues=(0, 1),
    coefficients=(
        (2, 2, 1),
        (2, 2, 1),
    ),
    name="Theorem-3 rank-two modulo-4 witness",
)
THEOREM_ONE_WEIGHTS = (1.0 / 3.0, 2.0 / 3.0)


# The exact rank-two state with a proved positive rate at eta=0.7841.  The same state is also the
# rank-two candidate used in the 50-point probability-grid sweep.
MOD4_RANK2_FAMILY = ResidueFamily(
    q=4,
    residues=(0, 1),
    coefficients=(
        (313, -717, 1627, -3027, 4551, -5436, 4983, -3270, 1324, -220),
        (361, -895, 1938, -3422, 4866, -5464, 4646, -2754, 945, -106),
    ),
    name="fixed rank-two modulo-4 family",
)
ETA07841_WEIGHTS = (67.0 / 182.0, 115.0 / 182.0)


# Fixed rank-three family used as the second candidate in the inset of Fig. 2.  The
# coefficients are exact integers; normalization is performed by the shared
# evaluator and is therefore explicit and reproducible.
MOD5_RANK3_FAMILY = ResidueFamily(
    q=5,
    residues=(0, 1, 2),
    coefficients=(
        (6708, -5172, 4265, -2772, 1418, -576, 185, -45),
        (6299, -5597, 4412, -2731, 1333, -517, 158, -36),
        (6336, -5749, 4322, -2549, 1188, -440, 128, -27),
    ),
    name="fixed rank-three modulo-5 family",
)


def validate_saved_witness(row: dict, kind: str | None = None) -> dict:
    """Reevaluate one archived rank-two state before reporting or plotting it.

    Return a copy with reevaluated ``Ic``/``Ic_check`` and a ``_verification``
    diagnostics dictionary.  Invalid, rejected, nonpositive, or mismatched
    records raise an exception.  This is a floating-point reproducibility
    check, not a rigorous interval bound or a claim of global optimality.
    The caller may explicitly skip records with ``accepted=False``.
    """
    if isinstance(row, dict) and "coefficients_real" in row:
        return validate_rank_record(row, kind)
    if not isinstance(row, dict):
        raise ValueError("An input-state record must be a dictionary.")
    if "accepted" in row and row["accepted"] is not True:
        raise ValueError("Only explicitly accepted records may be plotted.")
    channel_kind = kind or row.get("channel") or ("attenuator" if "eta_found" in row else None)
    if channel_kind not in ("attenuator", "additive", "amplifier"):
        raise ValueError("A valid channel kind is required.")
    if "channel" in row and row["channel"] != channel_kind:
        raise ValueError("The stored channel does not match the requested channel.")
    required = (
        "modulus",
        "teeth",
        "a",
        "b",
        "p_even",
        "cutoff",
        "cutoff_check",
        "nu",
        "Ic",
        "Ic_check",
    )
    missing = [key for key in required if key not in row]
    if missing:
        raise ValueError("Incomplete input-state record: missing " + ", ".join(missing))
    q = _integer(row["modulus"], "modulus", 2)
    J = _integer(row["teeth"], "teeth", 2)
    offset = _integer(row.get("offset", 1), "offset", 1)
    M = _integer(row["cutoff"], "cutoff")
    check_M = _integer(row["cutoff_check"], "cutoff_check")
    if offset >= q or check_M <= M:
        raise ValueError("Require offset < modulus and cutoff_check > cutoff.")
    parameter = row.get("parameter", row.get("eta_found"))
    if parameter is None:
        raise ValueError("A channel parameter is required.")
    parameter, nu, p = float(parameter), float(row["nu"]), float(row["p_even"])
    if not np.all(np.isfinite([parameter, nu, p])) or not 0 < p < 1:
        raise ValueError("Channel parameters and an interior mixing weight must be finite.")
    if channel_kind == "additive" and nu != 0:
        raise ValueError("An additive-noise record must use nu=0 (unused bath parameter).")
    if np.iscomplexobj(row["a"]) or np.iscomplexobj(row["b"]):
        raise ValueError("Archived Fock-comb coefficients must be real.")
    a, b = np.asarray(row["a"], dtype=float), np.asarray(row["b"], dtype=float)
    if a.shape != (J,) or b.shape != (J,) or not np.all(np.isfinite(np.r_[a, b])):
        raise ValueError("Each codeword must contain exactly J finite coefficients.")
    if max(abs(np.linalg.norm(a) - 1), abs(np.linalg.norm(b) - 1)) > 1e-10:
        raise ValueError("Archived coefficient vectors must be normalized.")
    stored_values = np.asarray([row["Ic"], row["Ic_check"]], dtype=float)
    if not np.all(np.isfinite(stored_values)) or np.any(stored_values <= 0):
        raise ValueError("Archived coherent information must be finite and positive.")
    positivity_floor = float(row.get("positivity_tolerance", 1e-10))
    if not np.isfinite(positivity_floor) or positivity_floor < 0:
        raise ValueError("Invalid positivity tolerance.")
    positivity_floor = max(positivity_floor, 1e-10)
    tolerance = min(2e-12, 0.005 * float(stored_values.min()))
    state = np.r_[a, b, p]
    calculations = []
    for cutoff, stored in zip((M, check_M), stored_values):
        parts = GaussianCombChannel(channel_kind, parameter, nu, q, J, cutoff, offset).evaluate(
            state, parts=True
        )
        value = float(parts["Ic"])
        if not np.isfinite(value) or value <= positivity_floor:
            raise ArithmeticError(
                f"Nonpositive or unresolved coherent information at cutoff {cutoff}: {value:.17g}"
            )
        if abs(value - stored) > tolerance:
            raise ArithmeticError(
                f"Stored Ic mismatch at cutoff {cutoff}: recomputed {value:.17g}, stored {stored:.17g}."
            )
        if min(parts["raw_tail0"], parts["raw_tail1"]) < -1e-12:
            raise ArithmeticError("Retained trace exceeds one beyond numerical roundoff.")
        if max(abs(parts["receiver_trace"] - 1), abs(parts["joint_trace"] - 1)) > 1e-12:
            raise ArithmeticError("The erasure states are not normalized.")
        if parts["maximum_cross_trace"] > 1e-13:
            raise ArithmeticError("The purported residue codewords have a nonzero cross trace.")
        receiver, joint = parts["receiver_diagnostics"], parts["joint_diagnostics"]
        if min(receiver["minimum_eigenvalue"], joint["minimum_eigenvalue"]) < -1e-12:
            raise ArithmeticError("A retained state has an excessive negative eigenvalue.")
        # This diagnostic detects excessive clipping; it is not an error bound.
        if receiver["clipped_entropy_scale"] + joint["clipped_entropy_scale"] > 0.01 * value:
            raise ArithmeticError("Spectral roundoff is too large relative to the claimed rate.")
        calculations.append(dict(cutoff=cutoff, stored_error=float(abs(value - stored)), **parts))
    if calculations[1]["Ic"] + tolerance < calculations[0]["Ic"]:
        raise ArithmeticError("The coherent information decreased at the larger cutoff.")
    for field in ("energy", "tail0", "tail1"):
        if field in row:
            value = float(row[field])
            allowed = 1e-10 * max(1.0, abs(value)) if field == "energy" else 1e-12
            if not np.isfinite(value) or abs(value - calculations[1][field]) > allowed:
                raise ArithmeticError(f"Stored {field} does not match the archived state.")
    result = dict(row)
    result["Ic"], result["Ic_check"] = calculations[0]["Ic"], calculations[1]["Ic"]
    result["_verification"] = dict(
        tolerance=tolerance,
        checks=calculations,
        qualification="Floating-point reevaluation; without a rigorous interval bound.",
    )
    return result


def read_rows(name):
    """Read an archived JSON array of complete input-state records."""
    return json.loads((DATA / name).read_text(encoding="utf-8"))


def write_rows(rows, path):
    """Write explicit states; do not insert uncomputed frontier points."""
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(rows, indent=2, allow_nan=False) + "\n", encoding="utf-8")


def base_seeds():
    """Three archived seeds: Theorem 3, SM Section III.D, and eta=0.7818."""
    a, b = THEOREM_ONE_FAMILY.normalized_coefficients()
    c, d = MOD4_RANK2_FAMILY.normalized_coefficients()
    saved = json.loads((DATA / "nu1_low_eta_witness_v2.json").read_text())
    return {
        3: np.r_[a, b, 1 / 3],
        10: np.r_[c, d, 67 / 182],
        30: np.r_[saved["even_coefficients"], saved["odd_coefficients"], 1 - saved["p_odd"]],
    }


def bath_grid():
    """The thirty occupations used in Figures 1 and S4."""
    return sorted(
        set([0.3, 0.35, 0.4, 0.45] + [round(float(v), 2) for v in np.arange(0.5, 3.001, 0.1)])
    )


def extension_cutoff(kind, parameter, q, J):
    gain = parameter if kind == "amplifier" else 1.0
    return max(65, int(np.ceil(gain * (q * (J - 1) + 1))) + 45)


def optimize_extension(kind, parameter, nu, q, J, starts, steps=90):
    M = extension_cutoff(kind, parameter, q, J)
    channel = GaussianCombChannel(kind, parameter, nu, q, J, M)
    best = (-np.inf, None)
    for initial in starts:
        x, value = channel.optimize(initial, maxiter=steps)
        if value > best[0]:
            best = (value, x)
    return best[0], best[1], M


def extension_record(kind, parameter, nu, q, J, x, M):
    a = GaussianCombChannel(kind, parameter, nu, q, J, M).evaluate(x, parts=True)
    b = GaussianCombChannel(kind, parameter, nu, q, J, M + 30).evaluate(x, parts=True)
    return dict(
        channel=kind,
        parameter=float(parameter),
        nu=float(nu),
        modulus=q,
        teeth=J,
        offset=1,
        p_even=float(x[-1]),
        a=x[:J].tolist(),
        b=x[J : 2 * J].tolist(),
        cutoff=M,
        cutoff_check=M + 30,
        Ic=float(a["Ic"]),
        Ic_check=float(b["Ic"]),
        energy=float(b["energy"]),
        tail0=float(b["tail0"]),
        tail1=float(b["tail1"]),
        accepted=bool(min(a["Ic"], b["Ic"]) > 1e-8),
    )


def thermal_entropy_array(n):
    n = np.asarray(n, float)
    v = np.zeros_like(n)
    i = n > 0
    v[i] = (n[i] + 1) * np.log2(n[i] + 1) - n[i] * np.log2(n[i])
    return v


def amplifier_threshold(nu):
    g = thermal_entropy_array(nu)
    return 1 / (-np.expm1(-g * np.log(2)))


def independent_stinespring(r, M=None):
    """Independent log-binomial dilation, without residue-block kernels."""
    from scipy.special import gammaln

    if M is None:
        M = int(r["cutoff_check"])
    q, J, d = int(r["modulus"]), int(r["teeth"]), int(r.get("offset", 1))
    D = M + 1
    N = q * (J - 1) + d + 1
    kind = r.get("channel", "attenuator")
    p0 = r.get("parameter", r.get("eta_found"))
    if kind == "attenuator":
        G = 1 + (1 - p0) * r["nu"]
        tau = p0 / G
    elif kind == "additive":
        G = 1 + p0
        tau = 1 / G
    elif kind == "amplifier":
        G = p0 + (p0 - 1) * r["nu"]
        tau = p0 / G
    else:
        raise ValueError("Unknown channel.")
    V = np.zeros((2, D, N * D))
    for rr, cs in enumerate([r["a"], r["b"]]):
        cs = np.array(cs) / np.linalg.norm(cs)
        for j, coef in enumerate(cs):
            n = q * j + rr * d
            for ell in range(n + 1):
                u = n - ell
                if u > M or (tau == 1 and ell > 0):
                    continue
                loss = gammaln(n + 1) - gammaln(ell + 1) - gammaln(u + 1) + u * np.log(tau)
                if ell:
                    loss += ell * np.log1p(-tau)
                k = np.arange(M - u + 1)
                b = u + k
                amp = gammaln(b + 1) - gammaln(k + 1) - gammaln(u + 1) - (b + 1) * np.log(G)
                amp = amp + k * np.log(G - 1) if G > 1 else np.where(k == 0, amp, -np.inf)
                V[rr, b, ell * D + k] += coef * np.exp((loss + amp) / 2)
    X = V[0] @ V[0].T
    Y = V[1] @ V[1].T
    Z = V[0] @ V[1].T
    p = r["p_even"]
    t0 = max(0, 1 - np.trace(X))
    t1 = max(0, 1 - np.trace(Y))
    z = np.sqrt(p * (1 - p))
    B = np.zeros((D + 1, D + 1))
    B[:D, :D] = p * X + (1 - p) * Y
    B[-1, -1] = p * t0 + (1 - p) * t1
    RB = np.zeros((2 * D + 2, 2 * D + 2))
    RB[:D, :D] = p * X
    RB[D : 2 * D, D : 2 * D] = (1 - p) * Y
    RB[:D, D : 2 * D] = z * Z
    RB[D : 2 * D, :D] = z * Z.T
    RB[-2, -2] = p * t0
    RB[-1, -1] = (1 - p) * t1
    return subnormalized_entropy(B) - subnormalized_entropy(RB)


# ---- Arbitrary-rank Fock-comb optimization ----
# The parameters A[r,j] = sqrt(p_r) c[r,j] combine the codeword amplitudes
# and classical probabilities. A single Frobenius normalization enforces
# sum_r p_r=1 while allowing both quantities to vary independently.

@njit(cache=True)
def _rank_pair_kernels(tau, gain, q, J, residues, M):
    D=M+1;N=q*(J-1)+int(np.max(residues))+1;K=len(residues)
    loss=np.zeros((N,N));loss[0,0]=1.0
    a=math.sqrt(tau);b=math.sqrt(1-tau)
    for n in range(1,N):
        loss[n,0]=a*loss[n-1,0]
        for ell in range(1,n+1):
            loss[n,ell]=math.sqrt(n/ell)*b*loss[n-1,ell-1]
    amp=np.zeros((D,D));amp[0,0]=1/math.sqrt(gain)
    noise=math.sqrt((gain-1)/gain)
    for u in range(D):
        if u:amp[u,0]=amp[u-1,0]/math.sqrt(gain)
        for k in range(1,D-u):
            amp[u,k]=amp[u,k-1]*math.sqrt((u+k)/k)*noise
    P=K*(K+1)//2;T=np.zeros((P,J,J,D));pairs=np.zeros((P,2),np.int64)
    h=0
    for r in range(K):
        for s in range(r,K):
            pairs[h,0]=r;pairs[h,1]=s
            for i in range(J):
                n=q*i+residues[r]
                for j in range(J):
                    m=q*j+residues[s]
                    for ell in range(min(n,m)+1):
                        u=n-ell;v=m-ell
                        if max(u,v)>M:continue
                        w=loss[n,ell]*loss[m,ell]
                        for k in range(M-max(u,v)+1):
                            T[h,i,j,u+k]+=w*amp[u,k]*amp[v,k]
            h+=1
    return T,pairs


@njit(cache=True)
def _rank_forward(T,pairs,amplitudes,residues,q):
    K,J=amplitudes.shape;D=T.shape[-1]
    X=np.zeros((len(pairs),D,D),dtype=amplitudes.dtype)
    for h in range(len(pairs)):
        r,s=pairs[h]
        for i in range(J):
            for j in range(J):
                delta=q*(i-j)+residues[r]-residues[s]
                w=amplitudes[r,i]*amplitudes[s,j].conjugate()
                for n in range(max(0,delta),min(D,D+delta)):
                    X[h,n,n-delta]+=w*T[h,i,j,n]
    return X


@njit(cache=True)
def _rank_backward(T,pairs,H,amplitudes,residues,q):
    K,J=amplitudes.shape;D=T.shape[-1];g=np.zeros_like(amplitudes)
    for h in range(len(pairs)):
        r,s=pairs[h]
        for i in range(J):
            for j in range(J):
                delta=q*(i-j)+residues[r]-residues[s]
                w=H[h,0,0]*0
                for n in range(max(0,delta),min(D,D+delta)):
                    w+=H[h,n,n-delta]*T[h,i,j,n]
                g[r,i]+=w*amplitudes[s,j]
                g[s,j]+=w.conjugate()*amplitudes[r,i]
    return g


def _rank_entropy(A,gradient=False,diagnostics=None):
    if not A.size:return (0.0,A.copy()) if gradient else 0.0
    w,U=eigh((A+A.conj().T)/2,check_finite=True)
    if w.min()<-5e-11:raise ArithmeticError('Nonpositive density matrix in rank-K calculation.')
    if diagnostics is not None:
        diagnostics['minimum_eigenvalue']=min(diagnostics['minimum_eigenvalue'],float(w.min()))
        neg=-w[w<0];diagnostics['clipped_negative_mass']+=float(neg.sum())
        if neg.size:diagnostics['clipped_entropy_scale']+=float(-neg@np.log2(neg))
    pos=w[w>0];value=-float(pos@np.log2(pos))
    if not gradient:return value
    derivative=-(np.log2(np.maximum(w,1e-17))+1/np.log(2))
    return value,(U*derivative)@U.conj().T


class RankKCombChannel:
    """Coherent information of a mixture of K orthogonal Fock combs.

    Any 2 <= K <= modulus is allowed; residues must be distinct modulo m.
    Real AND complex amplitudes are supported. For a complex search, start
    with a complex array; both real and imaginary parts are optimized.
    No global optimum over amplitudes, energy, or K is asserted.
    T_M is the exact cutoff-erasure channel, not a renormalized projection.
    """
    def __init__(self,kind,parameter,nu,modulus,teeth,rank,cutoff,residues=None):
        self.q=_integer(modulus,'modulus',2);self.J=_integer(teeth,'teeth',1)
        self.K=_integer(rank,'rank',2);self.M=_integer(cutoff,'cutoff')
        if self.K>self.q:raise ValueError('Orthogonal combs require K <= modulus.')
        if residues is None:residues=tuple(range(self.K))
        residues=tuple(_integer(r,'residue') for r in residues)
        if len(residues)!=self.K or len(set(residues))!=self.K or max(residues)>=self.q:
            raise ValueError('Exactly K distinct residues in [0,modulus) are required.')
        if not np.isfinite(parameter) or not np.isfinite(nu) or nu<0:
            raise ValueError('Require finite channel parameters and nu >= 0.')
        self.kind=kind;self.parameter=float(parameter);self.nu=float(nu)
        if kind=='attenuator':
            if not 0<parameter<1:raise ValueError('Require 0 < eta < 1.')
            G=1+(1-parameter)*nu;tau=parameter/G
        elif kind=='amplifier':
            if not parameter>1:raise ValueError('Require gain > 1.')
            G=parameter+(parameter-1)*nu;tau=parameter/G
        elif kind=='additive':
            if not parameter>0 or nu!=0:raise ValueError('Additive convention: xi > 0 and unused nu = 0.')
            G=1+parameter;tau=1/G
        else:raise ValueError('Unknown channel kind.')
        estimated_kernel_bytes=(self.K*(self.K+1)//2)*self.J*self.J*(self.M+1)*8
        if estimated_kernel_bytes>768*1024**2:
            raise MemoryError('The dense rank-K kernel exceeds 768 MiB; reduce rank, length, or cutoff.')
        self.G=G;self.tau=tau;self.residues=np.array(residues,dtype=np.int64)
        self.T,self.pairs=_rank_pair_kernels(tau,G,self.q,self.J,self.residues,self.M)
        if not np.all(np.isfinite(self.T)):raise ArithmeticError('Nonfinite channel kernels.')
        self.diagonal=[int(np.flatnonzero((self.pairs[:,0]==r)&(self.pairs[:,1]==r))[0]) for r in range(self.K)]
        self.pair_index={(int(r),int(s)):h for h,(r,s) in enumerate(self.pairs)}
        self.indices=[np.arange(r,self.M+1,self.q) for r in range(self.q)]
        self.charges=[[self.indices[(c+r)%self.q] for r in self.residues] for c in range(self.q)]

    def evaluate(self,amplitudes,grad=False,parts=False):
        A=np.asarray(amplitudes)
        if A.shape!=(self.K,self.J) or not np.all(np.isfinite(A)):
            raise ValueError('Expected K by J finite weighted Fock amplitudes.')
        A=A.astype(np.complex128 if np.iscomplexobj(A) else np.float64,copy=True)
        norm=float(np.linalg.norm(A))
        if not np.isfinite(norm) or norm<=0:raise ValueError('The input must have finite nonzero norm.')
        A/=norm
        probabilities=np.sum(abs(A)**2,axis=1).real
        X=_rank_forward(self.T,self.pairs,A,self.residues,self.q)
        D=self.M+1;B=np.zeros((D,D),dtype=A.dtype)
        for h in self.diagonal:B+=X[h]
        raw_tails=probabilities-np.array([np.trace(X[h]).real for h in self.diagonal])
        if min(raw_tails)<-2e-10 or max(raw_tails-probabilities)>2e-10:
            raise ArithmeticError('Invalid retained output traces.')
        tails=np.maximum(raw_tails,0);tail=float(sum(tails))
        SB=_h(tail);SRB=sum(_h(float(t)) for t in tails)
        diagnostics=[dict(minimum_eigenvalue=0.0,clipped_negative_mass=0.0,clipped_entropy_scale=0.0) for _ in range(2)]
        HB=np.zeros_like(B) if grad else None
        HR=np.zeros_like(X) if grad else None
        for idx in self.indices:
            block=B[np.ix_(idx,idx)]
            if grad:
                val,H=_rank_entropy(block,True,diagnostics[0]);HB[np.ix_(idx,idx)]=H
            else:val=_rank_entropy(block,diagnostics=diagnostics[0])
            SB+=val
        joint_trace=0.
        for indices in self.charges:
            boundaries=np.cumsum([0]+[len(a) for a in indices]);R=np.zeros((boundaries[-1],boundaries[-1]),dtype=A.dtype)
            for h,(r,s) in enumerate(self.pairs):
                target=(slice(boundaries[r],boundaries[r+1]),slice(boundaries[s],boundaries[s+1]))
                block=X[h][np.ix_(indices[r],indices[s])];R[target]=block
                if r!=s:R[target[::-1]]=block.conj().T
            joint_trace+=np.trace(R).real
            if grad:
                val,H=_rank_entropy(R,True,diagnostics[1])
                for h,(r,s) in enumerate(self.pairs):
                    HR[h][np.ix_(indices[r],indices[s])]=H[boundaries[r]:boundaries[r+1],boundaries[s]:boundaries[s+1]]
            else:val=_rank_entropy(R,diagnostics=diagnostics[1])
            SRB+=val
        F=float(SB-SRB)
        if parts:
            result=dict(Ic=F,SB=float(SB),SRB=float(SRB),probabilities=probabilities.tolist(),
                erasure_probabilities=tails.tolist(),raw_erasure_probabilities=raw_tails.tolist(),
                receiver_trace=float(np.trace(B).real+tail),joint_trace=float(joint_trace+tail),
                maximum_cross_trace=max([abs(np.trace(X[h])) for h,(r,s) in enumerate(self.pairs) if r!=s]+[0.]),
                receiver_diagnostics=diagnostics[0],joint_diagnostics=diagnostics[1],
                energy=float(np.sum(abs(A)**2*(self.q*np.arange(self.J)[None,:]+self.residues[:,None]))))
            return result
        if not grad:return F
        H=np.zeros_like(X);direct=np.zeros_like(A);eye=np.eye(D)
        for h,(r,s) in enumerate(self.pairs):
            if r==s:
                flag_derivative=_hp(tail)-_hp(float(tails[r]))
                H[h]=HB-HR[h]-flag_derivative*eye
                direct[r]=2*flag_derivative*A[r]
            else:H[h]=-2*HR[h]
        g=_rank_backward(self.T,self.pairs,H,A,self.residues,self.q)+direct
        g=(g-A*float(np.vdot(A,g).real))/norm
        return F,g

    def optimize(self,amplitudes,maxiter=100,scale=1e4):
        _integer(maxiter,'maxiter',1)
        if not np.isfinite(scale) or scale<=0:raise ValueError('Require a positive finite scale.')
        A=np.asarray(amplitudes);complex_search=np.iscomplexobj(A)
        initial=float(self.evaluate(A));A=A/np.linalg.norm(A)
        shape=A.shape;size=A.size
        def pack(C):
            return np.r_[C.real.ravel(),C.imag.ravel()] if complex_search else C.real.ravel()
        def unpack(x):
            return (x[:size]+1j*x[size:]).reshape(shape) if complex_search else x.reshape(shape)
        best=[initial,A.copy()]
        def objective(x):
            B=unpack(x);f,g=self.evaluate(B,grad=True)
            if f>best[0]:best[:]=[float(f),B.copy()/np.linalg.norm(B)]
            return -scale*f,-scale*pack(g)
        result=minimize(objective,pack(A),jac=True,method='L-BFGS-B',
            options=dict(maxiter=maxiter,ftol=1e-13,gtol=1e-8,maxls=30))
        best_A=best[1];value=float(self.evaluate(best_A))
        if value+2e-13<initial:raise ArithmeticError('Optimization lost its incumbent.')
        return best_A,value,dict(iterations=int(result.nit),evaluations=int(result.nfev),
            optimizer_success=bool(result.success),termination=str(result.message),
            coefficient_domain='complex' if complex_search else 'real',initial_Ic=initial,final_Ic=value)


def rank_record_amplitudes(row):
    """Read a new K-state record or an unchanged legacy two-state record."""
    if 'coefficients_real' in row:
        K=_integer(row['rank'],'rank',2);J=_integer(row['teeth'],'teeth',1)
        c=np.asarray(row['coefficients_real'],float)
        if 'coefficients_imag' in row:c=c+1j*np.asarray(row['coefficients_imag'],float)
        p=np.asarray(row['probabilities'],float);residues=np.array([_integer(r,'residue') for r in row['residues']],dtype=np.int64)
        if c.shape!=(K,J) or p.shape!=(K,) or not np.all(np.isfinite(c)) or not np.all(np.isfinite(p)):
            raise ValueError('Malformed K-state record.')
        if np.min(p)<=0 or abs(p.sum()-1)>1e-12 or np.max(abs(np.linalg.norm(c,axis=1)-1))>1e-10:
            raise ValueError('Invalid codeword normalization or mixture probabilities.')
        return np.sqrt(p)[:,None]*c,residues
    a=np.asarray(row['a'],float);b=np.asarray(row['b'],float);p=float(row['p_even'])
    if a.shape!=(row['teeth'],) or b.shape!=a.shape or not 0<p<1:
        raise ValueError('Malformed legacy two-state record.')
    return np.vstack([np.sqrt(p)*a,np.sqrt(1-p)*b]),np.array([0,row.get('offset',1)],dtype=np.int64)


def independent_rank_stinespring(row,cutoff=None):
    """Independent sparse Kraus dilation followed by FULL matrix eigenspectra.

    This does not use the precomputed pair kernels, charge decomposition,
    entropy gradients, or the optimizer. It supports complex coefficients.
    """
    from scipy.special import gammaln
    from scipy.sparse import coo_matrix
    A,residues=rank_record_amplitudes(row);A=A/np.linalg.norm(A)
    K,J=A.shape;q=int(row['modulus']);M=int(row['cutoff_check'] if cutoff is None else cutoff)
    D=M+1;N=q*(J-1)+max(residues)+1
    kind=row.get('channel','attenuator');parameter=float(row.get('parameter',row.get('eta_found')));nu=float(row['nu'])
    if kind=='attenuator':gain=1+(1-parameter)*nu;tau=parameter/gain
    elif kind=='amplifier':gain=parameter+(parameter-1)*nu;tau=parameter/gain
    elif kind=='additive':gain=1+parameter;tau=1/gain
    else:raise ValueError('Unknown channel.')
    indices=[];histories=[];values=[]
    for r in range(K):
        for j in range(J):
            coef=A[r,j]
            if coef==0:continue
            n=q*j+int(residues[r])
            for ell in range(n+1):
                u=n-ell
                if u>M or (tau==1 and ell):continue
                loss=gammaln(n+1)-gammaln(ell+1)-gammaln(u+1)+u*np.log(tau)
                if ell:loss+=ell*np.log1p(-tau)
                k=np.arange(M-u+1);b=u+k
                amp=gammaln(b+1)-gammaln(k+1)-gammaln(u+1)-(b+1)*np.log(gain)
                amp=amp+k*np.log(gain-1) if gain>1 else np.where(k==0,amp,-np.inf)
                indices.extend((r*D+b).tolist());histories.extend((ell*D+k).tolist());values.extend((coef*np.exp((loss+amp)/2)).tolist())
    V=coo_matrix((values,(indices,histories)),shape=(K*D,N*D)).tocsr()
    R=(V@V.conj().T).toarray();B=np.zeros((D,D),dtype=A.dtype)
    tails=[]
    for r in range(K):
        block=R[r*D:(r+1)*D,r*D:(r+1)*D];B+=block
        tail=float(np.sum(abs(A[r])**2)-np.trace(block).real)
        if tail<-2e-11:raise ArithmeticError('Independent dilation trace exceeds one.')
        tails.append(max(tail,0.))
    return float(subnormalized_entropy(B)+scalar_entropy(sum(tails))-
        subnormalized_entropy(R)-sum(scalar_entropy(t) for t in tails))


def make_rank_record(kind,parameter,nu,q,J,A,M,residues=None,threshold=1e-9,independent=True):
    A=np.asarray(A);K=A.shape[0];residues=np.arange(K) if residues is None else np.asarray(residues)
    A=A/np.linalg.norm(A);probabilities=np.sum(abs(A)**2,axis=1)
    if np.min(probabilities)<=1e-15:raise ValueError('Vanishing codeword weight: retain a lower-rank incumbent instead.')
    coefficients=A/np.sqrt(probabilities)[:,None]
    values=[];parts=[]
    for cutoff in [M,M+20,M+40]:
        details=RankKCombChannel(kind,parameter,nu,q,J,K,cutoff,residues).evaluate(A,parts=True)
        values.append(details['Ic']);parts.append(details)
    r=dict(channel=kind,parameter=float(parameter),nu=float(nu),rank=K,modulus=int(q),teeth=int(J),
        residues=[int(x) for x in residues],coefficients_real=coefficients.real.tolist(),
        probabilities=probabilities.tolist(),coefficient_domain='complex' if np.iscomplexobj(A) else 'real',
        cutoff=int(M),cutoff_check=int(M+20),cutoff_check_extra=int(M+40),
        Ic=float(values[0]),Ic_check=float(values[1]),Ic_check_extra=float(values[2]),
        positivity_tolerance=float(threshold),energy=float(parts[-1]['energy']),max_input_fock_level=int(q*(J-1)+max(residues)),accepted=bool(min(values)>threshold))
    if np.iscomplexobj(A):r['coefficients_imag']=coefficients.imag.tolist()
    if kind=='attenuator':r.update(eta_found=float(parameter),eta_G=gaussian_threshold(nu),eta_AD=antidegradability_threshold(nu))
    if kind=='amplifier' and nu>0:r.update(kappa_G=float(amplifier_threshold(nu)),kappa_AD=float(1+1/(2*nu)))
    if independent:
        other=independent_rank_stinespring(r);r['Ic_independent']=other;r['implementation_difference']=other-values[1]
        tolerance=min(2e-11,max(2e-13,min(values)*.005))
        if abs(r['implementation_difference'])>tolerance:raise ArithmeticError('Independent rank-K evaluation disagrees.')
        r['accepted']=bool(r['accepted'] and other>threshold)
    for d in parts:
        if max(abs(d['receiver_trace']-1),abs(d['joint_trace']-1))>2e-12 or d['maximum_cross_trace']>1e-13:
            raise ArithmeticError('Rank-K state trace or orthogonality failure.')
        if min(d['raw_erasure_probabilities'])<-1e-12:
            raise ArithmeticError('Excessive roundoff in the erasure probability.')
    return r


def validate_rank_record(row,kind=None):
    kind=kind or row.get('channel','attenuator')
    if row.get('channel',kind)!=kind or row.get('accepted',True) is not True:
        raise ValueError('Channel mismatch or rejected K-state record.')
    A,residues=rank_record_amplitudes(row);K,J=A.shape;q=_integer(row['modulus'],'modulus',2)
    parameter=float(row.get('parameter',row.get('eta_found')));nu=float(row['nu'])
    if 'eta_found' in row and abs(float(row['eta_found'])-parameter)>1e-12:
        raise ValueError('The stored attenuator parameter is inconsistent.')
    floor=float(row.get('positivity_tolerance',1e-9))
    if not np.isfinite(floor) or floor<0:raise ValueError('Invalid positivity tolerance.')
    floor=max(1e-10,floor)
    if _integer(row['cutoff_check'],'cutoff_check')<=_integer(row['cutoff'],'cutoff'):
        raise ValueError('Require cutoff_check > cutoff.')
    if 'cutoff_check_extra' in row and _integer(row['cutoff_check_extra'],'cutoff_check_extra')<=row['cutoff_check']:
        raise ValueError('Require increasing output cutoffs.')
    for field,cutoff in [('Ic',row['cutoff']),('Ic_check',row['cutoff_check']),('Ic_check_extra',row.get('cutoff_check_extra'))]:
        if cutoff is None:continue
        cutoff=_integer(cutoff,'cutoff')
        details=RankKCombChannel(kind,parameter,nu,q,J,K,int(cutoff),residues).evaluate(A,parts=True)
        value=details['Ic'];stored=float(row[field]);tolerance=min(2e-12,.005*max(abs(stored),1e-10))
        if not np.isfinite(value) or not np.isfinite(stored) or stored<=floor or value<=floor or abs(value-stored)>tolerance:
            raise ArithmeticError(f'Stale/unresolved K-state record at {parameter}, M={cutoff}: {value}, stored={stored}')
        if max(abs(details['receiver_trace']-1),abs(details['joint_trace']-1))>2e-12:
            raise ArithmeticError('Invalid rank-K normalization.')
        diagnostics=[details['receiver_diagnostics'],details['joint_diagnostics']]
        if min(d['minimum_eigenvalue'] for d in diagnostics)<-1e-12 or sum(d['clipped_entropy_scale'] for d in diagnostics)>.01*value:
            raise ArithmeticError('Spectral roundoff too large relative to the rate.')
    return dict(row)


# ---- Finite searches over K, modulus, codeword length and amplitudes ----

DEFAULT_RANK_SUPPORTS=((3,10),(3,30),(4,10),(4,30),(5,8),(6,8))


def rank_seed_family(K,q,J,reference=None,extra_mass=.12):
    """Construct a finite starting point, not a claim of an optimized input.

    Existing amplitudes are preserved whenever their spacing/length agree.
    Adding a codeword uses a new, orthogonal residue and positive probability.
    """
    source=None;residues=None
    if reference is not None and int(reference['modulus'])==q and int(reference['teeth'])==J:
        source,residues=rank_record_amplitudes(reference)
    elif q==5 and J==8:
        cs=np.array(MOD5_RANK3_FAMILY.normalized_coefficients())
        source=np.sqrt(np.array([.30,.12,.58]))[:,None]*cs;residues=np.array([0,1,2])
    else:
        bases=base_seeds()
        if J in bases:
            seed=bases[J];p=seed[-1];source=np.vstack([np.sqrt(p)*seed[:J],np.sqrt(1-p)*seed[J:2*J]])
        else:
            seed=bases[10];coord=np.linspace(0,1,J);old=np.linspace(0,1,10)
            cs=np.vstack([np.interp(coord,old,abs(seed[:10])),np.interp(coord,old,abs(seed[10:20]))])
            cs*=(-1.)**np.arange(J);cs/=np.linalg.norm(cs,axis=1)[:,None]
            source=np.sqrt([seed[-1],1-seed[-1]])[:,None]*cs
        residues=np.array([0,1])
    source=source/np.linalg.norm(source)
    probabilities=np.sum(abs(source)**2,axis=1)
    coefficient_rows=source/np.sqrt(probabilities)[:,None]
    out=np.zeros((K,J),dtype=source.dtype);kept=min(K,len(source))
    out[:kept]=source[:kept];out/=np.linalg.norm(out)
    if kept<K:
        out[:kept]*=np.sqrt(1-extra_mass)
        for r in range(kept,K):
            # Smoothly extrapolate the amplitudes of the last two codewords.
            c=coefficient_rows[-1].copy()
            if len(source)>1:
                ratio=np.clip(abs(coefficient_rows[-1])/(abs(coefficient_rows[-2])+1e-14),.65,1.5)
                c*=ratio**(r-kept+1)
            c/=np.linalg.norm(c);out[r]=np.sqrt(extra_mass/(K-kept))*c
    return out/np.linalg.norm(out)


def rank_search_cutoff(kind,parameter,q,J,K):
    gain=parameter if kind=='amplifier' else 1.0
    return max(60,int(np.ceil(gain*(q*(J-1)+K-1)))+35)


def optimize_rank_at_point(kind,parameter,nu,incumbent=None,ranks=(2,3,4,5,6),
                           supports=DEFAULT_RANK_SUPPORTS,iterations=80,seed=2718,
                           complex_search=False,all_starts=False,threshold=1e-9,cutoff=None,reference=None,starts_per_family=1):
    """Run a specified FINITE K/support search, preserving the supplied input.

    `incumbent` must describe an input at this exact channel; it is always
    reevaluated before use. The returned input is the best checked one found,
    NOT a proved optimum over K or over input energy. Search failures
    give no converse bound. Rigorous lower bounds are proved in separate scripts.
    """
    ranks=tuple(sorted(set(_integer(k,'rank',2) for k in ranks)))
    supports=tuple(dict.fromkeys(tuple(map(int,s)) for s in supports))
    if not ranks or not supports:raise ValueError('A nonempty rank/support list is required.')
    _integer(starts_per_family,'starts_per_family',1)
    rng=np.random.default_rng(seed);best=None;best_value=-np.inf;trials=[]
    if reference is None:reference=incumbent
    if incumbent is not None:
        old_parameter=float(incumbent.get('parameter',incumbent.get('eta_found')))
        if abs(old_parameter-parameter)>1e-12 or abs(float(incumbent['nu'])-nu)>1e-12:
            raise ValueError('Incumbent belongs to another channel; reevaluate it explicitly first.')
        A,res=rank_record_amplitudes(incumbent)
        v=RankKCombChannel(kind,parameter,nu,incumbent['modulus'],incumbent['teeth'],len(A),incumbent['cutoff'],res).evaluate(A)
        if abs(v-float(incumbent['Ic']))>max(3e-12,abs(v)*1e-7):raise ArithmeticError('Incumbent rate is not reproduced.')
        best=dict(incumbent);best_value=float(incumbent['Ic_check'])
        supports=tuple(dict.fromkeys(((int(incumbent['modulus']),int(incumbent['teeth'])),)+supports))
    for q,J in supports:
        for K in ranks:
            if K>q:continue
            M=rank_search_cutoff(kind,parameter,q,J,K) if cutoff is None else int(cutoff)
            channel=RankKCombChannel(kind,parameter,nu,q,J,K,M)
            primary=rank_seed_family(K,q,J,reference,.12)
            starts=[primary]
            if reference is not None and int(reference['modulus'])==q and int(reference['teeth'])==J and K>len(rank_record_amplitudes(reference)[0]):
                starts.append(rank_seed_family(K,q,J,reference,.001))
            while len(starts)<starts_per_family:
                perturbed=primary+rng.normal(0,.02/np.sqrt(K*J),primary.shape)
                starts.append(perturbed/np.linalg.norm(perturbed))
            if complex_search:
                starts=[A.astype(complex)*np.exp(1j*rng.normal(0,.06,A.shape)) for A in starts]
            if not all_starts and starts_per_family==1 and len(starts)>1:
                # Both starts receive a short optimization, rather than selecting
                # solely on their unoptimized coherent information.
                pre=[]
                for A in starts:
                    B,f,info=channel.optimize(A,min(20,iterations),scale=1e5)
                    pre.append((B,f))
                starts=[max(pre,key=lambda x:x[1])[0]]
            for start_id,A in enumerate(starts):
                B,value,info=channel.optimize(A,iterations,scale=1e5)
                trial=dict(rank=K,modulus=q,teeth=J,cutoff=M,start=start_id,Ic=float(value),**info)
                if value>threshold and (best is None or value>best_value+max(2e-12,abs(best_value)*1e-8)):
                    try:
                        rec=make_rank_record(kind,parameter,nu,q,J,B,M,threshold=threshold,independent=True)
                        if rec['accepted'] and (best is None or rec['Ic_check']>best_value+max(2e-12,abs(best_value)*1e-8)):
                            best=rec;best_value=rec['Ic_check'];trial['accepted_improvement']=True
                    except (ArithmeticError,ValueError) as exc:
                        trial['verification_failed']=str(exc)
                trials.append(trial)
    return best,trials

def extend_rank_frontier(row,threshold=1e-9,tolerance=2e-5,rounds=2,iterations=100):
    """Improve a found frontier using its explicit state and local continuation.

    Negative trials delimit THIS search only; they are never capacity upper
    bounds. Every accepted parameter is reevaluated with complete coefficients.
    """
    kind=row.get('channel','attenuator');nu=float(row['nu']);best=dict(row);history=[]
    if kind=='attenuator':bad=antidegradability_threshold(nu);direction=-1
    elif kind=='amplifier':bad=1+1/(2*nu);direction=1
    elif kind=='additive':bad=.5;direction=1
    else:raise ValueError('Unknown frontier channel.')
    original_parameter=float(row.get('parameter',row.get('eta_found')))
    for round_ in range(rounds):
        A,res=rank_record_amplitudes(best);K,J=A.shape;q=int(best['modulus']);good=float(best.get('parameter',best.get('eta_found')))
        M=rank_search_cutoff(kind,good,q,J,K)
        obj=RankKCombChannel(kind,good,nu,q,J,K,M,res)
        B,value,opt=obj.optimize(A,maxiter=iterations,scale=1e6)
        if value>threshold:
            ck=make_rank_record(kind,good,nu,q,J,B,M,res,threshold)
            if ck['accepted'] and (ck['Ic_check']>best['Ic_check']):best=ck;A=B
        lo=good;hi=bad
        for _ in range(18):
            if abs(hi-lo)<tolerance:break
            mid=(lo+hi)/2;midM=rank_search_cutoff(kind,mid,q,J,K)
            val=RankKCombChannel(kind,mid,nu,q,J,K,midM,res).evaluate(A)
            history.append(dict(parameter=float(mid),Ic=float(val),kind='fixed-input trial',rank=K))
            if val>threshold*2:lo=mid
            else:hi=mid
        if direction*(lo-good)>1e-10:
            ck=make_rank_record(kind,lo,nu,q,J,A,rank_search_cutoff(kind,lo,q,J,K),res,threshold)
            if ck['accepted']:best=ck
        bad=hi
    final_parameter=float(best.get('parameter',best.get('eta_found')))
    if direction*(final_parameter-original_parameter)<-1e-12:raise ArithmeticError('Frontier regressed.')
    return best,history

def rank_reference_records(category):
    """Original complete inputs used to initialize the published K search.

    The compact search record preserves these inputs so running --search does
    not recursively change the experiment by starting from its own output.
    """
    manifest=DATA/'rank_search_v2.json'
    if manifest.exists():
        entries=json.loads(manifest.read_text())['experiments'][category]
        return [e['baseline'] for e in entries]
    if category=='fig2':
        return list(csv.DictReader((DATA/'fig2_data_v2.csv').open()))
    if category=='eta080':return [dict(eta=.8)]
    file={'fig1':'fig1_witnesses_v2.json','amplifier':'amplifier_witnesses_v2.json',
          'additive':'additive_witnesses_v2.json'}[category]
    return read_rows(file)


def rank_search_one(category,index,row,ranks=(2,3,4,5,6),supports=None,iterations=100,
                    seed=2718,complex_search=False,frontier_rounds=2):
    """One reproducible rank/amplitude/probability search for a figure point."""
    kind='attenuator' if category in ('fig2','fig1','eta080') else ('amplifier' if category=='amplifier' else 'additive')
    nu=1. if category in ('fig2','eta080') else float(row['nu'])
    parameter=float(row.get('parameter',row.get('eta_found',row.get('eta'))))
    reference=None;incumbent=row
    if category in ('fig2','eta080'):
        supports=((3,10),(4,10),(5,8),(6,6)) if supports is None else supports;cutoff=60
        if category=='eta080':family=MOD5_RANK3_FAMILY;weights=np.array([.30,.12,.58])
        else:
            key=row['best_family'];family=MOD4_RANK2_FAMILY if key=='mod4' else MOD5_RANK3_FAMILY
            weights=np.array([float(row[f'{key}_w{i}']) for i in range(family.rank)])
        cs=np.array(family.normalized_coefficients());active=weights>1e-12
        if active.sum()>=2:
            A=np.sqrt(weights[active])[:,None]*cs[active];res=np.array(family.residues)[active]
            baseline=make_rank_record(kind,parameter,nu,family.q,len(cs[0]),A,60,res,threshold=1e-9)
            incumbent=baseline if baseline['accepted'] else None
        else:incumbent=None
        reference=incumbent
    else:supports=DEFAULT_RANK_SUPPORTS if supports is None else supports;cutoff=None
    best,trials=optimize_rank_at_point(kind,parameter,nu,incumbent,ranks,supports,
        iterations=iterations,seed=seed+index,complex_search=complex_search,threshold=1e-9,cutoff=cutoff,reference=reference)
    frontier=[]
    if category in ('fig1','amplifier') and best is not None and frontier_rounds:
        best,frontier=extend_rank_frontier(best,threshold=1e-9,rounds=frontier_rounds,iterations=max(120,iterations))
    return dict(category=category,index=index,parameter=parameter,nu=nu,baseline=row,best=best,
        configuration=dict(ranks=list(ranks),supports=[list(x) for x in supports],iterations=iterations,
            coefficient_domain='complex' if complex_search else 'real',seed=seed+index),
        trials=trials,frontier_trials=frontier)


def run_rank_figure_search(category,output,ranks=(2,3,4,5,6),supports=None,iterations=100,
                           seed=2718,complex_search=False,quick=False,nus=None):
    """Repeat the published finite search; write NEW data outside the paper data."""
    original=rank_reference_records(category);selected=list(enumerate(original))
    if nus is not None:
        selected=[(i,r) for i,r in selected if any(abs(float(r['nu'])-float(n))<1e-10 for n in nus)]
        if len(selected)!=len(nus):raise ValueError('Use bath occupations present in the saved figure.')
    if quick:
        selected=selected[:1];iterations=min(iterations,5);small_m=max(3,min(ranks));supports=((small_m,3),);ranks=tuple(k for k in ranks if k<=small_m)
    if not selected:raise ValueError('No eligible parameter/rank combination.')
    answers=[];details=[]
    for index,row in selected:
        result=rank_search_one(category,index,row,ranks,supports,iterations,seed,complex_search,frontier_rounds=0 if quick else 2)
        best=result['best'];details.append(result)
        if category in ('fig2','eta080'):
            old=max(0.,float(row.get('best_non_gaussian_weight_grid',0)))
            value=best['Ic'] if best is not None else old
            if value+3e-11<old:raise ArithmeticError('Rank search lost the original Figure 2 lower bound.')
            answers.append(dict(eta=float(result['parameter']),nu=1.,baseline_rate=old,
                plotted_rate=max(old,value,0.),state=best))
        else:
            if best is None:raise ArithmeticError('A saved positive input was lost.')
            answers.append(best)
        write_rows(answers,output)
        # The details are generated on demand, not additional required inputs.
        target=Path(output).with_name(Path(output).stem+'_search_details.json');write_rows(details,target)
        p=result['parameter'];K=best.get('rank',2) if best else 0
        print(f'{category} parameter={p:.10g}, rank={K}, Ic={best["Ic_check"] if best else 0:.12g}',flush=True)
    if not quick and category in ('fig2','additive'):
        extra=[]
        example=DATA/'rankK_eta080_v2.json'
        if category=='fig2' and example.exists():extra=[json.loads(example.read_text())]
        answers=pool_rank_inputs(category,answers,extra)
        if category=='additive':
            last,continuation=extend_rank_frontier(answers[-1],threshold=1e-9,rounds=2,iterations=max(120,iterations))
            if last['parameter']>answers[-1]['parameter']+1e-10:answers.append(last)
            details[-1]['endpoint_continuation']=continuation
        write_rows(answers,output)
        write_rows(details,Path(output).with_name(Path(output).stem+'_search_details.json'))
    return answers


def add_rank_search_arguments(parser,default_supports=None):
    parser.add_argument('--ranks',default='2,3,4,5,6',help='Comma-separated K values; every requested K <= m is tested. No global-rank optimum is assumed.')
    parser.add_argument('--rank-supports','--supports',dest='rank_supports',default=None,help='Optional m:J pairs; defaults are given in the saved search record.')
    parser.add_argument('--rank-iterations','--maxiter',dest='rank_iterations',type=int,default=100,help='Maximum L-BFGS iterations for each selected rank/support start.')
    parser.add_argument('--rank-seed','--seed',dest='rank_seed',type=int,default=2718,help='Fixed random seed for optional complex starts.')
    parser.add_argument('--complex',action='store_true',help='Optimize both real and imaginary parts of Fock amplitudes. Saved paper searches use real amplitudes.')


def parsed_rank_options(args,parser):
    try:
        ranks=tuple(sorted(set(int(k) for k in args.ranks.split(','))))
        supports=None if args.rank_supports is None else tuple(tuple(int(v) for v in item.split(':')) for item in args.rank_supports.split(','))
        if not ranks or min(ranks)<2 or args.rank_iterations<1 or args.rank_seed<0:raise ValueError()
        if supports is not None and (not supports or any(len(s)!=2 or s[0]<2 or s[1]<1 for s in supports)):raise ValueError()
        effective=DEFAULT_RANK_SUPPORTS if supports is None else supports
        if not any(K<=m for K in ranks for m,J in effective):raise ValueError()
    except (ValueError,TypeError):parser.error('Require ranks >= 2, m:J supports, positive iterations, and some K <= m.')
    return dict(ranks=ranks,supports=supports,iterations=args.rank_iterations,seed=args.rank_seed,complex_search=args.complex)

def pool_rank_inputs(category,records,extra_states=()):
    """Test all saved optimized inputs across the displayed parameter grid.

    This uses real channel evaluations at every new parameter, never copies
    a reported rate to another channel. New records retain the full input.
    """
    figure1=category=='fig2';kind='attenuator' if figure1 else 'additive'
    pool=[]
    for item in records:
        row=item.get('state') if figure1 else item
        if row is not None:pool.append(row)
    pool.extend(extra_states)
    output=[]
    for item in records:
        parameter=float(item['eta'] if figure1 else item['parameter']);nu=1. if figure1 else 0.
        incumbent=item.get('state') if figure1 else item
        old_value=float(item['plotted_rate'] if figure1 else item['Ic_check'])
        winner=incumbent;top=old_value;cache={}
        for row in pool:
            A,res=rank_record_amplitudes(row);K,J=A.shape;q=int(row['modulus']);M=60 if figure1 else int(row['cutoff'])
            key=(q,J,K,M,tuple(res))
            if key not in cache:cache[key]=RankKCombChannel(kind,parameter,nu,q,J,K,M,res)
            f=cache[key].evaluate(A)
            if f>max(1e-9,top+max(5e-12,abs(top)*1e-9)):
                candidate=make_rank_record(kind,parameter,nu,q,J,A,M,res,threshold=1e-9)
                compare=candidate['Ic'] if figure1 else candidate['Ic_check']
                if candidate['accepted'] and compare>top+max(5e-12,abs(top)*1e-9):
                    candidate['pool_source_parameter']=float(row.get('parameter',row.get('eta_found')))
                    winner=candidate;top=compare
        if figure1:
            result=dict(item);result.update(state=winner,plotted_rate=max(old_value,top));output.append(result)
        else:output.append(winner)
    return output

def verify_rank_search(output=None):
    """Regression tests for the added arbitrary-K implementation and paper data.

    This is a numerical test suite, not a mathematical assertion that every
    possible code path is error-free. Rigorous interval bounds are separate.
    Run: python numerics/gaussian_channel.py --self-test
    """
    import hashlib
    rng=np.random.default_rng(7319);engine=[]
    channels=[('attenuator',.8,1.),('additive',.38,0.),('amplifier',1.35,1.)]
    for kind,parameter,nu in channels:
        for K in (2,3,4,5,6,7):
            q=max(4,K);J=3;M=q*3+4
            obj=RankKCombChannel(kind,parameter,nu,q,J,K,M)
            for complex_case in (False,True):
                A=rng.normal(size=(K,J))
                if complex_case:A=A+1j*rng.normal(size=A.shape)
                f,g=obj.evaluate(A,grad=True);direction=rng.normal(size=A.shape)
                if complex_case:direction=direction+1j*rng.normal(size=A.shape)
                h=2e-6;numerical=(obj.evaluate(A+h*direction)-obj.evaluate(A-h*direction))/(2*h)
                error=abs(numerical-np.vdot(g,direction).real)
                if error>3e-7:raise ArithmeticError('Rank-K analytic gradient failed finite-difference test.')
                r=make_rank_record(kind,parameter,nu,q,J,A,M,independent=False)
                independent=independent_rank_stinespring(r,cutoff=M)
                if abs(f-independent)>5e-12:raise ArithmeticError('Full-matrix calculation does not reproduce rank-K blocks.')
                if K==2 and not complex_case:
                    p=float(np.sum(A[0]**2)/np.sum(A**2))
                    old=GaussianCombChannel(kind,parameter,nu,q,J,M).evaluate(np.r_[A.ravel(),p])
                    if abs(f-old)>3e-12:raise ArithmeticError('New K=2 calculation disagrees with original program.')
                phases=np.exp(1j*.341*(q*np.arange(J)[None,:]+np.arange(K)[:,None]))
                if abs(obj.evaluate(A*phases)-f)>3e-12:raise ArithmeticError('Phase covariance failed.')
                engine.append(dict(channel=kind,rank=K,complex=complex_case,
                    gradient_error=float(error),independent_error=float(abs(f-independent))))
            pure=np.zeros((K,J));pure[0]=rng.normal(size=J)
            if abs(obj.evaluate(pure))>3e-12:raise ArithmeticError('Pure input must have zero coherent information.')
        print('PASS rank/gradient/full-matrix controls:',kind,flush=True)
    # Nonconsecutive residues are supported, with their charge labels preserved.
    obj=RankKCombChannel('attenuator',.8,1,7,3,3,28,residues=(0,2,6));A=rng.normal(size=(3,3))
    r=make_rank_record('attenuator',.8,1,7,3,A,28,residues=(0,2,6),independent=False)
    if abs(obj.evaluate(A)-independent_rank_stinespring(r,28))>5e-12:raise ArithmeticError('Nonconsecutive residues failed.')
    malformed_tests=0
    for function in [lambda:RankKCombChannel('additive',.38,0,3,3,4,30),
        lambda:RankKCombChannel('additive',.38,0,4,3,3,30,residues=(0,0,1)),
        lambda:RankKCombChannel('additive',.38,0,4,3,3,30.2),
        lambda:obj.evaluate(np.zeros((3,3))),
        lambda:obj.evaluate(np.full((3,3),np.nan))]:
        try:function()
        except ValueError:malformed_tests+=1
        else:raise AssertionError('Malformed input was silently accepted.')
    all_rows=[]
    for filename in ['fig1_witnesses_v2.json','amplifier_witnesses_v2.json','additive_witnesses_v2.json']:
        all_rows.extend(read_rows(filename))
    for r in read_rows('fig2_rankK_witnesses_v2.json'):
        if r['state'] is not None:all_rows.append(r['state'])
    all_rows.append(json.loads((DATA/'rankK_eta080_v2.json').read_text()))
    states=[]
    for i,r in enumerate(all_rows):
        kind=r.get('channel','attenuator');validate_saved_witness(r,kind)
        other=independent_rank_stinespring(r)
        tolerance=min(2e-11,.005*abs(float(r['Ic_check'])))
        if abs(other-r['Ic_check'])>tolerance:raise ArithmeticError('Archived state fails independent full-matrix test.')
        A,res=rank_record_amplitudes(r);K,J=A.shape;parameter=float(r.get('parameter',r.get('eta_found')))
        M=int(r.get('cutoff_check_extra',r['cutoff_check']+20))
        c=RankKCombChannel(kind,parameter,r['nu'],r['modulus'],J,K,M,res).evaluate(A,parts=True)
        if c['Ic']+3e-12<r['Ic_check']:raise ArithmeticError('Cutoff monotonicity failed.')
        states.append(dict(channel=kind,parameter=parameter,nu=float(r['nu']),rank=K,
            cutoffs=[r['cutoff'],r['cutoff_check'],M],Ic=[r['Ic'],r['Ic_check'],c['Ic']],
            independent_error=float(abs(other-r['Ic_check']))))
        print(f'PASS saved input {i+1}/{len(all_rows)}: {kind}, K={K}',flush=True)
    # Check no source data or reference input has been replaced by a worse one.
    comparisons=[]
    for category,file in [('fig1','fig1_witnesses_v2.json'),('amplifier','amplifier_witnesses_v2.json'),('additive','additive_witnesses_v2.json')]:
        old=rank_reference_records(category);new=read_rows(file)
        for a,b in zip(old,new):
            if category=='fig1':gain=float(a['eta_found']-b['eta_found'])
            elif category=='amplifier':gain=float(b['parameter']-a['parameter'])
            else:
                if a['parameter']!=b['parameter']:raise ArithmeticError('Additive parameter grid changed silently.')
                gain=float(b['Ic_check']-a['Ic_check'])
            if gain<-3e-12:raise ArithmeticError('A published lower bound was made worse.')
            comparisons.append(dict(category=category,improvement=gain))
    for r in read_rows('fig2_rankK_witnesses_v2.json'):
        if r['plotted_rate']<r['baseline_rate']-3e-12:raise ArithmeticError('Figure 2 baseline was lost.')
    sample=json.loads((DATA/'rankK_eta080_v2.json').read_text());invalid=dict(sample);invalid['Ic_check']+=1e-5
    try:validate_saved_witness(invalid)
    except ArithmeticError:malformed_tests+=1
    else:raise AssertionError('A fabricated/stale rate was accepted.')
    hashes={str(p.relative_to(PAPER)):hashlib.sha256(p.read_bytes()).hexdigest()
        for folder in ['numerics','data'] for p in sorted((PAPER/folder).glob('*')) if p.is_file() and p.suffix in ('.py','.json','.csv')}
    result=dict(status='PASS',qualification='Finite numerical regression tests; not a proof that all code paths are bug-free or a new rigorous interval bound.',
        ranks_tested=list(range(2,8)),real_and_complex_gradient_controls=engine,malformed_records_rejected=malformed_tests,
        saved_witness_checks=states,no_regression_checks=comparisons,source_and_data_sha256=hashes)
    target=CHECKS/'rank_verification_v2.json' if output is None else Path(output)
    write_rows(result,target);print('PASS complete rank-K regression suite:',target,flush=True)
    return result


if __name__=='__main__':
    import argparse
    parser=argparse.ArgumentParser(description='Shared channel calculations. Use --self-test to verify the rank-K implementation and the supplied inputs.')
    parser.add_argument('--self-test',action='store_true');parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    if args.self_test:verify_rank_search(args.output)
    else:parser.print_help()


==> anc/Supplementary_data/numerics/interval_certificate.py <==
#!/usr/bin/env python3
"""Rigorous coherent-information bounds for two finite-support input states.

This is the proof-oriented program corresponding to SM Section III.C of the paper.
Every channel matrix entry is built from exact rational data and enclosed by
``mpmath`` interval arithmetic.  A floating-point eigendecomposition is used
only to *choose* a convenient basis.  The basis actually applied to the
interval matrices is a product of exact rational Householder reflections.
Gershgorin intervals then enclose each eigenvalue individually, and the entropy
function is bounded on every enclosure with outward rounding.

The program proves lower bounds for:

* Theorem 3 at eta=0.8 with cutoff M=14;
* the second exact input at eta=0.7841 with cutoff M=50.

A successful run ends only after the lower endpoint of both coherent-
information intervals has been proved strictly positive and larger than the
lower bound quoted in the main text.
"""
from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from math import comb
from typing import Iterable
import time

import mpmath as mp
from mpmath import iv
import numpy as np

mp.mp.dps = 90
iv.dps = 90

Interval = type(iv.mpf(0))
Matrix = list[list[Interval]]


def ivq(value: Fraction | int) -> Interval:
    """Convert an exact rational number to an enclosing interval."""
    if isinstance(value, int):
        return iv.mpf(value)
    return iv.mpf(value.numerator) / iv.mpf(value.denominator)


def lower(interval: Interval) -> mp.mpf:
    return mp.mpf(interval.a)


def upper(interval: Interval) -> mp.mpf:
    return mp.mpf(interval.b)


def interval_to_decimal_bounds(interval: Interval, digits: int = 60) -> tuple[str, str]:
    """Return enclosing decimal endpoints with ``digits`` decimal places.

    Each mpmath binary endpoint is converted to its exact rational value.
    Integer floor/ceiling operations then round the lower endpoint downward
    and the upper endpoint upward.  No nearest-rounded display number is
    presented as a rigorously enclosing endpoint.
    """
    if isinstance(digits, bool) or not isinstance(digits, int) or digits < 0:
        raise ValueError("digits must be a nonnegative integer")
    scale = 10**digits

    def exact_binary_endpoint(value: tuple[int, int, int, int]) -> Fraction:
        sign, mantissa, exponent, bitcount = value
        if bitcount < 0:
            raise ValueError("Only finite interval endpoints can be serialized.")
        numerator = -int(mantissa) if sign else int(mantissa)
        return (
            Fraction(numerator * (1 << exponent), 1)
            if exponent >= 0
            else Fraction(numerator, 1 << -exponent)
        )

    def decimal(integer: int) -> str:
        if digits == 0:
            return str(integer)
        whole, remainder = divmod(abs(integer), scale)
        sign = "-" if integer < 0 else ""
        return f"{sign}{whole}.{remainder:0{digits}d}"

    # _mpi_ holds the two exact binary endpoints of mpmath's interval type.
    lo, hi = (exact_binary_endpoint(endpoint) for endpoint in interval._mpi_)
    lo_integer = (lo.numerator * scale) // lo.denominator
    hi_integer = -((-hi.numerator * scale) // hi.denominator)
    return decimal(lo_integer), decimal(hi_integer)


def midpoint_float(interval: Interval) -> float:
    return float((lower(interval) + upper(interval)) / 2)


def zero_matrix(rows: int, columns: int | None = None) -> Matrix:
    if columns is None:
        columns = rows
    return [[iv.mpf(0) for _ in range(columns)] for _ in range(rows)]


def add_scaled(destination: Matrix, source: Matrix, coefficient: Interval) -> None:
    for i in range(len(destination)):
        for j in range(len(destination[i])):
            destination[i][j] += coefficient * source[i][j]


def symmetrize(matrix: Matrix) -> Matrix:
    rows = len(matrix)
    result = zero_matrix(rows)
    half = iv.mpf(1) / 2
    for i in range(rows):
        for j in range(rows):
            result[i][j] = half * (matrix[i][j] + matrix[j][i])
    return result


def matrix_trace(matrix: Matrix) -> Interval:
    return sum((matrix[i][i] for i in range(len(matrix))), iv.mpf(0))


def submatrix(
    matrix: Matrix,
    rows: list[int],
    columns: list[int] | None = None,
) -> Matrix:
    if columns is None:
        columns = rows
    return [[matrix[i][j] for j in columns] for i in rows]


def interval_sum(intervals: Iterable[Interval]) -> Interval:
    return sum(intervals, iv.mpf(0))


@dataclass(frozen=True)
class Witness:
    """All exact data needed for one rigorous interval calculation."""

    name: str
    eta: Fraction
    cutoff: int
    q: int
    residues: tuple[int, int]
    even_integers: tuple[int, ...]
    odd_integers: tuple[int, ...]
    p_even: Fraction
    claimed_lower_bound: Fraction

    @property
    def coefficients(self) -> tuple[tuple[int, ...], tuple[int, ...]]:
        return self.even_integers, self.odd_integers

    @property
    def supports(self) -> tuple[tuple[int, ...], tuple[int, ...]]:
        return (
            tuple(self.q * j + self.residues[0] for j in range(len(self.even_integers))),
            tuple(self.q * j + self.residues[1] for j in range(len(self.odd_integers))),
        )

    @property
    def norms(self) -> tuple[int, int]:
        return (
            sum(x * x for x in self.even_integers),
            sum(x * x for x in self.odd_integers),
        )

    @property
    def weights(self) -> tuple[Fraction, Fraction]:
        return self.p_even, Fraction(1, 1) - self.p_even


THEOREM_ONE = Witness(
    name="Theorem 3 witness",
    eta=Fraction(4, 5),
    cutoff=14,
    q=4,
    residues=(0, 1),
    even_integers=(2, 2, 1),
    odd_integers=(2, 2, 1),
    p_even=Fraction(1, 3),
    claimed_lower_bound=Fraction(1, 2000),  # 5e-4
)

# The finite-support result was Theorem 1 in the original submission.
THEOREM_TWO = THEOREM_ONE

ETA07841 = Witness(
    name="eta=0.7841 witness",
    eta=Fraction(7841, 10000),
    cutoff=50,
    q=4,
    residues=(0, 1),
    even_integers=(313, -717, 1627, -3027, 4551, -5436, 4983, -3270, 1324, -220),
    odd_integers=(361, -895, 1938, -3422, 4866, -5464, 4646, -2754, 945, -106),
    p_even=Fraction(67, 182),
    claimed_lower_bound=Fraction(3578, 25_000_000_000),  # 1.4312e-7
)


def retained_channel_basis(
    n: int,
    m: int,
    cutoff: int,
    gain: Fraction,
    loss_transmissivity: Fraction,
) -> Matrix:
    """Enclose P_M Phi(|n><m|) P_M from exact rational parameters."""
    one_minus_loss = Fraction(1, 1) - loss_transmissivity
    gain_minus_one = gain - Fraction(1, 1)
    output = zero_matrix(cutoff + 1)

    for ell in range(min(n, m) + 1):
        r = n - ell
        s = m - ell
        if max(r, s) > cutoff:
            continue
        loss_radicand = (
            Fraction(comb(n, ell) * comb(m, ell), 1)
            * one_minus_loss ** (2 * ell)
            * loss_transmissivity ** (n + m - 2 * ell)
        )
        loss_amplitude = iv.sqrt(ivq(loss_radicand))

        for k in range(cutoff - max(r, s) + 1):
            amplifier_radicand = (
                Fraction(comb(r + k, k) * comb(s + k, k), 1)
                * gain_minus_one ** (2 * k)
                / gain ** (r + s + 2 * k + 2)
            )
            output[r + k][s + k] += loss_amplitude * iv.sqrt(ivq(amplifier_radicand))
    return output


def build_output_operators(witness: Witness) -> list[list[Matrix]]:
    """Build interval enclosures of Phi(|psi_u><psi_v|), u,v in {0,1}."""
    nu = Fraction(1, 1)
    gain = Fraction(1, 1) + (Fraction(1, 1) - witness.eta) * nu
    loss = witness.eta / gain
    supports = witness.supports
    coefficients = witness.coefficients
    norms = witness.norms
    dimension = witness.cutoff + 1
    cache: dict[tuple[int, int], Matrix] = {}

    def phi(n: int, m: int) -> Matrix:
        key = (n, m)
        if key not in cache:
            cache[key] = retained_channel_basis(n, m, witness.cutoff, gain, loss)
        return cache[key]

    outputs: list[list[Matrix]] = [[zero_matrix(dimension) for _ in range(2)] for _ in range(2)]
    for u in range(2):
        for v in range(2):
            normalization = iv.sqrt(ivq(Fraction(1, norms[u] * norms[v])))
            for i, n in enumerate(supports[u]):
                for j, m in enumerate(supports[v]):
                    coefficient = iv.mpf(coefficients[u][i] * coefficients[v][j])
                    add_scaled(outputs[u][v], phi(n, m), coefficient * normalization)
    return outputs


def rational_householder_reflectors(
    approximate_eigenvectors: np.ndarray,
    max_denominator: int = 100_000_000,
) -> list[tuple[int, list[Fraction]]]:
    """Choose exact rational Householder vectors guided by a float basis.

    The floating-point input influences only interval tightness.  Every vector
    returned here is rational, and every reflection used in the interval calculation is
    therefore exactly orthogonal.
    """
    working = np.array(approximate_eigenvectors, dtype=float, copy=True)
    size = working.shape[0]
    reflectors: list[tuple[int, list[Fraction]]] = []
    for k in range(size - 1):
        x = working[k:, k].copy()
        norm = np.linalg.norm(x)
        if norm < 1.0e-30:
            continue
        sign = 1.0 if x[0] >= 0.0 else -1.0
        x[0] += sign * norm
        if abs(x[0]) < 1.0e-30:
            continue
        x /= x[0]
        rational_vector = [Fraction(1, 1)] + [
            Fraction(float(value)).limit_denominator(max_denominator) for value in x[1:]
        ]

        # Apply the rational reflector to the working float matrix so that the
        # next step follows the same sequence of exact reflections.
        float_vector = np.asarray([float(value) for value in rational_vector])
        beta = 2.0 / float(float_vector @ float_vector)
        working[k:, :] -= beta * np.outer(
            float_vector,
            float_vector @ working[k:, :],
        )
        reflectors.append((k, rational_vector))
    return reflectors


def conjugate_by_householder(
    matrix: Matrix,
    offset: int,
    rational_vector: list[Fraction],
) -> Matrix:
    """Compute H A H with outward rounding for one exact rational H."""
    size = len(matrix)
    vector = [ivq(value) for value in rational_vector]
    squared_norm = sum(
        (value * value for value in rational_vector),
        Fraction(0, 1),
    )
    beta = ivq(Fraction(2, 1) / squared_norm)

    matrix_vector = [iv.mpf(0) for _ in range(size)]
    for i in range(size):
        matrix_vector[i] = sum(
            (matrix[i][offset + j] * vector[j] for j in range(len(vector))),
            iv.mpf(0),
        )
    vector_matrix_vector = sum(
        (vector[j] * matrix_vector[offset + j] for j in range(len(vector))),
        iv.mpf(0),
    )

    transformed = zero_matrix(size)
    for i in range(size):
        vi = vector[i - offset] if i >= offset else iv.mpf(0)
        for j in range(size):
            vj = vector[j - offset] if j >= offset else iv.mpf(0)
            transformed[i][j] = (
                matrix[i][j]
                - beta * (vi * matrix_vector[j] + matrix_vector[i] * vj)
                + beta * beta * vi * vj * vector_matrix_vector
            )
    return symmetrize(transformed)


def approximately_diagonalize(matrix: Matrix, eigenvectors: np.ndarray) -> Matrix:
    transformed = matrix
    for offset, rational_vector in rational_householder_reflectors(eigenvectors):
        transformed = conjugate_by_householder(
            transformed,
            offset,
            rational_vector,
        )
    return transformed


def eigenvalue_intervals(matrix: Matrix, label: str) -> list[Interval]:
    """Enclose every eigenvalue using rational basis changes and Gershgorin."""
    matrix = symmetrize(matrix)
    size = len(matrix)
    midpoint = np.asarray(
        [[midpoint_float(matrix[i][j]) for j in range(size)] for i in range(size)],
        dtype=float,
    )
    _, eigenvectors = np.linalg.eigh(midpoint)
    transformed = approximately_diagonalize(matrix, eigenvectors)

    disks: list[Interval] = []
    maximum_radius = mp.mpf(0)
    for i in range(size):
        radius = sum(
            (abs(transformed[i][j]) for j in range(size) if j != i),
            iv.mpf(0),
        )
        maximum_radius = max(maximum_radius, upper(radius))
        disks.append(transformed[i][i] + iv.mpf([-1, 1]) * radius)

    disks.sort(key=midpoint_float)
    for i in range(size - 1):
        if not upper(disks[i]) < lower(disks[i + 1]):
            raise RuntimeError(
                f"overlapping Gershgorin intervals in {label} at positions {i},{i+1}: "
                f"{mp.nstr(disks[i], 25)} and {mp.nstr(disks[i+1], 25)}"
            )

    maximum_width = max(upper(interval) - lower(interval) for interval in disks)
    minimum_lower = min(lower(interval) for interval in disks)
    print(
        f"{label:18s} dim={size:2d} "
        f"min-lb={mp.nstr(minimum_lower, 9):>12s} "
        f"max-radius={mp.nstr(maximum_radius, 8):>12s} "
        f"max-width={mp.nstr(maximum_width, 8):>12s}",
        flush=True,
    )
    return disks


def entropy_at_point(x: mp.mpf) -> Interval:
    if x == 0:
        return iv.mpf(0)
    point = iv.mpf([x, x])
    return -point * iv.log(point) / iv.log(iv.mpf(2))


def entropy_of_eigenvalue_interval(interval: Interval) -> Interval:
    """Enclose h(x)=-x log_2 x on an eigenvalue interval intersected with [0,1]."""
    a = max(mp.mpf(0), lower(interval))
    b = min(mp.mpf(1), upper(interval))
    if b < a:
        raise RuntimeError(f"empty physical eigenvalue interval: {interval}")
    if b == 0:
        return iv.mpf(0)

    endpoint_values = [entropy_at_point(a), entropy_at_point(b)]
    result_lower = min(lower(value) for value in endpoint_values)
    result_upper = max(upper(value) for value in endpoint_values)

    # h has its unique maximum at x=1/e.  Include that exact interval value
    # whenever the enclosure crosses the stationary point.
    stationary = iv.mpf(1) / iv.e
    if a <= upper(stationary) and b >= lower(stationary):
        maximum_value = iv.mpf(1) / (iv.e * iv.log(iv.mpf(2)))
        result_upper = max(result_upper, upper(maximum_value))

    return iv.mpf([result_lower, result_upper])


def entropy_from_eigenvalue_intervals(intervals: Iterable[Interval]) -> Interval:
    total = iv.mpf(0)
    for interval in intervals:
        total += entropy_of_eigenvalue_interval(interval)
    return total


def joint_charge_block(
    weighted_outputs: list[list[Matrix]],
    witness: Witness,
    charge: int,
) -> Matrix:
    """Assemble one retained reference-receiver charge block."""
    index_sets = [
        [n for n in range(witness.cutoff + 1) if (n - witness.residues[u]) % witness.q == charge]
        for u in range(2)
    ]
    dimensions = [len(indices) for indices in index_sets]
    offsets = np.cumsum([0] + dimensions)
    block = zero_matrix(int(offsets[-1]))
    for u in range(2):
        for v in range(2):
            small = submatrix(
                weighted_outputs[u][v],
                index_sets[u],
                index_sets[v],
            )
            for i in range(dimensions[u]):
                for j in range(dimensions[v]):
                    block[int(offsets[u] + i)][int(offsets[v] + j)] = small[i][j]
    return symmetrize(block)


def exact_mean_photon_number(witness: Witness) -> Fraction:
    energy = Fraction(0, 1)
    for weight, support, coefficients, norm in zip(
        witness.weights,
        witness.supports,
        witness.coefficients,
        witness.norms,
    ):
        numerator = sum(
            photon_number * coefficient * coefficient
            for photon_number, coefficient in zip(support, coefficients)
        )
        energy += weight * Fraction(numerator, norm)
    return energy


def certify(witness: Witness) -> tuple[Interval, Interval, Interval]:
    start = time.time()
    print("=" * 82)
    print(witness.name)
    nu = Fraction(1, 1)
    gain = Fraction(1, 1) + (Fraction(1, 1) - witness.eta) * nu
    loss = witness.eta / gain
    print(f"exact eta={witness.eta}, nu=1, G={gain}, lambda={loss}, M={witness.cutoff}")
    print(f"exact weights={witness.weights}, coefficient norms={witness.norms}")

    outputs = build_output_operators(witness)
    dimension = witness.cutoff + 1
    weights = witness.weights

    weighted_outputs: list[list[Matrix]] = [
        [zero_matrix(dimension) for _ in range(2)] for _ in range(2)
    ]
    for u in range(2):
        for v in range(2):
            scale = iv.sqrt(ivq(weights[u] * weights[v]))
            weighted_outputs[u][v] = [
                [scale * outputs[u][v][i][j] for j in range(dimension)] for i in range(dimension)
            ]

    receiver = zero_matrix(dimension)
    for u in range(2):
        weight = ivq(weights[u])
        for i in range(dimension):
            for j in range(dimension):
                receiver[i][j] += weight * outputs[u][u][i][j]
    receiver = symmetrize(receiver)

    tails = [iv.mpf(1) - matrix_trace(outputs[u][u]) for u in range(2)]
    receiver_tail = sum(
        (ivq(weights[u]) * tails[u] for u in range(2)),
        iv.mpf(0),
    )
    print("erasure probabilities")
    for u, tail in enumerate(tails):
        print(f"  pure tail {u}: {mp.nstr(tail, 35)}")
    print(f"  receiver tail: {mp.nstr(receiver_tail, 35)}")

    receiver_eigenvalues: list[Interval] = []
    print("receiver blocks")
    for residue in range(witness.q):
        indices = [n for n in range(dimension) if n % witness.q == residue]
        receiver_eigenvalues.extend(
            eigenvalue_intervals(
                submatrix(receiver, indices),
                f"B residue {residue}",
            )
        )
    receiver_eigenvalues.append(receiver_tail)

    joint_eigenvalues: list[Interval] = []
    print("reference-receiver blocks")
    for charge in range(witness.q):
        joint_eigenvalues.extend(
            eigenvalue_intervals(
                joint_charge_block(weighted_outputs, witness, charge),
                f"RB charge {charge}",
            )
        )
    # Distinct residue classes make the erasure branch diagonal in the
    # reference basis, with these two exact interval probabilities.
    joint_eigenvalues.extend([ivq(weights[u]) * tails[u] for u in range(2)])

    receiver_entropy = entropy_from_eigenvalue_intervals(receiver_eigenvalues)
    joint_entropy = entropy_from_eigenvalue_intervals(joint_eigenvalues)
    coherent_information = receiver_entropy - joint_entropy

    receiver_trace_interval = interval_sum(receiver_eigenvalues)
    joint_trace_interval = interval_sum(joint_eigenvalues)
    if not lower(receiver_trace_interval) <= 1 <= upper(receiver_trace_interval):
        raise RuntimeError("receiver eigenvalue intervals do not enclose unit trace")
    if not lower(joint_trace_interval) <= 1 <= upper(joint_trace_interval):
        raise RuntimeError("joint eigenvalue intervals do not enclose unit trace")

    claimed = ivq(witness.claimed_lower_bound)
    if not lower(coherent_information) > upper(claimed):
        raise RuntimeError(
            f"interval proof failed: lower I_c={mp.nstr(lower(coherent_information), 30)} "
            f"does not exceed claimed bound {witness.claimed_lower_bound}"
        )

    if witness == THEOREM_ONE:
        # Sharper outward-rounded enclosure implying SM Section III.C, and the theorem
        # bound R_star=5e-4 used for the diamond in Figure S3.
        paper_lo = ivq(Fraction(501582404, 10**12))
        paper_hi = ivq(Fraction(501582405, 10**12))
        figure_lo = ivq(witness.claimed_lower_bound)
        if not (
            lower(coherent_information) > upper(paper_lo)
            and upper(coherent_information) < lower(paper_hi)
            and lower(coherent_information) > upper(figure_lo)
        ):
            raise RuntimeError("The computed enclosure does not prove the required interval bound.")
        print("PASS: SM Section III.C enclosure and Figure S3 lower bound verified.")
    elif witness == ETA07841:
        paper_lo = ivq(Fraction(14312, 10**11))
        paper_hi = ivq(Fraction(14314, 10**11))
        if not (
            lower(coherent_information) > upper(paper_lo)
            and upper(coherent_information) < lower(paper_hi)
        ):
            raise RuntimeError("The computed enclosure does not verify the SM Section III.D enclosure.")
        print("PASS: SM Section III.D enclosure [1.4312, 1.4314] x 10^-7 verified.")

    energy = exact_mean_photon_number(witness)
    print("rigorous entropy intervals (bits)")
    print("  S(B')  in [" + ", ".join(interval_to_decimal_bounds(receiver_entropy)) + "]")
    print("  S(RB') in [" + ", ".join(interval_to_decimal_bounds(joint_entropy)) + "]")
    print("rigorous coherent-information interval (qubits/use)")
    print("  I_c in [" + ", ".join(interval_to_decimal_bounds(coherent_information)) + "]")
    print(f"  exact mean input photons = {energy} = {float(energy):.15f}")
    print(f"  elapsed seconds = {time.time() - start:.2f}")
    print("PASS: rigorous lower endpoint is positive and exceeds the paper bound.")
    return receiver_entropy, joint_entropy, coherent_information


def main() -> None:
    import argparse
    from pathlib import Path
    from contextlib import redirect_stdout

    parser = argparse.ArgumentParser(
        description="Rigorous interval bounds for Theorem 3 and SM Section III.D."
    )
    parser.add_argument("--witness", choices=["theorem2", "theorem1", "appendix-b", "all"], default="all")
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).resolve().parents[1] / "checks/interval_certificates_v2.txt",
    )
    args = parser.parse_args()
    selected = []
    if args.witness in ("theorem2", "theorem1", "all"):
        selected.append(THEOREM_ONE)
    if args.witness in ("appendix-b", "all"):
        selected.append(ETA07841)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("w") as handle:
        for witness in selected:
            print("Certifying", witness.name, flush=True)
            with redirect_stdout(handle):
                certify(witness)
                handle.flush()
        print("PASS: all requested rigorous interval bounds.", file=handle)
    print("PASS:", len(selected), "rigorous interval calculations; log:", args.output, flush=True)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_analytic_threshold.py <==
#!/usr/bin/env python3
"""Theorem 2: checks of the squeezed-state positivity proof.

Run without arguments to check the covariance formulas, the exact factorization
of the asymptotic coefficient, the state-exchange symmetry, the ordering of the
thresholds, and an independent Fock-basis example. The analytical proof is in
SM Section III A; floating-point checks are not rigorous interval bounds and do not
replace that proof.

The Fock check uses arbitrary, generally nonorthogonal Gaussian branches. It
retains the full reference density matrix in the erasure flag: replacing that
matrix by a classical diagonal flag would give the wrong coherent information.

No existing input data are changed. --output saves an optional JSON report.
"""
from __future__ import annotations
import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
import argparse
import json
from pathlib import Path
import numpy as np
import mpmath as mp


def analytic_threshold(nu):
    """Sufficient positivity threshold eta_*(nu); nu=0 is only its limit."""
    n = np.asarray(nu, dtype=float)
    if np.any(~np.isfinite(n)) or np.any(n < 0):
        raise ValueError("Bath occupations must be finite and nonnegative.")
    result = 1 - (3*n + 2)/(4*(2*n + 1)*(n + 1))
    return float(result) if result.ndim == 0 else result


def analytic_temperature(eta):
    """Inverse nu_*(eta), used only to draw the analytical curve in Fig. 1."""
    a = np.asarray(eta, dtype=float)
    if np.any(~np.isfinite(a)) or np.any((a < .5) | (a >= 1)):
        raise ValueError("The inverse curve requires 1/2 <= eta < 1.")
    # Rationalized positive root; well-conditioned also at eta=1/2.
    result = 2*(4*a-2)/(np.sqrt(16*a*a-24*a+17) + 9-12*a)
    return float(result) if result.ndim == 0 else result


def _matrices(eta, nu, z):
    a, n, z = map(mp.mpf, (eta, nu, z))
    b, w = 1-a, 2*n+1
    c = mp.sqrt(a*(w*w-1))
    B = mp.matrix([[a*z+b*w, 0], [0, a/z+b*w]])
    Q = mp.matrix([[b*z+a*w, c], [c, w]])
    P = mp.matrix([[b/z+a*w, -c], [-c, w]])
    return B, Q, P


def overlap_parameters(eta, nu, squeezing, power=mp.mpf('.5')):
    """Return f_X(t), k_X(t) such that log C_X(t,d)=f_X(t)-k_X(t)d^2.

    Uses [q,p]=i and V=2 Cov. The environment includes the bath purification.
    All calculations here use mpmath; the matrices have dimension at most two.
    """
    a,n,s,t = map(mp.mpf, (eta,nu,squeezing,power))
    if not (0<a<1 and n>0 and s>1 and 0<t<1):
        raise ValueError("Require 0<eta<1, nu>0, s>1 and 0<power<1.")
    B0,Q0,P0 = _matrices(a,n,1/s)
    B1,Q1,P1 = _matrices(a,n,s)
    v = mp.sqrt(mp.det(B0))
    def power_cov(B,Q,P,u):
        xp,xm = (v+1)**u,(v-1)**u
        L = (xp+xm)/(xp-xm)
        logtr = u*mp.log(2)-mp.log(xp-xm)
        coeff = (L-v)/(v-1/v)
        return (L/v)*B,Q+coeff*(Q-P**-1),P+coeff*(P-Q**-1),logtr
    Bt0,Qt0,Pt0,l0 = power_cov(B0,Q0,P0,t)
    Bt1,Qt1,Pt1,l1 = power_cov(B1,Q1,P1,1-t)
    SB,SQ,SP = Bt0+Bt1,Qt0+Qt1,Pt0+Pt1
    fB = mp.log(2)+l0+l1-mp.log(mp.det(SB))/2
    fE = 2*mp.log(2)+l0+l1-(mp.log(mp.det(SQ))+mp.log(mp.det(SP)))/2
    kB = a*((SB**-1)[0,0]+(SB**-1)[1,1])/2
    kE = (1-a)*((SQ**-1)[0,0]+(SP**-1)[0,0])/2
    return fB,kB,fE,kE


def leading_coefficient(eta,nu):
    a,n=mp.mpf(eta),mp.mpf(nu)
    r,w=a/(1-a),2*n+1
    return (((3*w+1)*r-(4*w*w+w-1))
            *((3*w-1)*r+(4*w*w-w-1))/(4*r*w*(3*w*w-1)))


def _pure_gaussian(z: float, alpha: complex, cutoff: int):
    """D(alpha) S(-log(z)/2)|0>, from its Bargmann recurrence.

    Return the normalized finite Fock projection and the omitted norm estimate.
    The latter is a floating-point diagnostic, not a rigorous error bound.
    """
    t=(1-z)/(1+z)
    v=np.zeros(cutoff,dtype=complex)
    v[0]=(1-t*t)**.25*np.exp(-abs(alpha)**2/2-t*np.conj(alpha)**2/2)
    beta=alpha+t*np.conj(alpha)
    for n in range(cutoff-1):
        v[n+1]=(beta*v[n]-(t*np.sqrt(n)*v[n-1] if n else 0))/np.sqrt(n+1)
    norm=float(np.vdot(v,v).real)
    if norm<=0 or not np.isfinite(norm):
        raise ArithmeticError("Invalid Gaussian-state projection.")
    return v/np.sqrt(norm),max(0.,1-norm)


def fock_check(eta=.8,nu=1.,s=10.,d=10.,input_dimension=180,output_cutoff=180):
    """Independent loss/amplifier Kraus evaluation with a CPTP erasure flag.

    Truncation changes the exact Gaussian inputs. Convergence of this numerical
    check is not used in the analytical argument or as a rigorous interval bound.
    """
    from scipy.linalg import eigvalsh
    from scipy.special import gammaln
    N,M=int(input_dimension),int(output_cutoff)
    if N<2 or M<1 or not (0<eta<1 and nu>0 and s>1):
        raise ValueError("Invalid channel, squeezing, or cutoff.")
    def entropy(matrix):
        vals=eigvalsh((matrix+matrix.conj().T)/2,check_finite=False)
        if np.min(vals)<-1e-10:
            raise ArithmeticError(f"Nonpositive matrix: minimum eigenvalue {min(vals)}")
        vals=vals[vals>0]
        return float(-np.dot(vals,np.log2(vals)))
    alpha=-d*(1+1j)/4
    u,tail0=_pure_gaussian(1/s,alpha,N)
    v,tail1=_pure_gaussian(s,-alpha,N)
    branches=np.asarray([u,v])/np.sqrt(2)
    reference=branches@branches.conj().T
    G=1+(1-eta)*nu
    tau=eta/G
    loss=np.zeros((2,N,2,N),complex)
    for ell in range(N):
        ns=np.arange(ell,N)
        weights=np.exp(.5*(gammaln(ns+1)-gammaln(ell+1)-gammaln(ns-ell+1)
                           +ell*np.log1p(-tau)+(ns-ell)*np.log(tau)))
        vec=branches[:,ell:]*weights
        loss[:,:N-ell,:,:N-ell]+=np.einsum('ia,jb->iajb',vec,vec.conj())
    out=np.zeros((2,M+1,2,M+1),complex)
    for k in range(M+1):
        count=min(N,M+1-k)
        ns=np.arange(count)
        weights=np.exp(.5*(gammaln(ns+k+1)-gammaln(ns+1)-gammaln(k+1)
                           +k*np.log(G-1)-(ns+k+1)*np.log(G)))
        out[:,k:k+count,:,k:k+count]+=loss[:,:count,:,:count]*weights[None,:,None,None]*weights[None,None,None,:]
    Bob=out[0,:,0,:]+out[1,:,1,:]
    erasure=reference-np.einsum('iaja->ij',out)
    erasure=(erasure+erasure.conj().T)/2
    prob=float(np.trace(erasure).real)
    hflag=-prob*np.log2(prob) if prob>0 else 0.
    value=entropy(Bob)+hflag-entropy(out.reshape(2*(M+1),2*(M+1)))-entropy(erasure)
    return dict(eta=eta,nu=nu,s=s,d=d,input_dimension=N,output_cutoff=M,
                omitted_input_norm_estimate=[tail0,tail1],erasure_probability=prob,
                coherent_information=float(value),status="numerical, without a rigorous interval error bound")


def verify_asymptotic_blocks():
    """Derive the large-s coefficients from the exact covariance sums.

    This checks the intermediate matrix expansion, not just the final
    factorization. Independent positive a,b keep square-root branches clear;
    the physical constraint b=1-a is used in verify() below.
    """
    import sympy as sy
    a,b,w,x = sy.symbols("a b w x", positive=True)
    v2 = (a*x+b*w)*(a/x+b*w)
    f = sy.sqrt(1-1/v2)
    u = x+1/x  # x=1/s
    # Sum of the inverses of P(s) and P(1/s); off-diagonal entry divided by c.
    inv11 = w*(2*a+b*w*u)/v2
    inv12 = (2*a+b*w*u)/v2
    inv22 = (a*b*(1+w*w)*u+2*w*(a*a+b*b))/v2
    D11 = (b*u+2*a*w)*(1+1/f)-inv11/f
    D12 = 2*(1+1/f)-inv12/f
    D22 = 2*w*(1+1/f)-inv22/f
    bob_denominator = (1+f)*(a*u+2*b*w)
    pairs = [
        (sy.limit(D11-2*b/x,x,0),4*a*w-w/a+1/(2*a*w)),
        (sy.limit(D12,x,0),4-1/a),
        (sy.limit(D22,x,0),3*w-1/w),
        (sy.limit(bob_denominator-2*a/x,x,0),4*b*w-1/(2*b*w)),
    ]
    for calculated, expected in pairs:
        if sy.simplify(calculated-expected) != 0:
            raise AssertionError("Covariance expansion failed.")


def verify(skip_fock=False):
    import sympy as sy
    mp.mp.dps=70
    verify_asymptotic_blocks()
    a,w,r=sy.symbols('a w r',positive=True)
    b=1-a
    DB=4*b*w-1/(2*b*w)
    DE=4*a*w-w/a+1/(2*a*w)-a*(w*w-1)*(4-1/a)**2/(3*w-1/w)
    calculated=sy.factor((DE/(4*b)-DB/(4*a)).subs(a,r/(1+r)))
    claimed=((3*w+1)*r-(4*w*w+w-1))*((3*w-1)*r+(4*w*w-w-1))/(4*r*w*(3*w*w-1))
    if sy.simplify(calculated-claimed)!=0:
        raise AssertionError("Asymptotic coefficient factorization failed.")
    # The shorter proof compares inverse exponents: their 2*s terms cancel.
    eta_star_w=(4*w*w+w-1)/(4*w*(w+1))
    inverse_limit=DE/b-DB/a
    simplified=4*(w+1)*(4*b*w*(w-1)+3*w-1)/(a*b*(3*w*w-1))*(a-eta_star_w)
    if sy.simplify(inverse_limit-simplified)!=0:
        raise AssertionError("Inverse-exponent limit identity failed.")
    records=[]
    for nu in ['0.001','0.01','0.1','0.3','1','3','10','100']:
        n=mp.mpf(nu);F=mp.exp((n+1)*mp.log(n+1)-n*mp.log(n));a=F/(1+F)
        astar=(8*n*n+9*n+2)/(4*(2*n+1)*(n+1));ad=(n+mp.mpf('.5'))/(n+1)
        assert ad<astar<a
        s=mp.mpf(10)**8
        _,kb,_,ke=overlap_parameters(a,n,s)
        K=leading_coefficient(a,n)
        assert K>0 and kb>ke
        assert abs((kb-ke)*s*s/K-1)<mp.mpf('1e-5')
        assert abs((1/ke-1/kb)/(4*K)-1)<mp.mpf('1e-5')
        # Independent checks of the state-exchange symmetry and pure bath mode.
        for t in [mp.mpf('.31'),mp.mpf('.43')]:
            values=overlap_parameters(a,n,7,t)
            reverse=overlap_parameters(a,n,7,1-t)
            assert max(abs(x-y) for x,y in zip(values,reverse))<mp.mpf('1e-55')
        B,Q,P=_matrices(a,n,7)
        assert abs(mp.det(Q*P)-mp.det(B))<mp.mpf('1e-50')
        assert abs(mp.det(Q*P-mp.eye(2)))<mp.mpf('1e-50')
        records.append(dict(nu=nu,eta_G=mp.nstr(a,20),eta_star=mp.nstr(astar,20),
                            K=mp.nstr(K,20),scaled_exact_difference=mp.nstr((kb-ke)*s*s,20)))
    # Check the plotting inverse against the forward formula.
    grid=np.linspace(.5001,.99,101)
    assert np.max(np.abs(analytic_threshold(analytic_temperature(grid))-grid))<2e-14
    focks=[]
    if not skip_fock:
        for n in [100,180,260]:
            focks.append(fock_check(input_dimension=n,output_cutoff=n))
        assert min(r['coherent_information'] for r in focks)>2e-5
        assert abs(focks[-1]['coherent_information']-focks[-2]['coherent_information'])<1e-9
    report=dict(status="PASS",scope="Consistency checks; the proof is analytical in SM Section III A.",
                coefficient_factorization=str(sy.factor(calculated)),covariance_checks=records,
                fock_checks=focks)
    print("Analytic threshold: covariance expansion, exact factorization and covariance checks PASS.")
    print("Inverse-exponent limit, state-exchange symmetry, threshold ordering, and plotting inverse PASS.")
    for rec in focks:
        print(f"Fock check, N=M={rec['input_dimension']}: Ic={rec['coherent_information']:.12g} (numerical)")
    return report


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,help='Optional JSON report path.')
    parser.add_argument('--skip-fock',action='store_true',help='Skip independent Fock-basis checks.')
    args=parser.parse_args()
    report=verify(args.skip_fock)
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(report,indent=2)+'\n')

if __name__=='__main__':
    main()


==> anc/Supplementary_data/numerics/result_certificate_amplifier_additive.py <==
#!/usr/bin/env python3
"""Rigorous interval bounds of non-Gaussian coherent information for the thermal
amplifier (SM Sec. IV) and for the additive Gaussian-noise channel (SM Sec. V).

Figures S4 and S5 are double-precision evaluations.  This program proves a positive lower bound at one
point for the amplifier and two for additive noise (the second with
--channel additive-xi037) with the method of SM Section III.C (interval arithmetic with
outward rounding, exact rational channel data, exactly orthogonal Householder
reflections with dyadic-rational vectors, Gershgorin discs and Weyl's
inequality, entropy bounds on every eigenvalue enclosure).  The quantity that
is bounded rigorously is the coherent information of the physical
cutoff-erasure channel T_M o Phi, which is itself a lower bound on I_c(Phi):

* thermal amplifier A_{kappa,nu} at kappa = 11441/10000, nu = 27/10, output
  cutoff M = 68 (data row 26 of data/amplifier_witnesses_v2.json, kappa rounded
  from 1.14407441...; the thermal threshold is kappa_th(2.7) = 1.1305, so the
  thermal-state bound is zero there);
* additive Gaussian noise N_xi at xi = 153/400 = 0.3825 > 1/e, output cutoff
  M = 63 (data row 18 of data/additive_witnesses_v2.json);
* a second additive
  point closer to the threshold with a larger rate: xi = 37/100, rank-two comb
  of modulus 4 with thirty teeth, M = 152 (data row 13).

Both channels are evaluated through the factorization Phi = A_G o L_tau with
the Fock-basis loss and amplifier Kraus operators given in the paper:
G = kappa + (kappa-1) nu, tau = kappa/G for the amplifier (SM Fig. S4) and
G = 1 + xi, tau = 1/(1+xi) for the additive noise (SM Fig. S5).

The inputs are rank-two Fock combs (modulus 3, residues 0 and 1, ten teeth
for the first two points).  Their amplitudes and mixture weights are the stored double-precision optima
ROUNDED to six decimals (integer amplitude vectors over 10^6, exact weights
over 10^6); the rigorous bounds apply to exactly this rational state and this rational
channel, not the unrounded search output.  A double-precision evaluation of
both the stored and the rounded state is printed for comparison (without
a rigorous error bound).

Every printed interval encloses the exact quantity.  Run from
Supplementary_data/ with

    python numerics/result_certificate_amplifier_additive.py
        [--channel amplifier|additive|additive-xi037|all] [--cutoff M] [--no-double]

Dependencies: mpmath and numpy. By default all three lower bounds are proved;
--channel selects one point. The xi=0.37 interval calculation takes longer because of
its larger matrices. A JSON report is written to checks/.
"""
from __future__ import annotations

import argparse
import json
import math
import time
from dataclasses import dataclass
from fractions import Fraction
from math import comb
from pathlib import Path
from typing import Dict, List, Optional, Tuple

import mpmath as mp
import numpy as np
from mpmath import iv

mp.mp.dps = 90
iv.dps = 90

Interval = type(iv.mpf(0))
Matrix = List[List[Interval]]

HERE = Path(__file__).resolve().parent
DATA = HERE.parent / "data"
CHECKS = HERE.parent / "checks"


# --------------------------------------------------------------------------
# exact endpoints of mpmath intervals
# --------------------------------------------------------------------------
def ivq(value) -> Interval:
    """Enclose an exact rational (or int) by an interval (outward rounding)."""
    value = Fraction(value)
    return iv.mpf(value.numerator) / iv.mpf(value.denominator)


def _raw_to_frac(t) -> Fraction:
    if t[1] == 0 and tuple(t) != (0, 0, 0, 0):
        raise ArithmeticError(f"non-finite interval endpoint: {t}")
    sign, man, exp, _ = t
    f = Fraction(int(man)) * (Fraction(2) ** exp)
    return -f if sign else f


def lo(x: Interval) -> Fraction:
    """Exact lower endpoint of an interval (no rounding)."""
    return _raw_to_frac(x._mpi_[0])


def hi(x: Interval) -> Fraction:
    """Exact upper endpoint of an interval (no rounding)."""
    return _raw_to_frac(x._mpi_[1])


def midpoint_float(x: Interval) -> float:
    return float((mp.mpf(x.a) + mp.mpf(x.b)) / 2)


def sci(value: Fraction, digits: int, direction: str) -> str:
    """Decimal string with ``digits`` significant digits, rounded towards
    -inf (direction='down') or +inf (direction='up')."""
    if value == 0:
        return "0"
    sign = -1 if value < 0 else 1
    mag = abs(value)
    e = math.floor(math.log10(float(mag)))
    # fix the exponent exactly
    while mag >= Fraction(10) ** (e + 1):
        e += 1
    while mag < Fraction(10) ** e:
        e -= 1
    scaled = mag / Fraction(10) ** (e - digits + 1)  # in [10^(d-1), 10^d)
    if (direction == "down") == (sign > 0):
        m = scaled.numerator // scaled.denominator
    else:
        m = -((-scaled.numerator) // scaled.denominator)
    if m >= 10 ** digits:  # carried over
        m //= 10
        e += 1
    s = str(m)
    mant = s[0] + "." + s[1:]
    return f"{'-' if sign < 0 else ''}{mant}e{e:+03d}"


def interval_str(a: Fraction, b: Fraction, digits: int = 15) -> str:
    return f"[{sci(a, digits, 'down')}, {sci(b, digits, 'up')}]"


# --------------------------------------------------------------------------
# exact input data
# --------------------------------------------------------------------------
@dataclass(frozen=True)
class Witness:
    name: str
    channel: str                       # "amplifier" | "additive"
    parameter: Fraction                # kappa or xi
    nu: Fraction                       # bath photons (0 for additive noise)
    cutoff: int
    q: int                             # modulus of the comb
    residues: Tuple[int, int]
    coefficient_integers: Tuple[Tuple[int, ...], Tuple[int, ...]]
    weights: Tuple[Fraction, Fraction]
    data_file: str
    data_row: int
    parameter_stored: float

    @property
    def supports(self) -> Tuple[Tuple[int, ...], Tuple[int, ...]]:
        return tuple(
            tuple(self.q * j + self.residues[u] for j in range(len(self.coefficient_integers[u])))
            for u in range(2)
        )

    @property
    def norms(self) -> Tuple[int, int]:
        return tuple(sum(c * c for c in cs) for cs in self.coefficient_integers)

    def factorization(self) -> Tuple[Fraction, Fraction]:
        """(G, tau) with Phi = A_G o L_tau."""
        if self.channel == "amplifier":
            kappa = self.parameter
            G = kappa + (kappa - 1) * self.nu
            return G, kappa / G
        if self.channel == "additive":
            xi = self.parameter
            return 1 + xi, 1 / (1 + xi)
        raise ValueError(self.channel)

    def mean_photons(self) -> Fraction:
        energy = Fraction(0)
        for w, sup, cs, nrm in zip(self.weights, self.supports, self.coefficient_integers, self.norms):
            energy += w * Fraction(sum(n * c * c for n, c in zip(sup, cs)), nrm)
        return energy


SCALE = 10**6

AMPLIFIER = Witness(
    name="thermal amplifier, kappa=1.1441, nu=2.7",
    channel="amplifier",
    parameter=Fraction(11441, 10000),
    nu=Fraction(27, 10),
    cutoff=68,
    q=3,
    residues=(0, 1),
    coefficient_integers=(
        (12431, -41175, 119428, -266428, 450589, -568593, 518878, -321285, 117532, -17388),
        (18109, -60354, 160816, -327548, 503585, -573032, 463880, -246240, 71136, -6164),
    ),
    weights=(Fraction(374630, SCALE), Fraction(SCALE - 374630, SCALE)),
    data_file="amplifier_witnesses_v2.json",
    data_row=26,
    parameter_stored=1.144074411234762,
)

ADDITIVE = Witness(
    name="additive Gaussian noise, xi=0.3825",
    channel="additive",
    parameter=Fraction(153, 400),
    nu=Fraction(0),
    cutoff=63,
    q=3,
    residues=(0, 1),
    coefficient_integers=(
        (238983, -410915, 572222, -560427, 331660, -32506, -121237, 81283, 1466, -12561),
        (285378, -478771, 597839, -508718, 229909, 42885, -125421, 49774, 13361, -6961),
    ),
    weights=(Fraction(435145, SCALE), Fraction(SCALE - 435145, SCALE)),
    data_file="additive_witnesses_v2.json",
    data_row=18,
    parameter_stored=0.3825,
)

ADDITIVE_XI037 = Witness(
    name="additive Gaussian noise, xi=0.37 (thirty teeth)",
    channel="additive",
    parameter=Fraction(37, 100),
    nu=Fraction(0),
    cutoff=152,
    q=4,
    residues=(0, 1),
    coefficient_integers=(
        (-372721, 403619, -450200, 316359, -43868, -119793, 38602, 135725, 204813, 302786,
         252782, 16926, 67633, 264098, -27996, -70822, 228593, -33539, -14573, 75727,
         9959, 39198, -14500, 54394, -14891, 61305, -35952, 71323, -32048, 75962),
        (-408029, 508031, -519841, 302642, 21518, -141403, -4961, 106195, 41719, -101905,
         -16957, 176626, -49327, -177293, 204999, 22596, -191372, 151142, -21866, -14232,
         -11825, 20993, -2095, 4554, -13227, 14344, -8823, 15339, -15517, 11497),
    ),
    weights=(Fraction(375973, SCALE), Fraction(SCALE - 375973, SCALE)),
    data_file="additive_witnesses_v2.json",
    data_row=13,
    parameter_stored=0.37,
)

WITNESSES = {"amplifier": AMPLIFIER, "additive": ADDITIVE, "additive-xi037": ADDITIVE_XI037}


# --------------------------------------------------------------------------
# thermal-state (= Gaussian) benchmark at the exact rational point
# --------------------------------------------------------------------------
def g_interval(nu: Fraction) -> Interval:
    if nu == 0:
        return iv.mpf(0)
    n = ivq(nu)
    ln2 = iv.log(iv.mpf(2))
    return ((n + 1) * iv.log(n + 1) - n * iv.log(n)) / ln2


def thermal_benchmark_argument(w: Witness) -> Interval:
    """Thermal-input coherent information at infinite energy; negative means zero bound."""
    ln2 = iv.log(iv.mpf(2))
    if w.channel == "amplifier":
        k = ivq(w.parameter)
        return iv.log(k / (k - 1)) / ln2 - g_interval(w.nu)
    xi = ivq(w.parameter)
    return -iv.log(iv.e * xi) / ln2


def thresholds(w: Witness) -> Tuple[float, float]:
    """(thermal threshold, antidegradability threshold) in double precision."""
    if w.channel == "amplifier":
        nu = float(w.nu)
        g = (nu + 1) * math.log2(nu + 1) - nu * math.log2(nu)
        return 1 / (1 - 2 ** (-g)), 1 + 1 / (2 * nu)
    return 1 / math.e, 0.5


# --------------------------------------------------------------------------
# interval construction of sigma_B' and sigma_RB'
# --------------------------------------------------------------------------
class RetainedChannel:
    """P_M Phi(|n><m|) P_M for Phi = A_G o L_tau, interval entries."""

    def __init__(self, G: Fraction, tau: Fraction, cutoff: int):
        self.G, self.tau, self.M = G, tau, cutoff
        self._amp: Dict[Tuple[int, int, int], Interval] = {}
        self._phi: Dict[Tuple[int, int], Dict[Tuple[int, int], Interval]] = {}

    def amplifier_factor(self, r: int, s: int, k: int) -> Interval:
        key = (r, s, k)
        if key not in self._amp:
            radicand = (
                Fraction(comb(r + k, k) * comb(s + k, k))
                * (self.G - 1) ** (2 * k)
                / self.G ** (r + s + 2 * k + 2)
            )
            self._amp[key] = iv.sqrt(ivq(radicand))
        return self._amp[key]

    def phi(self, n: int, m: int) -> Dict[Tuple[int, int], Interval]:
        if (n, m) in self._phi:
            return self._phi[(n, m)]
        if n > m:
            out = {(j, i): v for (i, j), v in self.phi(m, n).items()}
            self._phi[(n, m)] = out
            return out
        M, tau = self.M, self.tau
        out: Dict[Tuple[int, int], Interval] = {}
        for ell in range(min(n, m) + 1):
            r, s = n - ell, m - ell
            if max(r, s) > M:
                continue
            loss_radicand = (
                Fraction(comb(n, ell) * comb(m, ell))
                * (1 - tau) ** (2 * ell)
                * tau ** (n + m - 2 * ell)
            )
            loss = iv.sqrt(ivq(loss_radicand))
            for k in range(M - max(r, s) + 1):
                key = (r + k, s + k)
                term = loss * self.amplifier_factor(r, s, k)
                out[key] = out[key] + term if key in out else term
        self._phi[(n, m)] = out
        return out


def build_states(w: Witness, cutoff: int):
    """Return (receiver blocks, joint blocks, tails, meta).

    receiver blocks: list of (label, index list, interval matrix) for the
    residue classes of sigma_B' restricted to levels 0..M; the flag eigenvalue
    is returned separately.  joint blocks: the charge blocks of sigma_RB'.
    """
    G, tau = w.factorization()
    chan = RetainedChannel(G, tau, cutoff)
    D = cutoff + 1
    sup, cs, norms = w.supports, w.coefficient_integers, w.norms
    zero = iv.mpf(0)

    # O[u][v] = P_M Phi(|psi_u><psi_v|) P_M as dense interval matrices
    O = [[[[zero for _ in range(D)] for _ in range(D)] for _ in range(2)] for _ in range(2)]
    for u in range(2):
        for v in range(2):
            nrm = iv.sqrt(ivq(Fraction(1, norms[u] * norms[v])))
            for i, n in enumerate(sup[u]):
                for j, m in enumerate(sup[v]):
                    c = iv.mpf(cs[u][i] * cs[v][j]) * nrm
                    for (r, s), val in chan.phi(n, m).items():
                        O[u][v][r][s] = O[u][v][r][s] + c * val
    tails = [iv.mpf(1) - sum((O[u][u][i][i] for i in range(D)), zero) for u in range(2)]
    # off-diagonal (u!=v) retained traces vanish exactly (distinct residues):
    for u in range(2):
        v = 1 - u
        for i in range(D):
            if lo(O[u][v][i][i]) != 0 or hi(O[u][v][i][i]) != 0:
                raise RuntimeError("retained trace of an off-diagonal codeword block is not zero")

    p = [ivq(x) for x in w.weights]
    half = iv.mpf(1) / 2

    def sym(A: Matrix) -> Matrix:
        n = len(A)
        return [[half * (A[i][j] + A[j][i]) for j in range(n)] for i in range(n)]

    receiver_blocks = []
    for res in range(w.q):
        idx = [n for n in range(D) if n % w.q == res]
        blk = [[p[0] * O[0][0][i][j] + p[1] * O[1][1][i][j] for j in idx] for i in idx]
        receiver_blocks.append((f"B residue {res}", idx, sym(blk)))
    receiver_flag = p[0] * tails[0] + p[1] * tails[1]

    joint_blocks = []
    for charge in range(w.q):
        idx = [[n for n in range(D) if (n - w.residues[u]) % w.q == charge] for u in range(2)]
        blk = []
        for u in range(2):
            for i in idx[u]:
                row = []
                for v in range(2):
                    scale = iv.sqrt(p[u] * p[v])
                    row.extend(scale * O[u][v][i][j] for j in idx[v])
                blk.append(row)
        joint_blocks.append((f"RB charge {charge}", idx, sym(blk)))
    joint_flags = [p[u] * tails[u] for u in range(2)]

    # entries of O outside the block structure must be exactly zero
    for u in range(2):
        for v in range(2):
            d = (w.residues[u] - w.residues[v]) % w.q
            for i in range(D):
                for j in range(D):
                    if (i - j) % w.q != d and (lo(O[u][v][i][j]) != 0 or hi(O[u][v][i][j]) != 0):
                        raise RuntimeError("nonzero entry outside the charge blocks")

    meta = dict(G=G, tau=tau, tails=tails, receiver_flag=receiver_flag, joint_flags=joint_flags)
    return receiver_blocks, joint_blocks, meta


# --------------------------------------------------------------------------
# eigenvalue enclosures: exact Householder basis + Gershgorin clusters + Weyl
# --------------------------------------------------------------------------
def float_to_frac(x: float) -> Fraction:
    return Fraction(x)  # exact dyadic rational


def householder_reflectors(U: np.ndarray) -> List[Tuple[int, List[Fraction]]]:
    """Exact dyadic-rational Householder vectors reducing the (approximately
    orthogonal) float matrix U to triangular form.  Only the tightness of the
    final enclosure depends on U; orthogonality of each reflection is exact."""
    W = np.array(U, dtype=float, copy=True)
    n = W.shape[0]
    refl = []
    for k in range(n - 1):
        x = W[k:, k].copy()
        nx = float(np.linalg.norm(x))
        if nx < 1e-300:
            continue
        x[0] += nx if x[0] >= 0 else -nx
        if abs(x[0]) < 1e-300:
            continue
        x /= x[0]
        vf = [float_to_frac(float(t)) for t in x]
        v = np.array([float(t) for t in vf])
        beta = 2.0 / float(v @ v)
        W[k:, :] -= beta * np.outer(v, v @ W[k:, :])
        refl.append((k, vf))
    return refl


def conjugate(C: Matrix, k: int, vf: List[Fraction]) -> Matrix:
    """H C H, H = I - beta v v^T exactly orthogonal, outward-rounded intervals."""
    n = len(C)
    beta = ivq(Fraction(2) / sum((t * t for t in vf), Fraction(0)))
    v = [iv.mpf(0)] * k + [ivq(t) for t in vf]
    Cv = [sum((C[i][j] * v[j] for j in range(k, n)), iv.mpf(0)) for i in range(n)]
    vCv = sum((v[i] * Cv[i] for i in range(k, n)), iv.mpf(0))
    out = [
        [C[i][j] - beta * (v[i] * Cv[j] + Cv[i] * v[j]) + beta * beta * v[i] * v[j] * vCv for j in range(n)]
        for i in range(n)
    ]
    half = iv.mpf(1) / 2
    return [[half * (out[i][j] + out[j][i]) for j in range(n)] for i in range(n)]


def enclose_eigenvalues(A: Matrix, label: str, verbose: bool = True):
    """Return ascending list of exact rational intervals [a_k, b_k], one per
    eigenvalue of the symmetric interval matrix A, plus diagnostics."""
    n = len(A)
    if n == 1:
        return [(lo(A[0][0]), hi(A[0][0]))], dict(dim=1, clusters=1, weyl_e=Fraction(0), max_width=hi(A[0][0]) - lo(A[0][0]))
    mid = np.array([[midpoint_float(A[i][j]) for j in range(n)] for i in range(n)])
    _, U = np.linalg.eigh(mid)
    C = A
    for k, vf in householder_reflectors(U):
        C = conjugate(C, k, vf)

    # Gershgorin discs with exact rational endpoints
    discs = []
    e2 = Fraction(0)
    for i in range(n):
        r = Fraction(0)
        for j in range(n):
            if j != i:
                m = max(abs(lo(C[i][j])), abs(hi(C[i][j])))
                r += m
                e2 += m * m
        discs.append((lo(C[i][i]) - r, hi(C[i][i]) + r))
    discs.sort()
    # connected components of the union of discs: a component made of k discs
    # contains exactly k eigenvalues (Gershgorin), and they are consecutive in
    # the ascending order because components are disjoint intervals.
    gersh: List[Tuple[Fraction, Fraction]] = []
    clusters = 0
    i = 0
    while i < n:
        a, b = discs[i]
        j = i + 1
        while j < n and discs[j][0] <= b:
            b = max(b, discs[j][1])
            j += 1
        gersh.extend([(a, b)] * (j - i))
        clusters += 1
        i = j

    # Weyl: |lambda_k(C) - lambda_k(diag C)| <= ||E||_2 <= ||E||_F
    e_up = hi(iv.sqrt(ivq(e2))) if e2 > 0 else Fraction(0)
    if e_up * e_up < e2:
        raise ArithmeticError("invalid Frobenius bound")
    los = sorted(lo(C[i][i]) for i in range(n))
    his = sorted(hi(C[i][i]) for i in range(n))
    weyl = [(los[k] - e_up, his[k] + e_up) for k in range(n)]

    enclosures = []
    for (a1, b1), (a2, b2) in zip(gersh, weyl):
        a, b = max(a1, a2), min(b1, b2)
        if b < a:
            raise RuntimeError(f"{label}: empty intersection of Gershgorin and Weyl enclosures")
        enclosures.append((a, b))
    max_width = max(b - a for a, b in enclosures)
    diag = dict(dim=n, clusters=clusters, weyl_e=e_up, max_width=max_width,
                min_lower=min(a for a, _ in enclosures))
    if verbose:
        print(
            f"  {label:14s} dim={n:3d}  Gershgorin clusters={clusters:3d}/{n:<3d}"
            f"  ||E||_F<={float(e_up):.2e}  max width={float(max_width):.2e}"
            f"  min lower={float(diag['min_lower']):+.2e}",
            flush=True,
        )
    return enclosures, diag


# --------------------------------------------------------------------------
# entropy bounds
# --------------------------------------------------------------------------
def h_point(x: Fraction) -> Interval:
    if x <= 0:
        return iv.mpf(0)
    p = ivq(x)
    return -p * iv.log(p) / iv.log(iv.mpf(2))


def h_range(a: Fraction, b: Fraction) -> Tuple[Fraction, Fraction]:
    """Exact rational enclosure of {-x log2 x : x in [a,b] cap [0,1]}."""
    a = max(Fraction(0), a)
    b = min(Fraction(1), b)
    if b < a:
        raise RuntimeError("empty physical eigenvalue interval")
    ea, eb = h_point(a), h_point(b)
    lo_ = min(lo(ea), lo(eb))
    hi_ = max(hi(ea), hi(eb))
    inv_e = iv.mpf(1) / iv.e
    if a <= hi(inv_e) and b >= lo(inv_e):
        hi_ = max(hi_, hi(iv.mpf(1) / (iv.e * iv.log(iv.mpf(2)))))
    return lo_, hi_


def entropy_bounds(intervals: List[Tuple[Fraction, Fraction]]) -> Tuple[Fraction, Fraction]:
    s_lo, s_hi = Fraction(0), Fraction(0)
    for a, b in intervals:
        x, y = h_range(a, b)
        s_lo += x
        s_hi += y
    return s_lo, s_hi


# --------------------------------------------------------------------------
# double-precision evaluator (without rigorous error bounds; independent code path)
# --------------------------------------------------------------------------
def double_precision_ic(channel: str, parameter: float, nu: float, cutoff: int, q: int,
                        residues, coefficients, probabilities) -> Tuple[float, float, float]:
    if channel == "amplifier":
        G = parameter + (parameter - 1) * nu
        tau = parameter / G
    else:
        G = 1 + parameter
        tau = 1 / (1 + parameter)
    D = cutoff + 1
    sup = [[q * j + residues[u] for j in range(len(coefficients[u]))] for u in range(len(coefficients))]
    amps = [np.asarray(c, dtype=float) / np.linalg.norm(c) for c in coefficients]
    K = len(amps)

    log_comb = lambda a, b: math.lgamma(a + 1) - math.lgamma(b + 1) - math.lgamma(a - b + 1)
    cache = {}

    def phi(n, m):
        if (n, m) in cache:
            return cache[(n, m)]
        out = np.zeros((D, D))
        for ell in range(min(n, m) + 1):
            r, s = n - ell, m - ell
            if max(r, s) > cutoff:
                continue
            loss = math.exp(0.5 * (log_comb(n, ell) + log_comb(m, ell)) + ell * math.log(1 - tau)
                            + 0.5 * (n + m - 2 * ell) * math.log(tau))
            for k in range(cutoff - max(r, s) + 1):
                amp = math.exp(0.5 * (log_comb(r + k, k) + log_comb(s + k, k)) + k * math.log(G - 1)
                               - 0.5 * (r + s + 2 * k + 2) * math.log(G))
                out[r + k, s + k] += loss * amp
        cache[(n, m)] = out
        return out

    O = [[np.zeros((D, D)) for _ in range(K)] for _ in range(K)]
    for u in range(K):
        for v in range(K):
            for i, n in enumerate(sup[u]):
                for j, m in enumerate(sup[v]):
                    O[u][v] += amps[u][i] * amps[v][j] * phi(n, m)
    tails = [1 - np.trace(O[u][u]) for u in range(K)]
    p = np.asarray(probabilities, dtype=float)
    sB = sum(p[u] * O[u][u] for u in range(K))
    sRB = np.zeros((K * D, K * D))
    for u in range(K):
        for v in range(K):
            sRB[u * D:(u + 1) * D, v * D:(v + 1) * D] = math.sqrt(p[u] * p[v]) * O[u][v]

    def H(eigs):
        eigs = eigs[eigs > 1e-300]
        return float(-np.sum(eigs * np.log2(eigs)))

    SB = H(np.linalg.eigvalsh((sB + sB.T) / 2)) + H(np.array([p @ tails]))
    SRB = H(np.linalg.eigvalsh((sRB + sRB.T) / 2)) + H(np.array([p[u] * tails[u] for u in range(K)]))
    return SB - SRB, SB, SRB


# --------------------------------------------------------------------------
# the rigorous interval calculation
# --------------------------------------------------------------------------
def certify(w: Witness, cutoff: Optional[int] = None, verbose: bool = True) -> dict:
    start = time.time()
    M = w.cutoff if cutoff is None else cutoff
    G, tau = w.factorization()
    if verbose:
        print("=" * 82)
        print(w.name)
        print(f"channel={w.channel}  exact parameter={w.parameter} ({float(w.parameter):.10f})"
              f"  nu={w.nu}  G={G}  tau={tau}  M={M}")
        print(f"modulus q={w.q}, residues={w.residues}, teeth={len(w.coefficient_integers[0])}")
        print(f"exact weights={tuple(str(x) for x in w.weights)}, amplitude norms^2={w.norms}")
        print(f"exact mean input photons={w.mean_photons()} = {float(w.mean_photons()):.12f}")

    # 1. Gaussian benchmark is zero at the rational point (rigorous).
    arg = thermal_benchmark_argument(w)
    if not hi(arg) < 0:
        raise RuntimeError("the thermal-state bound is not zero at the chosen point")
    th, ad = thresholds(w)
    if verbose:
        print(f"thermal-state bound argument in {interval_str(lo(arg), hi(arg), 8)} < 0 "
              f"=> Gaussian bound = 0 (rigorous)")
        print(f"thresholds (double): thermal={th:.6f}, antidegradable={ad:.6f}")

    # 2. states
    t0 = time.time()
    receiver_blocks, joint_blocks, meta = build_states(w, M)
    if verbose:
        print(f"interval matrices built in {time.time() - t0:.1f} s")
        for u, tail in enumerate(meta["tails"]):
            print(f"  erasure probability of codeword {u}: {interval_str(lo(tail), hi(tail), 8)}")

    # 3. eigenvalues
    receiver_eigs: List[Tuple[Fraction, Fraction]] = []
    diags = {}
    if verbose:
        print("receiver blocks")
    for label, idx, blk in receiver_blocks:
        encl, d = enclose_eigenvalues(blk, label, verbose)
        receiver_eigs.extend(encl)
        diags[label] = d
    receiver_eigs.append((lo(meta["receiver_flag"]), hi(meta["receiver_flag"])))
    joint_eigs: List[Tuple[Fraction, Fraction]] = []
    if verbose:
        print("reference-receiver blocks")
    for label, idx, blk in joint_blocks:
        encl, d = enclose_eigenvalues(blk, label, verbose)
        joint_eigs.extend(encl)
        diags[label] = d
    joint_eigs.extend((lo(f), hi(f)) for f in meta["joint_flags"])

    # trace sanity
    for name, eigs in (("receiver", receiver_eigs), ("joint", joint_eigs)):
        ta = sum(a for a, _ in eigs)
        tb = sum(b for _, b in eigs)
        if not ta <= 1 <= tb:
            raise RuntimeError(f"{name} eigenvalue enclosures do not enclose unit trace")

    # 4. entropies and coherent information
    SB = entropy_bounds(receiver_eigs)
    SRB = entropy_bounds(joint_eigs)
    ic = (SB[0] - SRB[1], SB[1] - SRB[0])
    elapsed = time.time() - start
    verdict = ic[0] > 0
    # Check sharper outward-rounded intervals that imply the manuscript bounds.
    paper_intervals = {
        AMPLIFIER: (Fraction("1.9101e-7"), Fraction("1.9102e-7")),
        ADDITIVE: (Fraction("4.280287e-4"), Fraction("4.280288e-4")),
        ADDITIVE_XI037: (Fraction("3.091946e-3"), Fraction("3.091947e-3")),
    }
    if M == w.cutoff:
        paper_lo, paper_hi = paper_intervals[w]
        if not paper_lo <= ic[0] <= ic[1] <= paper_hi:
            raise ArithmeticError("The calculation does not prove the required interval bound.")
    if verbose:
        print("rigorous entropy intervals (bits)")
        print(f"  S(sigma_B')  in {interval_str(*SB)}")
        print(f"  S(sigma_RB') in {interval_str(*SRB)}")
        print("rigorous coherent-information interval for T_M o Phi (qubits/use)")
        print(f"  I_c in {interval_str(*ic)}   (width {float(ic[1] - ic[0]):.1e})")
        print(f"elapsed seconds = {elapsed:.1f}")
        print(("PASS: " if verdict else "FAIL: ") + "rigorous lower endpoint "
              + ("is strictly positive." if verdict else "is NOT positive."))
    return dict(
        witness=w, cutoff=M, G=G, tau=tau, benchmark_argument=(lo(arg), hi(arg)),
        SB=SB, SRB=SRB, Ic=ic, verdict=verdict, elapsed=elapsed, diagnostics=diags,
        tails=[(lo(t), hi(t)) for t in meta["tails"]],
    )


def stored_row(w: Witness) -> Optional[dict]:
    path = DATA / w.data_file
    if not path.exists():
        return None
    rows = json.loads(path.read_text())
    return rows[w.data_row]


def double_precision_report(w: Witness, cutoffs: List[int]) -> dict:
    """Double precision (without rigorous error bounds): stored state vs rounded state."""
    out = {}
    row = stored_row(w)
    rounded_coeffs = [list(map(float, c)) for c in w.coefficient_integers]
    rounded_probs = [float(x) for x in w.weights]
    if row is not None:
        ic, sb, srb = double_precision_ic(w.channel, float(row["parameter"]), float(row["nu"]),
                                          int(row["cutoff"]), int(row["modulus"]), row["residues"],
                                          row["coefficients_real"], row["probabilities"])
        out["stored"] = dict(cutoff=int(row["cutoff"]), Ic=ic, Ic_file=float(row["Ic"]))
        print(f"double precision, stored state and parameter at M={row['cutoff']}: "
              f"Ic={ic:.9e} (file: {float(row['Ic']):.9e}, |diff|={abs(ic - float(row['Ic'])):.1e})")
    for M in cutoffs:
        ic, sb, srb = double_precision_ic(w.channel, float(w.parameter), float(w.nu), M, w.q,
                                          w.residues, rounded_coeffs, rounded_probs)
        out[f"rounded_M{M}"] = dict(cutoff=M, Ic=ic, SB=sb, SRB=srb)
        print(f"double precision, rounded state and parameter at M={M}: Ic={ic:.9e}  "
              f"S(B')={sb:.9f}  S(RB')={srb:.9f}")
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    parser.add_argument("--channel", choices=["amplifier", "additive", "additive-xi037", "all"], default="all")
    parser.add_argument("--cutoff", type=int, default=None, help="override the output cutoff M")
    parser.add_argument("--no-double", action="store_true", help="skip the double-precision comparison")
    parser.add_argument("--output", type=Path, default=CHECKS / "result_certificate_amplifier_additive_v2.json")
    args = parser.parse_args()
    names = list(WITNESSES) if args.channel == "all" else [args.channel]

    report = {}
    all_pass = True
    for name in names:
        w = WITNESSES[name]
        M = w.cutoff if args.cutoff is None else args.cutoff
        if not args.no_double:
            print("=" * 82)
            print(f"{w.name}: double-precision comparison (without a rigorous error bound)")
            dp = double_precision_report(w, [M, M + 20, M + 40])
        else:
            dp = {}
        res = certify(w, M)
        all_pass &= res["verdict"]
        report[name] = dict(
            channel=w.channel,
            parameter_exact=str(w.parameter),
            nu_exact=str(w.nu),
            G_exact=str(res["G"]),
            tau_exact=str(res["tau"]),
            output_cutoff=M,
            modulus=w.q,
            residues=list(w.residues),
            coefficient_integers=[list(c) for c in w.coefficient_integers],
            coefficient_norms_squared=list(w.norms),
            mixture_weights_exact=[str(x) for x in w.weights],
            mean_input_photons_exact=str(w.mean_photons()),
            thermal_bound_argument=[sci(res["benchmark_argument"][0], 20, "down"),
                                    sci(res["benchmark_argument"][1], 20, "up")],
            receiver_entropy_interval_bits=[sci(res["SB"][0], 20, "down"), sci(res["SB"][1], 20, "up")],
            reference_receiver_entropy_interval_bits=[sci(res["SRB"][0], 20, "down"), sci(res["SRB"][1], 20, "up")],
            coherent_information_interval=[sci(res["Ic"][0], 20, "down"), sci(res["Ic"][1], 20, "up")],
            verdict="PASS" if res["verdict"] else "FAIL",
            elapsed_seconds=res["elapsed"],
            double_precision=dp,
            qualification="Rigorous interval bound on I_c(T_M o Phi) for the rational state "
                          "and channel listed here; every printed interval encloses the exact quantity.",
        )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2, default=str) + "\n", encoding="utf-8")
    print("=" * 82)
    for name in names:
        r = report[name]
        print(f"{name:10s} M={r['output_cutoff']}: I_c in [{r['coherent_information_interval'][0]}, "
              f"{r['coherent_information_interval'][1]}]  {r['verdict']}")
    print(f"Saved {args.output}")
    print("PASS: all requested rigorous bounds." if all_pass else "FAIL: at least one interval proof failed.")
    if not all_pass:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_eta07818.py <==
#!/usr/bin/env python3
"""Reproduce the numerical eta=0.7818 input in Fig. S3.

This is a separate reoptimized input, not the state of SM Section III.D.  Its two
real codewords contain 30 coefficients each, on Fock levels 4*j and 4*j+1
(0 <= j < 30); the largest occupied input level is 117.  The saved probability
``p_odd`` weights the second codeword.  The output cutoff M=85 is followed by
an erasure flag; the retained density matrix is never renormalized.

The default run evaluates this explicit input at M=85, 115, and 145, using
both the residue-block evaluator and an independent full-matrix Stinespring
construction.  Agreement is a numerical check, not a rigorous interval bound.

Run from any directory:
    python numerics/result_eta07818.py
"""
from __future__ import annotations

import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")

import argparse
import json
from pathlib import Path

import numpy as np

from gaussian_channel import (
    CHECKS,
    DATA,
    ResidueFamily,
    ResidueFamilyEvaluator,
    independent_stinespring,
)


DEFAULT_DATA = DATA / "nu1_low_eta_witness_v2.json"
DEFAULT_OUTPUT = CHECKS / "result_eta07818_v2.json"
AGREEMENT_TOLERANCE = 5e-13


def load_witness(path: Path = DEFAULT_DATA) -> tuple[dict, ResidueFamily]:
    """Validate the complete saved input before an evaluator normalizes it."""
    record = json.loads(Path(path).read_text(encoding="utf-8"))
    if not isinstance(record, dict):
        raise ValueError("The input-state file must contain one JSON object.")
    if record.get("eta") != 0.7818 or record.get("nu") != 1.0:
        raise ValueError("This driver expects eta=0.7818 and nu=1.")
    if record.get("q") != 4 or record.get("residues") != [0, 1]:
        raise ValueError("The input must use residues 0 and 1 modulo 4.")
    if record.get("lengths") != [30, 30]:
        raise ValueError("The input must have 30 coefficients per codeword.")
    if type(record.get("cutoff")) is not int or record["cutoff"] != 85:
        raise ValueError("The published input uses output cutoff M=85.")

    vectors = []
    for key in ("even_coefficients", "odd_coefficients"):
        vector = np.asarray(record.get(key), dtype=float)
        if vector.shape != (30,) or not np.all(np.isfinite(vector)):
            raise ValueError(f"{key} must contain exactly 30 finite real numbers.")
        if abs(float(np.linalg.norm(vector)) - 1.0) > 1e-12:
            raise ValueError(f"{key} is not normalized to the saved precision.")
        vectors.append(tuple(float(value) for value in vector))

    probability = float(record["p_odd"])
    reported = float(record["reported_coherent_information"])
    if not np.isfinite(probability) or not 0.0 < probability < 1.0:
        raise ValueError("p_odd must lie strictly between zero and one.")
    if not np.isfinite(reported) or reported <= 0.0:
        raise ValueError("The reported coherent information must be positive.")
    family = ResidueFamily(4, (0, 1), tuple(vectors), "eta=0.7818 numerical witness")
    return record, family


def run(output: Path | None = DEFAULT_OUTPUT, data: Path = DEFAULT_DATA) -> dict:
    if output is not None and Path(output).suffix.lower() != ".json":
        raise ValueError("--output must have a .json extension.")
    record, family = load_witness(data)
    probabilities = (1.0 - record["p_odd"], record["p_odd"])
    independent_input = dict(
        channel="attenuator",
        parameter=record["eta"],
        nu=record["nu"],
        modulus=4,
        teeth=30,
        offset=1,
        a=record["even_coefficients"],
        b=record["odd_coefficients"],
        p_even=probabilities[0],
    )

    evaluations = []
    for cutoff in (85, 115, 145):
        evaluator = ResidueFamilyEvaluator(record["eta"], record["nu"], family, cutoff)
        value, diagnostics = evaluator.coherent_information(probabilities)
        independent_value = float(independent_stinespring(independent_input, M=cutoff))
        difference = abs(float(value) - independent_value)
        if min(value, independent_value) <= 1e-10:
            raise ArithmeticError(f"The computed coherent information is nonpositive at M={cutoff}.")
        if difference > AGREEMENT_TOLERANCE:
            raise ArithmeticError(f"The independent evaluations disagree at M={cutoff}.")
        if (
            cutoff == 85
            and abs(value - record["reported_coherent_information"]) > AGREEMENT_TOLERANCE
        ):
            raise ArithmeticError("The explicit state does not reproduce the published point.")

        item = dict(
            cutoff=cutoff,
            receiver_entropy=float(diagnostics["receiver_entropy"]),
            reference_receiver_entropy=float(diagnostics["joint_entropy"]),
            coherent_information=float(value),
            independent_coherent_information=independent_value,
            implementation_difference=difference,
            erasure_probability=float(diagnostics["receiver_erasure_probability"]),
            mean_input_photon_number=float(diagnostics["mean_photon_number"]),
        )
        evaluations.append(item)
        print(
            f"M={cutoff:3d}: S(B')={item['receiver_entropy']:.15g}, "
            f"S(RB')={item['reference_receiver_entropy']:.15g}, "
            f"Ic={value:.15g}; independent={independent_value:.15g}",
            flush=True,
        )

    rates = [item["coherent_information"] for item in evaluations]
    if any(right < left - AGREEMENT_TOLERANCE for left, right in zip(rates, rates[1:])):
        raise ArithmeticError("The coherent information decreased with a larger output cutoff.")
    if abs(rates[-1] - rates[-2]) > AGREEMENT_TOLERANCE:
        raise ArithmeticError("The two largest output cutoffs have not converged to tolerance.")

    result = dict(
        status="PASS",
        result="Numerical eta=0.7818 point in Figure S3",
        source_state=Path(data).name,
        channel="thermal attenuator",
        eta=record["eta"],
        nu=record["nu"],
        coefficients_per_codeword=[30, 30],
        input_fock_cutoff=117,
        weights=list(probabilities),
        reference_value=record["reported_coherent_information"],
        independent_agreement_tolerance=AGREEMENT_TOLERANCE,
        evaluations=evaluations,
        qualification=(
            "Floating-point reevaluation of a separate, explicitly saved input. "
            "Larger-cutoff and independent-implementation checks do not give rigorous interval bounds."
        ),
    )
    if output is not None:
        output = Path(output)
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print("PASS: the separate eta=0.7818 input and its positive rate are reproduced.", flush=True)
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=DEFAULT_DATA)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    args = parser.parse_args()
    run(output=args.output, data=args.data)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_eta07841.py <==
#!/usr/bin/env python3
"""SM Section III.D: rigorously reproduce positive Ic at eta=0.7841, nu=1.

Run without arguments. This is the exact integer-coefficient, rank-two input
printed in SM Section III.D, with weights 67/182 and 115/182 and output cutoff M=50.
The calculation encloses the coherent information in [1.4312, 1.4314] x 10^-7
qubits/use, a sharper interval than the one printed in SM Section III D.
This is a different input from the one at eta=0.7818.
"""
from __future__ import annotations

import argparse
from contextlib import redirect_stdout
import io
import json
from pathlib import Path

from interval_certificate import (
    ETA07841,
    certify,
    exact_mean_photon_number,
    interval_to_decimal_bounds,
)

DEFAULT_OUTPUT = Path(__file__).resolve().parents[1] / "checks/result_eta07841_v2.json"


def run(output: Path = DEFAULT_OUTPUT) -> dict:
    """Recompute the rigorous interval bounds; raise if any paper bound fails."""
    output = Path(output)
    if output.suffix.lower() != ".json":
        raise ValueError("The output filename must have the .json extension.")
    witness = ETA07841
    transcript = io.StringIO()
    with redirect_stdout(transcript):
        sb, srb, ic = certify(witness)
    result = {
        "result": "SM Section III.D: eta=0.7841",
        "status": "PASS",
        "eta_exact": str(witness.eta),
        "nu_exact": "1",
        "output_cutoff": witness.cutoff,
        "modulus": witness.q,
        "residues": list(witness.residues),
        "coefficient_integers": [list(c) for c in witness.coefficients],
        "coefficient_norms_squared": list(witness.norms),
        "mixture_weights_exact": [str(p) for p in witness.weights],
        "mean_input_photons_exact": str(exact_mean_photon_number(witness)),
        "receiver_entropy_interval_bits": interval_to_decimal_bounds(sb),
        "reference_receiver_entropy_interval_bits": interval_to_decimal_bounds(srb),
        "coherent_information_interval_bits_per_use": interval_to_decimal_bounds(ic),
        "claimed_lower_bound_exact": str(witness.claimed_lower_bound),
        "paper_interval_bits_per_use": ["0.00000014312", "0.00000014314"],
        "qualification": "Rigorous outward-rounded bounds; every printed interval encloses the exact quantity.",
    }
    output.parent.mkdir(parents=True, exist_ok=True)
    output.with_suffix(".txt").write_text(transcript.getvalue(), encoding="utf-8")
    output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print("PASS: eta=0.7841; Ic lies in [1.4312, 1.4314] x 10^-7 qubits/use.")
    print(f"Saved {output}")
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    args = parser.parse_args()
    if args.output.suffix.lower() != ".json":
        parser.error("--output must end in .json")
    run(args.output)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_eta080_rate.py <==
#!/usr/bin/env python3
"""Reproduce an achievable rate above 8.4e-3 at eta=0.8 and nu=1.

The two fixed input families are those of the inset of Fig. 2. All their codeword
coefficients are provided in data/fig2_input_families_v2.json. This program
exhausts the mixing-weight grids (step 0.01 for rank two and 0.02 for rank
three), prints the winning state, and reevaluates it at output cutoffs
M=60,90,120. A full-matrix calculation also checks the residue-block result.
When present, the saved higher-rank input in data/rankK_eta080_v2.json is
reevaluated independently as well. These are floating-point calculations, not a rigorous interval bound or a
claim of a globally optimal input state.
"""
from __future__ import annotations

import argparse
import json
import os
from pathlib import Path

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")

import numpy as np

from figS3_attenuator import evaluate_weights
from gaussian_channel import (
    CHECKS, DATA, validate_saved_witness, independent_rank_stinespring,
    MOD4_RANK2_FAMILY,
    MOD5_RANK3_FAMILY,
    ResidueFamilyEvaluator,
    write_rows,
)

DEFAULT_OUTPUT = CHECKS / "result_eta080_rate_v2.json"


def _full_matrix_check(evaluator: ResidueFamilyEvaluator, weights: np.ndarray) -> dict:
    """Diagonalize the full physical output matrices without residue blocks."""
    rank = len(weights)
    retained_dimension = evaluator.cutoff + 1
    dimension = retained_dimension + 1
    receiver = np.zeros((dimension, dimension))
    joint = np.zeros((rank * dimension, rank * dimension))
    for u in range(rank):
        for v in range(rank):
            operator = evaluator.output_operators[u][v]
            scale = np.sqrt(weights[u] * weights[v])
            rows = slice(u * dimension, u * dimension + retained_dimension)
            columns = slice(v * dimension, v * dimension + retained_dimension)
            joint[rows, columns] = scale * operator
            erasure = (1.0 if u == v else 0.0) - float(np.trace(operator))
            if u == v:
                if erasure < -2e-12:
                    raise ArithmeticError("Invalid probability in the erasure branch.")
                erasure = max(0.0, erasure)
                receiver[:retained_dimension, :retained_dimension] += weights[u] * operator
                receiver[-1, -1] += weights[u] * erasure
            joint[(u + 1) * dimension - 1, (v + 1) * dimension - 1] = scale * erasure

    def entropy(matrix: np.ndarray) -> float:
        if not np.all(np.isfinite(matrix)) or abs(float(np.trace(matrix)) - 1.0) > 2e-12:
            raise ArithmeticError("The full density matrix is not normalized and finite.")
        values = np.linalg.eigvalsh((matrix + matrix.T) / 2.0)
        if values.min() < -2e-12:
            raise ArithmeticError("The full density matrix is not positive semidefinite.")
        positive = values[values > 0.0]
        return -float(positive @ np.log2(positive))

    sb, srb = entropy(receiver), entropy(joint)
    return {"receiver_entropy": sb, "reference_receiver_entropy": srb, "Ic": sb - srb}


def run(output: Path = DEFAULT_OUTPUT) -> dict:
    """Exhaust the grids and verify the explicit winning state at three cutoffs."""
    output = Path(output)
    if output.suffix.lower() != ".json":
        raise ValueError("The output filename must have the .json extension.")
    grid = evaluate_weights(0.8, cutoff=60)
    if grid["best"] <= 0.0084:
        raise ArithmeticError("The claimed rate of 8.4e-3 qubits/use was not reproduced.")
    family = MOD4_RANK2_FAMILY if grid["best_family"] == "mod4" else MOD5_RANK3_FAMILY
    weights = np.asarray(grid[grid["best_family"] + "_weights"])
    rows = []
    for cutoff in (60, 90, 120):
        evaluator = ResidueFamilyEvaluator(0.8, 1.0, family, cutoff)
        ic, parts = evaluator.coherent_information(weights)
        if ic <= 0.0084:
            raise ArithmeticError("The explicit input does not reproduce the claimed rate.")
        rows.append(
            {
                "output_cutoff": cutoff,
                "Ic": float(ic),
                "receiver_entropy": float(parts["receiver_entropy"]),
                "reference_receiver_entropy": float(parts["joint_entropy"]),
                "erasure_probability": float(parts["receiver_erasure_probability"]),
            }
        )
        if cutoff == 60:
            full_matrix = _full_matrix_check(evaluator, weights)
            if abs(full_matrix["Ic"] - ic) > 5e-12:
                raise ArithmeticError("Full-matrix and residue-block calculations disagree.")
            mean_photons = float(parts["mean_photon_number"])
    if abs(rows[0]["Ic"] - grid["best"]) > 5e-12:
        raise ArithmeticError("The reported grid maximum does not match its stored input.")
    if np.min(np.diff([r["Ic"] for r in rows])) < -5e-12:
        raise ArithmeticError("Cutoff monotonicity failed beyond floating-point roundoff.")
    result = {
        "result": "Achievable rate above 8.4e-3 at eta=0.8, nu=1",
        "status": "PASS",
        "eta": 0.8,
        "nu": 1.0,
        "finite_weight_grid": grid,
        "winning_input": {
            "modulus": family.q,
            "residues": list(family.residues),
            "raw_coefficients": [list(c) for c in family.coefficients],
            "normalized_coefficients": [c.tolist() for c in family.normalized_coefficients()],
            "weights": weights.tolist(),
            "max_input_fock_level": max(int(s.max()) for s in family.supports()),
            "mean_photon_number": mean_photons,
        },
        "cutoff_checks": rows,
        "full_matrix_check_at_M60": full_matrix,
        "qualification": "Floating-point reevaluation and an exhaustive finite weight grid; without rigorous interval bounds or a global optimization over states.",
    }
    newer=DATA / "rankK_eta080_v2.json"
    if newer.exists():
        row=json.loads(newer.read_text());checked=validate_saved_witness(row,"attenuator")
        other=independent_rank_stinespring(row,cutoff=60)
        if checked["Ic"]<rows[0]["Ic"]-5e-12 or abs(checked["Ic"]-other)>5e-12:
            raise ArithmeticError("The rank-K rate did not pass its independent comparison.")
        result["rank_K_optimized_input"]=row
        result["rank_K_rate_at_M60"]=checked["Ic"]
        result["rank_K_independent_check_at_M60"]=other
        print(f"Rank-K refinement: K={row['rank']}, Ic={checked['Ic']:.14g} qubits/use.")
    write_rows(result, output)
    print(f"PASS: Ic={rows[0]['Ic']:.14g} qubits/use > 8.4e-3 at eta=0.8, nu=1.")
    print(f"Winning {grid['best_family']} mixture weights: {weights.tolist()}")
    print(f"Saved {output}")
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    args = parser.parse_args()
    if args.output.suffix.lower() != ".json":
        parser.error("--output must end in .json")
    run(args.output)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_gaussian_regularization.py <==
"""Independent sign proof using integer-only dyadic intervals.

Python 3 + SymPy (symbolic identity and integer polynomial generation only).
No floating-point operations, mpmath, numerical saved data, or external proof
packages enter any sign assertion. All transcendental enclosures follow from
explicit log/exp Taylor series with geometric remainder bounds.
"""
from fractions import Fraction
from functools import lru_cache
from collections import Counter
import time
import sympy as s
BITS=224
SCALE=1<<BITS
class I:
    __slots__=('lo','hi')
    def __init__(self,a=0,b=None,raw=False):
        if raw:self.lo,self.hi=a,b;return
        if isinstance(a,I):self.lo,self.hi=a.lo,a.hi;return
        a=Fraction(a); self.lo=(a.numerator*SCALE)//a.denominator; self.hi=-((-a.numerator*SCALE)//a.denominator)
    def __add__(self,o):
        o=I(o);return I(self.lo+o.lo,self.hi+o.hi,raw=True)
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo,raw=True)
    def __sub__(self,o):return self+-I(o)
    def __rsub__(self,o):return I(o)+-self
    def __mul__(self,o):
        o=I(o);p=[self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi];return I(min(p)//SCALE,-((-max(p))//SCALE),raw=True)
    __rmul__=__mul__
    def __truediv__(self,o):
        o=I(o);assert o.lo>0 or o.hi<0
        if o.hi<0:return (-self)/(-o)
        return self*I((SCALE*SCALE)//o.hi,-((-SCALE*SCALE)//o.lo),raw=True)
    def __rtruediv__(self,o):return I(o)/self
    def __pow__(self,n):
        assert isinstance(n,int) and n>=0
        r=I(1);a=self
        while n:
            if n&1:r=r*a
            a=a*a;n>>=1
        return r
    def hull(self,o):return I(min(self.lo,o.lo),max(self.hi,o.hi),raw=True)
    def __repr__(self):return '[%s/2^%d, %s/2^%d]'%(self.lo,BITS,self.hi,BITS)

# For 0<=t<1, ln((1+t)/(1-t))=2 sum t^(2k+1)/(2k+1).
# The tail after N terms is <=2 t^(2N+1)/((2N+1)(1-t^2)).
def log_series(t,N=100):
    t=I(t);t2=t*t;power=t;ans=I(0)
    for k in range(N):ans+=2*power/(2*k+1);power*=t2
    tail=2*power/((2*N+1)*(1-t2))
    return I(ans.lo,ans.hi+tail.hi,raw=True)
LN2=log_series(I(1)/3)
@lru_cache(maxsize=None)
def log_point(a):
    assert a>0
    k=a.bit_length()-1-BITS
    r=I(a,a,raw=True)/(I(2)**k) if k>=0 else I(a,a,raw=True)*(I(2)**(-k))
    core=log_series((r-1)/(r+1))
    return core+k*LN2

def log(a):
    a=I(a);return I(log_point(a.lo).lo,log_point(a.hi).hi,raw=True)

# For 0<=z<=2, e^z=sum_{k=0}^N z^k/k!+tail,
# tail <= [z^(N+1)/(N+1)!]/[1-z/(N+2)].
@lru_cache(maxsize=None)
def exp_point(a):
    z=I(a,a,raw=True);assert 0<=a<=2*SCALE
    ans=term=I(1);N=100
    for k in range(1,N+1):term=term*z/k;ans+=term
    tail=(term*z/(N+1))/(1-z/(N+2))
    return I(ans.lo,ans.hi+tail.hi,raw=True)
def exp(a):
    a=I(a);return I(exp_point(a.lo).lo,exp_point(a.hi).hi,raw=True)

def Q(x):
    L=-log(1-x);ss=L/x;rho=exp((1-x)*ss)
    return (2-x)*(log(1+rho)+L)-rho*ss

def Qprime(x):
    L=-log(1-x);ss=L/x;aa=(L-x)/(x*x);rho=exp((1-x)*ss);sp=(x/(1-x)-L)/(x*x)
    return -(log(1+rho)+L)+(2-x)/(1-x)-(2-x)*rho*aa/(1+rho)+rho*aa*ss-rho*sp

def D(n):
    R=exp((1+n)*log(1+n)-n*log(n));k=1/(1+R);h=1-k;v=2*n+1
    return 2*k*v*log(1+1/(k*n))-h*(v+1)*log(1+1/n)

def panels(fn,a,b,N,positive):
    low=None;high=None
    for j in range(N):
        aa=a+(b-a)*Fraction(j,N);bb=a+(b-a)*Fraction(j+1,N)
        xx=I(aa).hull(I(bb));v=fn(xx)
        assert v.lo>0 if positive else v.hi<0,(fn.__name__,aa,bb,v)
        low=v.lo if low is None else min(low,v.lo);high=v.hi if high is None else max(high,v.hi)
    print(fn.__name__,N,'panels PASS',I(low,high,raw=True),flush=True)

start=time.time()
tail=2*(log(1+exp(1))+log(I(Fraction(100,99))))-exp(I(Fraction(99,100)))
assert tail.hi<0
print('Large-noise analytic tail PASS',tail,flush=True)
panels(Q,Fraction(1,100),Fraction(3,4),32768,False)
panels(Qprime,Fraction(3,4),Fraction(4,5),1024,True)
assert Q(I(Fraction(3,4))).hi<0 and Q(I(Fraction(4,5))).lo>0
eps=I(Fraction(1,100));cs=exp(eps*(log(100)+I(Fraction(101,100))))
small=(1-(cs-1)/2)*(log(2)-eps/2)-cs*eps*(log(100)+I(Fraction(101,100)))*(log(100)+eps)*I(Fraction(101,100))
assert small.lo>0
print('Small-noise analytic tail PASS',small,flush=True)
panels(D,Fraction(1,100),Fraction(1,4),4096,True)
lo=Fraction('0.2961409071494673716970340485665');hi=Fraction('0.2961409071494673716970340485666')
assert D(I(lo)).lo>0 and D(I(hi)).hi<0
print('Root bracket PASS',D(I(lo)),D(I(hi)),flush=True)


# Simpler global-shape proof: a quartic and an elementary AM--GM bound.
# The identity is checked against derivatives of the full entropy formula.
y,C,R,u=s.symbols('y C R u',positive=True)
def g(q):
    return (q+1)*s.log(q+1)-q*s.log(q)
b=(y-1-C/y)/R
t=C/y
F=s.log(R)+g(b)-g(y-1)-g(t)
# Evaluate F''' + 3 F''/y by the chain rule. The logarithmic
# terms cancel because each entropy argument f obeys f''' + 3 f''/y = 0.
# Checking this cancellation before combining rational terms avoids a very
# large intermediate expression, without changing the exact identity.
w=s.symbols('w',positive=True)
ge=g(w)
assert s.simplify(s.diff(ge,w,2)+1/(w*(w+1)))==0
assert s.simplify(s.diff(ge,w,3)-(2*w+1)/(w*w*(w+1)**2))==0
terms=[]
for arg,sign in [(b,1),(y-1,-1),(t,-1)]:
    first=s.diff(arg,y); second=s.diff(arg,y,2)
    assert s.cancel(s.diff(arg,y,3)+3*second/y)==0
    terms.append(sign*((2*arg+1)*first**3/(arg**2*(arg+1)**2)
                      -3*first*(second+first/y)/(arg*(arg+1))))
J=sum(terms)
T=(2*C*u**4
   +(C*C+4*C*R-10*C-R*R+3*R-2)*u**3
   +(2*C*C*R-17*C*C-2*C*R-4*C+R*R-R)*u**2
   -C*(8*C*C+7*C*R+2*C+2*R)*u
   -C*C*R*(4*C+1))
uy=y-1-C/y
J_quartic=-(C+y*y)*T.subs(u,uy)/(y**4*uy**2*(uy+C)**2*(uy+R)**2)
assert s.cancel(J-J_quartic)==0
print('Quartic identity from the complete entropy expression PASS',flush=True)

# Compactify nu >= 1/4 by x=1/(nu+1), rho=x R_G(nu).
# The change of variable is z=x*(u-u0), u0=nu*R/(R+1).
# Its zero is precisely the physical endpoint y=nu+1.
x,r,z=s.symbols('x r z')
cc=(1-x)/(x*(r+x))
u0=r*(1-x)/(x*(r+x))
compact=s.cancel(x**5*(r+x)**5*T.subs({C:cc,R:r/x,u:u0+z/x},simultaneous=True))
polynomial=s.Poly(compact,z)
assert polynomial.degree()==4
coeff=[s.factor(co) for co in polynomial.all_coeffs()]
assert all(c.is_Integer for co in coeff for c in s.Poly(co,x,r).coeffs())
fn=s.lambdify((x,r),coeff,modules='math')

@lru_cache(maxsize=None)
def rho(q):
    if q==0:
        return exp(1)
    w=I(q)
    return exp(-(1-w)/w*log(1-w))

accepted=[]
def recurse(a,b,depth=0):
    xx=I(a).hull(I(b))
    # rho is decreasing; evaluate only the rational endpoints.
    rr=I(rho(b).lo,rho(a).hi,raw=True)
    a4,a3,a2,a1,a0=fn(xx,rr)
    margin=a3**3-27*a4*a4*a1
    if a4.lo>0 and a1.hi<0 and a0.hi<0 and margin.lo>0:
        accepted.append((a,b,depth))
        return
    assert depth<30,(a,b,depth)
    mid=(a+b)/2
    recurse(a,mid,depth+1)
    recurse(mid,b,depth+1)

recurse(Fraction(0),Fraction(4,5))
assert accepted[0][0]==0 and accepted[-1][1]==Fraction(4,5)
assert all(left[1]==right[0] for left,right in zip(accepted,accepted[1:]))
assert len(accepted)==148 and max(panel[2] for panel in accepted)==8
print('Quartic shape inequalities PASS:',len(accepted),
      'contiguous rational panels; maximum depth',max(p[2] for p in accepted),flush=True)

# The supporting-envelope inequality is an exact square, not a convexity claim.
p,x,B,A,z=s.symbols('p x B A z',positive=True)
cx=x*x/(B*(1-x*x))
s_p=A+B*(p+1/p)
s_x=A+B*(x+1/x)
assert s.cancel(p+cx*s_p-x-cx*s_x-(p-x)**2/(p*(1-x*x)))==0
print('Supporting-envelope square identity PASS',flush=True)
print('ALL EXACT-INTEGER SIGN BOUNDS PASS. Seconds',time.time()-start,flush=True)

# Exact fixed-squeezing example: outward-rounded square root by integer isqrt.
from math import isqrt
def sqrt_interval(x):
    x=I(x); assert x.lo>=0
    lo=isqrt(x.lo*SCALE); b=x.hi*SCALE; hi=isqrt(b)
    hi+=int(hi*hi<b)
    return I(lo,hi,raw=True)
def gn(n): return (n+1)*log(n+1)-n*log(n)
nu=I(Fraction(1,10)); kap=I(Fraction(6,5))
rg=exp(gn(nu)); hh=rg/(1+rg); kk=1-hh; vv=2*nu+1
aa=hh*(vv*kap-1); bb=hh*vv*kap+kk*vv*vv
disc=sqrt_interval(aa*aa+4*bb)
pp=(disc+aa)/2; qq=2*bb/(disc+aa)
value=(log(rg)+gn((hh+kk*vv*kap-1)/2)-gn((pp-1)/2)-gn((qq-1)/2))/LN2
assert value.lo>I(Fraction('0.00385932062511')).hi
assert value.hi<I(Fraction('0.00385932062513')).lo
print('FIXED SQUEEZING EXAMPLE PASS',value,flush=True)

# Additional exact checks for the identities expanded in this version.
"""Exact checks of the identities expanded in the clean version."""
import sympy as s
h,v,q,t,z,kap = s.symbols('h v q t z kap', positive=True)
k=1-h
R=h/k
beta=(h*q+k*v)*(h/q+k*v)
N=h*h-k*k*v*v-(h-k)*t*t
DB=h/(beta-t*t)*s.Matrix([[h/q+k*v,-s.I*t],[s.I*t,h*q+k*v]])
DE=k/((1-t*t)*(beta-t*t))*s.Matrix([
    [k*(v*v-t*t)/q+h*v*(1-t*t),-s.I*t*(k*(v*v-t*t)+h*(1-t*t))],
    [s.I*t*(k*(v*v-t*t)+h*(1-t*t)),k*(v*v-t*t)*q+h*v*(1-t*t)]])
expected=N/((1-t*t)*(beta-t*t))*s.Matrix([[1/q,-s.I*t],[s.I*t,q]])
assert all(s.cancel(e)==0 for e in DB-DE-expected)
assert s.cancel(DB.det()-h*h/(beta-t*t))==0
assert s.cancel(DE.det()-k*k*(v*v-t*t)/((1-t*t)*(beta-t*t)))==0
print('Response matrices, subtraction and determinants PASS',flush=True)

A0=h*h+k*k*v*v
B0=h*k*v
ak=h*(v*kap-1)
bk=h*v*kap+k*v*v
product=z*z-(ak*ak+2*bk)*z+bk*bk
assert s.cancel((v*v-z)*(A0+2*B0*kap-z)+h*h*v*v*(1-z)*(kap*kap-1)-product)==0
pair_factor=k*k*((v*v-z+v*R*kap*(1-z))**2-z*(v*v-z+R*(1-z))**2)
assert s.cancel(pair_factor-(1-z)*product)==0
print('Envelope and full-complement pair factorizations PASS',flush=True)

x,A,B = s.symbols('x A B', positive=True)
Px=(2*B*x+(A-z)*x*x)/(B*(1-x*x))
Pprime=2*(B*(1-x)**2+x*(A+2*B-z))/(B*(1-x*x)**2)
assert s.cancel(s.diff(Px,x)-Pprime)==0
c=s.symbols('c', positive=True)
phi=s.log(R*(1-z)*(h*c+k*v)/(k*c*(v*v-z)+h*v*(1-z)))
phip=v*(h*h-k*k*v*v-(h-k)*z)/((h*c+k*v)*(k*c*(v*v-z)+h*v*(1-z)))
assert s.cancel(s.diff(phi,c)-phip)==0
print('Envelope and scalar-ratio derivatives PASS',flush=True)

y,C,R,u = s.symbols('y C R u', positive=True)
f1=(y-1-C/y)/R;f2=y-1;f3=C/y
w=s.symbols('w',positive=True)
ge=(w+1)*s.log(w+1)-w*s.log(w)
assert s.simplify(s.diff(ge,w,2)+1/(w*(w+1)))==0
assert s.simplify(s.diff(ge,w,3)-(2*w+1)/(w*w*(w+1)**2))==0
terms=[]
for f,sign in [(f1,1),(f2,-1),(f3,-1)]:
    f1d=s.diff(f,y);f2d=s.diff(f,y,2)
    assert s.cancel(s.diff(f,y,3)+3*f2d/y)==0
    terms.append(sign*((2*f+1)*f1d**3/(f*f*(f+1)**2)-3*f1d*(f2d+f1d/y)/(f*(f+1))))
uy=y-1-C/y
printed=(1+C/y**2)**3*(2*uy+R)/(uy**2*(uy+R)**2)-3*(1+C/y**2)*(1-C/y**2)/(y*uy*(uy+R))+(y-2)/(y**2*(y-1)**2)-C*(C+2*y)/(y**3*(C+y)**2)
assert s.cancel(sum(terms)-printed)==0
T=(2*C*u**4+(C*C+4*C*R-10*C-R*R+3*R-2)*u**3
   +(2*C*C*R-17*C*C-2*C*R-4*C+R*R-R)*u*u
   -C*(8*C*C+7*C*R+2*C+2*R)*u-C*C*R*(4*C+1))
quartic=-(C+y*y)*T.subs(u,uy)/(y**4*uy**2*(uy+C)**2*(uy+R)**2)
assert s.cancel(printed-quartic)==0
print('Logarithm cancellation, explicit rational derivative and quartic PASS',flush=True)

nu=s.symbols('nu',positive=True)
Cr=nu*(nu+1)/(R+1)
tr=Cr/y;br=(y-1-tr)/R
assert s.cancel(R*s.diff(tr,R)+R*tr/(R+1))==0
assert s.cancel(R*s.diff(br,R)+br-tr/(R+1))==0
assert s.cancel(br-tr-(y-nu-1)*(y+nu)/(R*y))==0
coef=1/R+Cr/(nu+1)**2*(1+1/R)
assert s.cancel(coef-(2*nu+1)/(R*(nu+1)))==0
print('Boundary derivative and transmissivity identities PASS',flush=True)
print('ALL ADDITIONAL SYMBOLIC CHECKS PASS',flush=True)


==> anc/Supplementary_data/numerics/result_phase_flip.py <==
#!/usr/bin/env python3
"""Reproduce the phase-flip comparison in the main text.

The original codewords have coefficients (2,2,1)/3 on Fock levels (0,4,8)
and (1,5,9), with probabilities (1/3,2/3).  Replacing the odd profile by
(2,-2,1)/3 changes only the phase of |5>; all photon-number probabilities
and the input energy remain unchanged.

Both entropy terms and their difference are evaluated at three physical
cutoff-erasure outputs.  A negative cutoff value alone would not establish
negativity for the untruncated channel, so we also bound the discarded-tail
correction analytically; see ``tail_correction`` below.  The finite-matrix
entropies remain numerical, without rigorous interval error bounds.  The tail correction
is itself evaluated with outward-rounded interval arithmetic.

Run from any directory:
    python numerics/result_phase_flip.py
"""
from __future__ import annotations

import os

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")

import argparse
from fractions import Fraction
import json
import math
from pathlib import Path

import numpy as np
from mpmath import iv

from gaussian_channel import (
    CHECKS,
    ResidueFamily,
    ResidueFamilyEvaluator,
    THEOREM_ONE_FAMILY,
    THEOREM_ONE_WEIGHTS,
    independent_stinespring,
)


DEFAULT_OUTPUT = CHECKS / "result_phase_flip_v2.json"
WINTER_REFERENCE = "https://arxiv.org/pdf/1507.07775, Lemma 2"


def tail_correction(cutoff: int = 60) -> dict:
    """Bound the true-channel/cutoff difference in coherent information.

    For a quantum-limited amplifier of gain G, the output photon-number
    generating function for input |n> is

        E[z**N] = z**n / (G-(G-1)*z)**(n+1).

    The loss step cannot increase n.  Our two states have input support
    n<=9, and G=6/5.  Phase covariance means that output photon-number
    probabilities depend only on the input diagonal.  At z=2, this
    generating function is increasing in n, so Markov's inequality gives

        q = Pr(N>cutoff) <= 5**10 / 2**(cutoff+12).

    Embed the original output and the erasure flag in the same Hilbert
    space.  For a purification |Omega> of the reference-output state, the
    cutoff map has a Kraus operator P_cutoff.  Thus its overlap with the
    original purification after the map is at least (1-q)**2.  Fidelity
    monotonicity and the Fuchs-van de Graaf inequality imply

        D(original, cutoff) <= sqrt(1-(1-q)**2) <= sqrt(2*q).

    With d_R=2, Winter's conditional-entropy bound (Lemma 2 of
    arXiv:1507.07775v6) therefore bounds the absolute coherent-information
    difference by

        2*d + (1+d)*log2(1+d) - d*log2(d),  d=sqrt(2*q).

    The reference is finite dimensional, so the bound permits the original
    output to be infinite dimensional.  The rational photon-tail bound is
    exact.  Interval arithmetic encloses the sqrt/log expression; the
    returned float is then rounded upward by one binary64 step.  This
    rigorously bounds the truncation correction, not the floating-point entropies.
    """
    if type(cutoff) is not int or cutoff < 30:
        raise ValueError("Use an integer output cutoff of at least 30.")
    tail = Fraction(5**10, 2 ** (cutoff + 12))
    previous_precision = iv.dps
    try:
        iv.dps = 60
        q = iv.mpf(tail.numerator) / iv.mpf(tail.denominator)
        distance = iv.sqrt(2 * q)
        error = 2 * distance + (
            (1 + distance) * iv.ln(1 + distance) - distance * iv.ln(distance)
        ) / iv.ln(2)
        error_upper = math.nextafter(float(error.b), math.inf)
        distance_upper = math.nextafter(float(distance.b), math.inf)
        interval_text = str(error)
    finally:
        iv.dps = previous_precision
    return dict(
        cutoff=cutoff,
        photon_tail_bound_exact=str(tail),
        photon_tail_bound=float(tail),
        trace_distance_bound=distance_upper,
        coherent_information_error_bound=error_upper,
        error_interval=interval_text,
        reference=WINTER_REFERENCE,
    )


def run(output: Path | None = DEFAULT_OUTPUT) -> dict:
    if output is not None and Path(output).suffix.lower() != ".json":
        raise ValueError("--output must have a .json extension.")
    original = THEOREM_ONE_FAMILY
    if (
        original.q != 4
        or original.residues != (0, 1)
        or original.coefficients != ((2, 2, 1), (2, 2, 1))
        or tuple(THEOREM_ONE_WEIGHTS) != (1.0 / 3.0, 2.0 / 3.0)
    ):
        raise ArithmeticError("The shared state no longer matches the stated phase comparison.")
    flipped = ResidueFamily(
        4, (0, 1), ((2, 2, 1), (2, -2, 1)), "only the |5> amplitude changes sign"
    )
    coefficients = original.normalized_coefficients()
    flipped_coefficients = flipped.normalized_coefficients()
    if any(not np.array_equal(a * a, b * b) for a, b in zip(coefficients, flipped_coefficients)):
        raise ArithmeticError("The phase comparison changed photon-number probabilities.")
    if original.supports()[1][-1] != 9 or original.q != 4:
        raise ArithmeticError("The analytic tail bound assumes the specified six-level state.")

    all_evaluations = {}
    for name, family in (("original", original), ("phase_flipped", flipped)):
        evaluations = []
        for cutoff in (40, 60, 80):
            value, diagnostics = ResidueFamilyEvaluator(
                0.8, 1.0, family, cutoff
            ).coherent_information(THEOREM_ONE_WEIGHTS)
            item = dict(
                cutoff=cutoff,
                receiver_entropy=float(diagnostics["receiver_entropy"]),
                reference_receiver_entropy=float(diagnostics["joint_entropy"]),
                coherent_information=float(value),
                erasure_probability=float(diagnostics["receiver_erasure_probability"]),
                mean_input_photon_number=float(diagnostics["mean_photon_number"]),
            )
            if cutoff == 60:
                a, b = family.normalized_coefficients()
                independent = independent_stinespring(
                    dict(
                        channel="attenuator",
                        parameter=0.8,
                        nu=1.0,
                        modulus=4,
                        teeth=3,
                        offset=1,
                        a=a.tolist(),
                        b=b.tolist(),
                        p_even=THEOREM_ONE_WEIGHTS[0],
                    ),
                    M=cutoff,
                )
                if abs(independent - value) > 5e-12:
                    raise ArithmeticError("The independent phase comparison does not agree.")
                item["independent_coherent_information"] = float(independent)
            evaluations.append(item)
            print(
                f"{name:13s}, M={cutoff}: S(B')={item['receiver_entropy']:.15g}, "
                f"S(RB')={item['reference_receiver_entropy']:.15g}, Ic={value:.15g}",
                flush=True,
            )
        rates = [item["coherent_information"] for item in evaluations]
        if any(right < left - 5e-12 for left, right in zip(rates, rates[1:])):
            raise ArithmeticError("The coherent information decreased with a larger cutoff.")
        if abs(rates[-1] - rates[-2]) > 5e-12:
            raise ArithmeticError("The two largest cutoffs disagree in the phase comparison.")
        all_evaluations[name] = evaluations

    correction = tail_correction(60)
    original_value = all_evaluations["original"][1]["coherent_information"]
    flipped_value = all_evaluations["phase_flipped"][1]["coherent_information"]
    upper_with_tail = math.nextafter(
        flipped_value + correction["coherent_information_error_bound"], math.inf
    )
    if original_value <= 0.0 or upper_with_tail >= 0.0:
        raise ArithmeticError("The claimed phase comparison did not survive the tail correction.")
    energies = [all_evaluations[name][1]["mean_input_photon_number"] for name in all_evaluations]
    if abs(energies[0] - energies[1]) > 1e-14:
        raise ArithmeticError("The phase change altered the input energy.")

    result = dict(
        status="PASS",
        result="Sign change of coherent information after flipping only the |5> amplitude",
        eta=0.8,
        nu=1.0,
        original_integer_profiles=[[2, 2, 1], [2, 2, 1]],
        flipped_integer_profiles=[[2, 2, 1], [2, -2, 1]],
        profile_normalization=3,
        weights=["1/3", "2/3"],
        photon_number_probabilities_unchanged=True,
        exact_mean_input_photon_number="10/3",
        evaluations=all_evaluations,
        analytic_tail_correction=correction,
        tail_corrected_numerical_upper_bound=upper_with_tail,
        qualification=(
            "Finite-matrix entropies and their independent cross-check are floating-point computations. "
            "The discarded-photon correction is a rigorous analytic bound evaluated with interval arithmetic. "
            "The corrected numerical upper value is negative by a large margin; this script is not a "
            "complete interval certificate of the finite-matrix entropies."
        ),
    )
    if output is not None:
        output = Path(output)
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print(
        f"Tail correction at M=60 <= {correction['coherent_information_error_bound']:.9g} bits; "
        f"flipped numerical Ic plus correction = {upper_with_tail:.12g}.",
        flush=True,
    )
    print(
        "PASS: the sign change is reproduced, with the infinite photon tail accounted for.",
        flush=True,
    )
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    args = parser.parse_args()
    run(output=args.output)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/numerics/result_theorem3.py <==
#!/usr/bin/env python3
"""Theorem 3 and SM Section III.C: rigorously reproduce the 5e-4 lower bound.

Run without arguments. The physical output cutoff is M=14; all channel
parameters, input coefficients, and mixture weights are exact rational data.
A successful run writes directed entropy/coherent-information intervals and
a detailed interval-arithmetic report to checks/. No search is required.
"""
from __future__ import annotations

import argparse
from contextlib import redirect_stdout
import io
import json
from pathlib import Path

from interval_certificate import (
    THEOREM_TWO,
    certify,
    exact_mean_photon_number,
    interval_to_decimal_bounds,
)

DEFAULT_OUTPUT = Path(__file__).resolve().parents[1] / "checks/result_theorem3_v2.json"


def run(output: Path = DEFAULT_OUTPUT) -> dict:
    """Recompute the rigorous interval bounds; raise if any paper bound fails."""
    output = Path(output)
    if output.suffix.lower() != ".json":
        raise ValueError("The output filename must have the .json extension.")
    witness = THEOREM_TWO
    transcript = io.StringIO()
    with redirect_stdout(transcript):
        sb, srb, ic = certify(witness)
    result = {
        "result": "Theorem 3 and SM Section III.C",
        "status": "PASS",
        "eta_exact": str(witness.eta),
        "nu_exact": "1",
        "output_cutoff": witness.cutoff,
        "modulus": witness.q,
        "residues": list(witness.residues),
        "coefficient_integers": [list(c) for c in witness.coefficients],
        "coefficient_norms_squared": list(witness.norms),
        "mixture_weights_exact": [str(p) for p in witness.weights],
        "mean_input_photons_exact": str(exact_mean_photon_number(witness)),
        "receiver_entropy_interval_bits": interval_to_decimal_bounds(sb),
        "reference_receiver_entropy_interval_bits": interval_to_decimal_bounds(srb),
        "coherent_information_interval_bits_per_use": interval_to_decimal_bounds(ic),
        "claimed_lower_bound_exact": str(witness.claimed_lower_bound),
        "paper_interval_bits_per_use": ["0.000501582404", "0.000501582405"],
        "qualification": "Rigorous outward-rounded bounds; every printed interval encloses the exact quantity.",
    }
    output.parent.mkdir(parents=True, exist_ok=True)
    output.with_suffix(".txt").write_text(transcript.getvalue(), encoding="utf-8")
    output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    print("PASS: Theorem 3; Ic lies in [5.01582404, 5.01582405] x 10^-4 qubits/use.")
    print(f"Saved {output}")
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    args = parser.parse_args()
    if args.output.suffix.lower() != ".json":
        parser.error("--output must end in .json")
    run(args.output)


if __name__ == "__main__":
    main()


==> anc/Supplementary_data/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
numba==0.65.1
llvmlite==0.47.0
mpmath==1.3.0
pandas==2.2.3
sympy==1.14.0

